Deformability and collision-induced reorientation enhance cell topotaxis in dense microenvironments

In vivo, cells navigate through complex environments filled with obstacles. Recently, the term 'topotaxis' has been introduced for navigation along topographic cues such as obstacle density gradients. Experimental and mathematical efforts have analyzed topotaxis of single cells in pillared grids with pillar density gradients. A previous model based on active Brownian particles has shown that ABPs perform topotaxis, i.e., drift towards lower pillar densities, due to decreased effective persistence lengths at high pillars densities. The ABP model predicted topotactic drifts of up to 1% of the instantaneous speed, whereas drifts of up to 5% have been observed experimentally. We hypothesized that the discrepancy between the ABP and the experimental observations could be in 1) cell deformability, and 2) more complex cell-pillar interactions. Here, we introduce a more detailed model of topotaxis, based on the Cellular Potts model. To model persistent cells we use the Act model, which mimicks actin-polymerization driven motility, and a hybrid CPM-ABP model. Model parameters were fitted to simulate the experimentally found motion of D. discoideum on a flat surface. For starved D. discoideum, both CPM variants predict topotactic drifts closer to the experimental results than the previous ABP model, due to a larger decrease in persistence length. Furthermore, the Act model outperformed the hybrid model in terms of topotactic efficiency, as it shows a larger reduction in effective persistence time in dense pillar grids. Also pillar adhesion can slow down cells and decrease topotaxis. For slow and less persistent vegetative D. discoideum cells, both CPMs predicted a similar small topotactic drift. We conclude that deformable cell volume results in higher topotactic drift compared to ABPs, and that feedback of cell-pillar collisions on cell persistence increases drift only in highly persistent cells.

==> anc/src/1.xpm <==
/* XPM */
static char * one_xpm[] = {
/* columns rows colors chars-per-pixel */
"300 300 2 1 ",
"X c #FFFFFFFFFFFF",
"  c #800000",
/* pixels */
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX        XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX            XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX                XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX                  XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX                    XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX                      XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX                      XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX                        XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX                        XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX                          XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX                          XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX                          XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX                          XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX                          XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX                          XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX                          XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX                          XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX                        XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX                        XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX                      XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX                      XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX                    XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX                  XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX                XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX            XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX        XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX",
"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX"
};


==> anc/src/Act_model.cpp <==

/*

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/
#include <stdio.h>
#ifndef __APPLE__
#include <malloc.h>
#endif
#include <iostream>
#include <cstdlib>
#include <algorithm>
#include <fstream>
//#include <unistd.h>
#include <math.h>
#include "dish.h"
#include "random.h"
#include "cell.h"
#include "info.h"
#include "parameter.h"
#include "sqr.h"

#ifdef QTGRAPHICS
#include "qtgraph.h"
#else
#include "x11graph.h"
#endif


using namespace std;

INIT {

  try {

    // Define initial distribution of cells
    cout<< "Initialization"<< endl;
   CPM->GrowInCells(par.n_init_cells,par.size_init_cells,par.subfield);
  CPM->ConstructInitCells(*this, 1, par.target_area, par.target_perimeter);
CPM->InitializeEdgeList();
  } catch(const char* error) {
    cerr << "Caught exception\n";
    std::cerr << error << "\n";
    exit(1);
  }

}

TIMESTEP {

  try {

    static int i=0;

    static Dish *dish=new Dish();
    static Info *info=new Info(*dish, *this);


    int number_of_cells=dish->CountCells();
    for (int s=1;s<number_of_cells+1;s++){
    }
    dish->CPM->AmoebaeMove(dish->PDEfield);
   if (par.max_Act){
    dish->PDEfield->AgeLayer(2,1.,dish->CPM, dish);}
    if (par.lambda_persistence){
    dish->CPM->ChangeThetas(dish);}

//Writing center of mass and area of each cell
    char buff[400];
  	 snprintf(buff, sizeof(buff), "%s/cellcenter.txt",par.datadir);
  	 std::string buffAsStdStr = buff;
   	 std::ofstream out(buff, ios::app);
         info->WriteCOMsTorus(out);

 //Writing theta of each cell
     char buff2[400];
   	 snprintf(buff2, sizeof(buff2), "%s/celltheta.txt",par.datadir);
   	 std::string buffAsStdStr2 = buff2;
    	 std::ofstream out2(buff2, ios::app);
          info->WriteTheta(out2);

 //  //Writing center of mass and area of each cell (non-torus)
 //      char buff3[400];
 //    	 snprintf(buff3, sizeof(buff3), "%s/cellcenter_old.txt",par.datadir);
 //    	 std::string buffAsStdStr3 = buff3;
 //   	//cout<<buffAsStdStr<<"\n";
 //     	 std::ofstream out3(buff3, ios::app);
 //           info->WriteCOMs(out3);


//plot to screen and file

    if (par.graphics && !(i%par.storage_stride)) {


      int tx,ty;
      BeginScene();

      ClearImage();

      // You need to call "ClearImage" if no PDE field is plotted,
      // because the CPM medium is considered transparant





      char title[400];
//       snprintf(title,399,"CellularPotts: %.2f hr",dish->PDEfield->TheTime()/3600);
      snprintf(title,399,"CellularPotts: %d MCS",i);
      //ChangeTitle(title);
      EndScene();
      info->Menu();



    }

    if (par.store && !(i%par.storage_stride)) {
      char fname[200];
      sprintf(fname,"%s/extend%05d.png",par.datadir,i);

      BeginScene();


      dish->PDEfield->PlotInCells (this, dish->CPM, 2);
 ClearImage();
      dish->PDEfield->PlotInCells (this, dish->CPM, 2);
     dish->CPM->SearchNandPlotClear(this);
     if (par.lambda_persistence>0){
      dish->CPM->PlotVectors(this);
}

      EndScene();

      Write(fname);

    }
    i++;
  } catch(const char* error) {
    cerr << "Caught exception\n";
    std::cerr << error << "\n";
    exit(1);
  }
}

void PDE::Secrete(CellularPotts *cpm) {

  const double dt=par.dt;

  for (int x=0;x<sizex;x++)
    for (int y=0;y<sizey;y++) {
      // inside cells
      if (cpm->Sigma(x,y)) {

	sigma[0][x][y]+=par.secr_rate[0]*dt;

      } else {
      // outside cells
	sigma[0][x][y]-=par.decay_rate[0]*dt*sigma[0][x][y];

      }
    }
}


void PDE::InitializeAgeLayer(int l,double value,CellularPotts *cpm){
  for (int x=0;x<sizex;x++)
    for (int y=0;y<sizey;y++){
	if(sigma[l][x][y]>0){
	    sigma[l][x][y]=value;}
	else {sigma[l][x][y]=0.;}

    }
}

void CellularPotts::ChangeThetas(Dish *dish){
  int number_of_cells=dish->CountCells();
  double dt=0.1*par.tau;
  for (int s=1;s<number_of_cells+1;s++){
    dish->getCell(s).SetTheta(dish->getCell(s).theta + sqrt(2.0/par.tau)*generateGaussianNoise(0, sqrt(2*dt/par.tau)));
  }
}


void PDE::AgeLayer(int l,double value,CellularPotts *cpm, Dish *dish){
for (const auto& elem: cpm->alivePixels) {
    /* ... process elem ... */
    int x= (int)(elem/100000LL);
    int y= (int)(elem%100000LL);
    if(sigma[l][x][y]>0.)
      sigma[l][x][y]-=value;
    // // do not allow young lattice sites outside the T cells
    // if (dish->getCell(cpm->Sigma(x,y)).getTau() ==0 )
    //   sigma[l][x][y]= 0.;
  }
}



// int PDE::MapColour3(double val, int l) {
//
//   return (((int)((val/((val)+1.))*100))%100)+155;
// }

int PDE::MapColour(double val) {

  return (((int)((val/((val)+1.))*100))%100)+155;
}



int PDE::MapColour3(double val, int l) {
	int step = (240)/par.max_Act;
  return (int)(256-val*step-1);
}

int main(int argc, char *argv[]) {


  try {

#ifdef QTGRAPHICS
    QApplication a(argc, argv);
#endif
    // Read parameters
    par.Read(argv[1]);

    Seed(par.rseed);

    //QMainWindow mainwindow w;
#ifdef QTGRAPHICS

    QtGraphics g(par.sizex*2,par.sizey*2);
    // a.setMainWidget( &g );
    a.connect(&g, SIGNAL(SimulationDone(void)), SLOT(quit(void)) );

    if (par.graphics)
      g.show();

    a.exec();
#else
    X11Graphics g(par.sizex*2,par.sizey*2);
    int t;

    for (t=0;t<par.mcs;t++) {
      g.TimeStep();

    }
#endif

  } catch(const char* error) {
    std::cerr << error << "\n";
    exit(1);
  }
  catch(...) {
    std::cerr << "An unknown exception was caught\n";
  }
  return 0;
}


==> anc/src/CellularPotts2.pro <==
TEMPLATE = app
GRAPHICS = qt
CONFIG += console
CONFIG -= release
CONFIG -= debug
CONFIG -= app_bundle


#contains( GRAPHICS, qt ) {



TARGET = Act_model
#TARGET = vessel
MAINFILE = $$join(TARGET, " ", , ".cpp" )

message( $$MAINFILE )
message( $$TARGET )
# Input
HEADERS += ca.h \
	   hull.h \
           cell.h \
           conrec.h \
           dish.h \
           graph.h \
           info.h \
           misc.h \
           output.h \
           parameter.h \
           parse.h \
           pde.h \
           random.h \
           sqr.h \
           sticky.h \
       	   crash.h \
	   warning.h


SOURCES += ca.cpp \
	   hull.cpp \
           cell.cpp \
           conrec.cpp \
           dish.cpp \
           info.cpp \
           misc.cpp \
           output.cpp \
           parameter.cpp \
           parse.cpp \
           pde.cpp \
           random.cpp \
           crash.cpp \
           warning.cpp

SOURCES += $$MAINFILE

contains( GRAPHICS, qt ) {
#QMAKE_CXXFLAGS_RELEASE += -fexceptions
#QMAKE_CXXFLAGS_DEBUG += -fexceptions
#QMAKE_LFLAGS_RELEASE += -O4
#QMAKE_CXXFLAGS_RELEASE += -O4



   message( "Building Qt executable" )
   SOURCES += qtgraph.cpp
   HEADERS += qtgraph.h
   QMAKE_CXXFLAGS_RELEASE += -DQTGRAPHICS
   QMAKE_CXXFLAGS_DEBUG += -DQTGRAPHICS
	 QT += widgets
	 QT += gui

   #QT += qt3support
   unix {
      QMAKE_LFLAGS= -no-pie
      system(rm $${TARGET}.o)
   }
   win32 {
     QMAKE_LFLAGS += -L "\"C:\Program Files\GnuWin32\lib\"" -lpng -lz
     QMAKE_CXXFLAGS += -I "\"C:\Program Files\GnuWin32\include\""
   }
   #LIBS += -lpng
}

contains( GRAPHICS, qt3 ) {
   message( "Building Qt executable" )
   SOURCES += qt3graph.cpp
   HEADERS += qt3graph.h
   QMAKE_CXXFLAGS_RELEASE += -DQTGRAPHICS
   QMAKE_CXXFLAGS_DEBUG += -DQTGRAPHICS
   unix {
      system(rm vessel.o)
   }
   win32 {
     QMAKE_LFLAGS += -L "C:\Program Files\GnuWin32\lib" -lpng -lz
     QMAKE_CXXFLAGS += -I "C:\Program Files\GnuWin32\include"
   }
   LIBS += -lpng
}
contains( GRAPHICS, x11 ) {
   !unix {
     error("X11 graphics only available on Unix systems.")
   }
   message("Building X11 executable")
   SOURCES += x11graph.cpp
   HEADERS += x11graph.h
   QMAKE_CXXFLAGS_RELEASE += -DX11GRAPHICS
   QMAKE_CXXFLAGS_DEBUG += -DX11GRAPHICS
   unix {
      system(rm Act_model.o)
   }
   CONFIG -= qt
   CONFIG += x11
   unix:LIBS += -lpng
}


#The following line was inserted by qt3to4
QT +=


==> anc/src/Doxyfile <==
# Doxyfile 0.1.4.1

# This file describes the settings to be used by the documentation system
# doxygen (www.doxygen.org) for a project
#
# All text after a hash (#) is considered a comment and will be ignored
# The format is:
#       TAG = value [value, ...]
# For lists items can also be appended using:
#       TAG += value [value, ...]
# Values that contain spaces should be placed between quotes (" ")

#---------------------------------------------------------------------------
# Project related configuration options
#---------------------------------------------------------------------------

# The PROJECT_NAME tag is a single word (or a sequence of words surrounded 
# by quotes) that should identify the project.

PROJECT_NAME           =  "Tissue Simulation Toolkit"

# The PROJECT_NUMBER tag can be used to enter a project or revision number. 
# This could be handy for archiving the generated documentation or 
# if some version control system is used.

PROJECT_NUMBER         = 0.1.4.1

# The OUTPUT_DIRECTORY tag is used to specify the (relative or absolute) 
# base path where the generated documentation will be put. 
# If a relative path is entered, it will be relative to the location 
# where doxygen was started. If left blank the current directory will be used.

OUTPUT_DIRECTORY       = 

# If the CREATE_SUBDIRS tag is set to YES, then doxygen will create 
# 4096 sub-directories (in 2 levels) under the output directory of each output 
# format and will distribute the generated files over these directories. 
# Enabling this option can be useful when feeding doxygen a huge amount of 
# source files, where putting all generated files in the same directory would 
# otherwise cause performance problems for the file system.

CREATE_SUBDIRS         = NO

# The OUTPUT_LANGUAGE tag is used to specify the language in which all 
# documentation generated by doxygen is written. Doxygen will use this 
# information to generate all constant output in the proper language. 
# The default language is English, other supported languages are: 
# Brazilian, Catalan, Chinese, Chinese-Traditional, Croatian, Czech, Danish, 
# Dutch, Finnish, French, German, Greek, Hungarian, Italian, Japanese, 
# Japanese-en (Japanese with English messages), Korean, Korean-en, Norwegian, 
# Polish, Portuguese, Romanian, Russian, Serbian, Slovak, Slovene, Spanish, 
# Swedish, and Ukrainian.

OUTPUT_LANGUAGE        = English

# This tag can be used to specify the encoding used in the generated output. 
# The encoding is not always determined by the language that is chosen, 
# but also whether or not the output is meant for Windows or non-Windows users. 
# In case there is a difference, setting the USE_WINDOWS_ENCODING tag to YES 
# forces the Windows encoding (this is the default for the Windows binary), 
# whereas setting the tag to NO uses a Unix-style encoding (the default for 
# all platforms other than Windows).

USE_WINDOWS_ENCODING   = NO

# If the BRIEF_MEMBER_DESC tag is set to YES (the default) Doxygen will 
# include brief member descriptions after the members that are listed in 
# the file and class documentation (similar to JavaDoc). 
# Set to NO to disable this.

BRIEF_MEMBER_DESC      = YES

# If the REPEAT_BRIEF tag is set to YES (the default) Doxygen will prepend 
# the brief description of a member or function before the detailed description. 
# Note: if both HIDE_UNDOC_MEMBERS and BRIEF_MEMBER_DESC are set to NO, the 
# brief descriptions will be completely suppressed.

REPEAT_BRIEF           = YES

# This tag implements a quasi-intelligent brief description abbreviator 
# that is used to form the text in various listings. Each string 
# in this list, if found as the leading text of the brief description, will be 
# stripped from the text and the result after processing the whole list, is 
# used as the annotated text. Otherwise, the brief description is used as-is. 
# If left blank, the following values are used ("$name" is automatically 
# replaced with the name of the entity): "The $name class" "The $name widget" 
# "The $name file" "is" "provides" "specifies" "contains" 
# "represents" "a" "an" "the"

ABBREVIATE_BRIEF       = 

# If the ALWAYS_DETAILED_SEC and REPEAT_BRIEF tags are both set to YES then 
# Doxygen will generate a detailed section even if there is only a brief 
# description.

ALWAYS_DETAILED_SEC    = NO

# If the INLINE_INHERITED_MEMB tag is set to YES, doxygen will show all 
# inherited members of a class in the documentation of that class as if those 
# members were ordinary class members. Constructors, destructors and assignment 
# operators of the base classes will not be shown.

INLINE_INHERITED_MEMB  = NO

# If the FULL_PATH_NAMES tag is set to YES then Doxygen will prepend the full 
# path before files name in the file list and in the header files. If set 
# to NO the shortest path that makes the file name unique will be used.

FULL_PATH_NAMES        = YES

# If the FULL_PATH_NAMES tag is set to YES then the STRIP_FROM_PATH tag 
# can be used to strip a user-defined part of the path. Stripping is 
# only done if one of the specified strings matches the left-hand part of 
# the path. The tag can be used to show relative paths in the file list. 
# If left blank the directory from which doxygen is run is used as the 
# path to strip.

STRIP_FROM_PATH        = 

# The STRIP_FROM_INC_PATH tag can be used to strip a user-defined part of 
# the path mentioned in the documentation of a class, which tells 
# the reader which header file to include in order to use a class. 
# If left blank only the name of the header file containing the class 
# definition is used. Otherwise one should specify the include paths that 
# are normally passed to the compiler using the -I flag.

STRIP_FROM_INC_PATH    = 

# If the SHORT_NAMES tag is set to YES, doxygen will generate much shorter 
# (but less readable) file names. This can be useful is your file systems 
# doesn't support long names like on DOS, Mac, or CD-ROM.

SHORT_NAMES            = NO

# If the JAVADOC_AUTOBRIEF tag is set to YES then Doxygen 
# will interpret the first line (until the first dot) of a JavaDoc-style 
# comment as the brief description. If set to NO, the JavaDoc 
# comments will behave just like the Qt-style comments (thus requiring an 
# explicit @brief command for a brief description.

JAVADOC_AUTOBRIEF      = NO

# The MULTILINE_CPP_IS_BRIEF tag can be set to YES to make Doxygen 
# treat a multi-line C++ special comment block (i.e. a block of //! or /// 
# comments) as a brief description. This used to be the default behaviour. 
# The new default is to treat a multi-line C++ comment block as a detailed 
# description. Set this tag to YES if you prefer the old behaviour instead.

MULTILINE_CPP_IS_BRIEF = NO

# If the DETAILS_AT_TOP tag is set to YES then Doxygen 
# will output the detailed description near the top, like JavaDoc.
# If set to NO, the detailed description appears after the member 
# documentation.

DETAILS_AT_TOP         = NO

# If the INHERIT_DOCS tag is set to YES (the default) then an undocumented 
# member inherits the documentation from any documented member that it 
# re-implements.

INHERIT_DOCS           = YES

# If member grouping is used in the documentation and the DISTRIBUTE_GROUP_DOC 
# tag is set to YES, then doxygen will reuse the documentation of the first 
# member in the group (if any) for the other members of the group. By default 
# all members of a group must be documented explicitly.

DISTRIBUTE_GROUP_DOC   = NO

# The TAB_SIZE tag can be used to set the number of spaces in a tab. 
# Doxygen uses this value to replace tabs by spaces in code fragments.

TAB_SIZE               = 8

# This tag can be used to specify a number of aliases that acts 
# as commands in the documentation. An alias has the form "name=value". 
# For example adding "sideeffect=\par Side Effects:\n" will allow you to 
# put the command \sideeffect (or @sideeffect) in the documentation, which 
# will result in a user-defined paragraph with heading "Side Effects:". 
# You can put \n's in the value part of an alias to insert newlines.

ALIASES                = 

# Set the OPTIMIZE_OUTPUT_FOR_C tag to YES if your project consists of C 
# sources only. Doxygen will then generate output that is more tailored for C. 
# For instance, some of the names that are used will be different. The list 
# of all members will be omitted, etc.

OPTIMIZE_OUTPUT_FOR_C  = NO

# Set the OPTIMIZE_OUTPUT_JAVA tag to YES if your project consists of Java sources 
# only. Doxygen will then generate output that is more tailored for Java. 
# For instance, namespaces will be presented as packages, qualified scopes 
# will look different, etc.

OPTIMIZE_OUTPUT_JAVA   = NO

# Set the SUBGROUPING tag to YES (the default) to allow class member groups of 
# the same type (for instance a group of public functions) to be put as a 
# subgroup of that type (e.g. under the Public Functions section). Set it to 
# NO to prevent subgrouping. Alternatively, this can be done per class using 
# the \nosubgrouping command.

SUBGROUPING            = YES

#---------------------------------------------------------------------------
# Build related configuration options
#---------------------------------------------------------------------------

# If the EXTRACT_ALL tag is set to YES doxygen will assume all entities in 
# documentation are documented, even if no documentation was available. 
# Private class members and static file members will be hidden unless 
# the EXTRACT_PRIVATE and EXTRACT_STATIC tags are set to YES

EXTRACT_ALL            = YES

# If the EXTRACT_PRIVATE tag is set to YES all private members of a class 
# will be included in the documentation.

EXTRACT_PRIVATE        = NO

# If the EXTRACT_STATIC tag is set to YES all static members of a file 
# will be included in the documentation.

EXTRACT_STATIC         = NO

# If the EXTRACT_LOCAL_CLASSES tag is set to YES classes (and structs) 
# defined locally in source files will be included in the documentation. 
# If set to NO only classes defined in header files are included.

EXTRACT_LOCAL_CLASSES  = YES

# This flag is only useful for Objective-C code. When set to YES local 
# methods, which are defined in the implementation section but not in 
# the interface are included in the documentation. 
# If set to NO (the default) only methods in the interface are included.

EXTRACT_LOCAL_METHODS  = NO

# If the HIDE_UNDOC_MEMBERS tag is set to YES, Doxygen will hide all 
# undocumented members of documented classes, files or namespaces. 
# If set to NO (the default) these members will be included in the 
# various overviews, but no documentation section is generated. 
# This option has no effect if EXTRACT_ALL is enabled.

HIDE_UNDOC_MEMBERS     = NO

# If the HIDE_UNDOC_CLASSES tag is set to YES, Doxygen will hide all 
# undocumented classes that are normally visible in the class hierarchy. 
# If set to NO (the default) these classes will be included in the various 
# overviews. This option has no effect if EXTRACT_ALL is enabled.

HIDE_UNDOC_CLASSES     = NO

# If the HIDE_FRIEND_COMPOUNDS tag is set to YES, Doxygen will hide all 
# friend (class|struct|union) declarations. 
# If set to NO (the default) these declarations will be included in the 
# documentation.

HIDE_FRIEND_COMPOUNDS  = NO

# If the HIDE_IN_BODY_DOCS tag is set to YES, Doxygen will hide any 
# documentation blocks found inside the body of a function. 
# If set to NO (the default) these blocks will be appended to the 
# function's detailed documentation block.

HIDE_IN_BODY_DOCS      = NO

# The INTERNAL_DOCS tag determines if documentation 
# that is typed after a \internal command is included. If the tag is set 
# to NO (the default) then the documentation will be excluded. 
# Set it to YES to include the internal documentation.

INTERNAL_DOCS          = NO

# If the CASE_SENSE_NAMES tag is set to NO then Doxygen will only generate 
# file names in lower-case letters. If set to YES upper-case letters are also 
# allowed. This is useful if you have classes or files whose names only differ 
# in case and if your file system supports case sensitive file names. Windows 
# and Mac users are advised to set this option to NO.

CASE_SENSE_NAMES       = YES

# If the HIDE_SCOPE_NAMES tag is set to NO (the default) then Doxygen 
# will show members with their full class and namespace scopes in the 
# documentation. If set to YES the scope will be hidden.

HIDE_SCOPE_NAMES       = NO

# If the SHOW_INCLUDE_FILES tag is set to YES (the default) then Doxygen 
# will put a list of the files that are included by a file in the documentation 
# of that file.

SHOW_INCLUDE_FILES     = YES

# If the INLINE_INFO tag is set to YES (the default) then a tag [inline] 
# is inserted in the documentation for inline members.

INLINE_INFO            = YES

# If the SORT_MEMBER_DOCS tag is set to YES (the default) then doxygen 
# will sort the (detailed) documentation of file and class members 
# alphabetically by member name. If set to NO the members will appear in 
# declaration order.

SORT_MEMBER_DOCS       = YES

# If the SORT_BRIEF_DOCS tag is set to YES then doxygen will sort the 
# brief documentation of file, namespace and class members alphabetically 
# by member name. If set to NO (the default) the members will appear in 
# declaration order.

SORT_BRIEF_DOCS        = NO

# If the SORT_BY_SCOPE_NAME tag is set to YES, the class list will be 
# sorted by fully-qualified names, including namespaces. If set to 
# NO (the default), the class list will be sorted only by class name, 
# not including the namespace part. 
# Note: This option is not very useful if HIDE_SCOPE_NAMES is set to YES.
# Note: This option applies only to the class list, not to the 
# alphabetical list.

SORT_BY_SCOPE_NAME     = NO

# The GENERATE_TODOLIST tag can be used to enable (YES) or 
# disable (NO) the todo list. This list is created by putting \todo 
# commands in the documentation.

GENERATE_TODOLIST      = YES

# The GENERATE_TESTLIST tag can be used to enable (YES) or 
# disable (NO) the test list. This list is created by putting \test 
# commands in the documentation.

GENERATE_TESTLIST      = YES

# The GENERATE_BUGLIST tag can be used to enable (YES) or 
# disable (NO) the bug list. This list is created by putting \bug 
# commands in the documentation.

GENERATE_BUGLIST       = YES

# The GENERATE_DEPRECATEDLIST tag can be used to enable (YES) or 
# disable (NO) the deprecated list. This list is created by putting 
# \deprecated commands in the documentation.

GENERATE_DEPRECATEDLIST= YES

# The ENABLED_SECTIONS tag can be used to enable conditional 
# documentation sections, marked by \if sectionname ... \endif.

ENABLED_SECTIONS       = 

# The MAX_INITIALIZER_LINES tag determines the maximum number of lines 
# the initial value of a variable or define consists of for it to appear in 
# the documentation. If the initializer consists of more lines than specified 
# here it will be hidden. Use a value of 0 to hide initializers completely. 
# The appearance of the initializer of individual variables and defines in the 
# documentation can be controlled using \showinitializer or \hideinitializer 
# command in the documentation regardless of this setting.

MAX_INITIALIZER_LINES  = 30

# Set the SHOW_USED_FILES tag to NO to disable the list of files generated 
# at the bottom of the documentation of classes and structs. If set to YES the 
# list will mention the files that were used to generate the documentation.

SHOW_USED_FILES        = YES

# If the sources in your project are distributed over multiple directories 
# then setting the SHOW_DIRECTORIES tag to YES will show the directory hierarchy 
# in the documentation.

SHOW_DIRECTORIES       = YES

# The FILE_VERSION_FILTER tag can be used to specify a program or script that 
# doxygen should invoke to get the current version for each file (typically from the 
# version control system). Doxygen will invoke the program by executing (via 
# popen()) the command <command> <input-file>, where <command> is the value of 
# the FILE_VERSION_FILTER tag, and <input-file> is the name of an input file 
# provided by doxygen. Whatever the progam writes to standard output 
# is used as the file version. See the manual for examples.

FILE_VERSION_FILTER    = 

#---------------------------------------------------------------------------
# configuration options related to warning and progress messages
#---------------------------------------------------------------------------

# The QUIET tag can be used to turn on/off the messages that are generated 
# by doxygen. Possible values are YES and NO. If left blank NO is used.

QUIET                  = NO

# The WARNINGS tag can be used to turn on/off the warning messages that are 
# generated by doxygen. Possible values are YES and NO. If left blank 
# NO is used.

WARNINGS               = YES

# If WARN_IF_UNDOCUMENTED is set to YES, then doxygen will generate warnings 
# for undocumented members. If EXTRACT_ALL is set to YES then this flag will 
# automatically be disabled.

WARN_IF_UNDOCUMENTED   = YES

# If WARN_IF_DOC_ERROR is set to YES, doxygen will generate warnings for 
# potential errors in the documentation, such as not documenting some 
# parameters in a documented function, or documenting parameters that 
# don't exist or using markup commands wrongly.

WARN_IF_DOC_ERROR      = YES

# This WARN_NO_PARAMDOC option can be abled to get warnings for 
# functions that are documented, but have no documentation for their parameters 
# or return value. If set to NO (the default) doxygen will only warn about 
# wrong or incomplete parameter documentation, but not about the absence of 
# documentation.

WARN_NO_PARAMDOC       = NO

# The WARN_FORMAT tag determines the format of the warning messages that 
# doxygen can produce. The string should contain the $file, $line, and $text 
# tags, which will be replaced by the file and line number from which the 
# warning originated and the warning text. Optionally the format may contain 
# $version, which will be replaced by the version of the file (if it could 
# be obtained via FILE_VERSION_FILTER)

WARN_FORMAT            = "$file:$line: $text"

# The WARN_LOGFILE tag can be used to specify a file to which warning 
# and error messages should be written. If left blank the output is written 
# to stderr.

WARN_LOGFILE           = 

#---------------------------------------------------------------------------
# configuration options related to the input files
#---------------------------------------------------------------------------

# The INPUT tag can be used to specify the files and/or directories that contain 
# documented source files. You may enter file names like "myfile.cpp" or 
# directories like "/usr/src/myproject". Separate the files or directories 
# with spaces.

INPUT                  = 

# If the value of the INPUT tag contains directories, you can use the 
# FILE_PATTERNS tag to specify one or more wildcard pattern (like *.cpp 
# and *.h) to filter out the source-files in the directories. If left 
# blank the following patterns are tested: 
# *.c *.cc *.cxx *.cpp *.c++ *.java *.ii *.ixx *.ipp *.i++ *.inl *.h *.hh *.hxx 
# *.hpp *.h++ *.idl *.odl *.cs *.php *.php3 *.inc *.m *.mm

FILE_PATTERNS          = 

# The RECURSIVE tag can be used to turn specify whether or not subdirectories 
# should be searched for input files as well. Possible values are YES and NO. 
# If left blank NO is used.

RECURSIVE              = NO

# The EXCLUDE tag can be used to specify files and/or directories that should 
# excluded from the INPUT source files. This way you can easily exclude a 
# subdirectory from a directory tree whose root is specified with the INPUT tag.

EXCLUDE                = 

# The EXCLUDE_SYMLINKS tag can be used select whether or not files or 
# directories that are symbolic links (a Unix filesystem feature) are excluded 
# from the input.

EXCLUDE_SYMLINKS       = NO

# If the value of the INPUT tag contains directories, you can use the 
# EXCLUDE_PATTERNS tag to specify one or more wildcard patterns to exclude 
# certain files from those directories.

EXCLUDE_PATTERNS       = 

# The EXAMPLE_PATH tag can be used to specify one or more files or 
# directories that contain example code fragments that are included (see 
# the \include command).

EXAMPLE_PATH           = 

# If the value of the EXAMPLE_PATH tag contains directories, you can use the 
# EXAMPLE_PATTERNS tag to specify one or more wildcard pattern (like *.cpp 
# and *.h) to filter out the source-files in the directories. If left 
# blank all files are included.

EXAMPLE_PATTERNS       = 

# If the EXAMPLE_RECURSIVE tag is set to YES then subdirectories will be 
# searched for input files to be used with the \include or \dontinclude 
# commands irrespective of the value of the RECURSIVE tag. 
# Possible values are YES and NO. If left blank NO is used.

EXAMPLE_RECURSIVE      = NO

# The IMAGE_PATH tag can be used to specify one or more files or 
# directories that contain image that are included in the documentation (see 
# the \image command).

IMAGE_PATH             = 

# The INPUT_FILTER tag can be used to specify a program that doxygen should 
# invoke to filter for each input file. Doxygen will invoke the filter program 
# by executing (via popen()) the command <filter> <input-file>, where <filter> 
# is the value of the INPUT_FILTER tag, and <input-file> is the name of an 
# input file. Doxygen will then use the output that the filter program writes 
# to standard output.  If FILTER_PATTERNS is specified, this tag will be 
# ignored.

INPUT_FILTER           = 

# The FILTER_PATTERNS tag can be used to specify filters on a per file pattern 
# basis.  Doxygen will compare the file name with each pattern and apply the 
# filter if there is a match.  The filters are a list of the form: 
# pattern=filter (like *.cpp=my_cpp_filter). See INPUT_FILTER for further 
# info on how filters are used. If FILTER_PATTERNS is empty, INPUT_FILTER 
# is applied to all files.

FILTER_PATTERNS        = 

# If the FILTER_SOURCE_FILES tag is set to YES, the input filter (if set using 
# INPUT_FILTER) will be used to filter the input files when producing source 
# files to browse (i.e. when SOURCE_BROWSER is set to YES).

FILTER_SOURCE_FILES    = NO

#---------------------------------------------------------------------------
# configuration options related to source browsing
#---------------------------------------------------------------------------

# If the SOURCE_BROWSER tag is set to YES then a list of source files will 
# be generated. Documented entities will be cross-referenced with these sources. 
# Note: To get rid of all source code in the generated output, make sure also 
# VERBATIM_HEADERS is set to NO.

SOURCE_BROWSER         = NO

# Setting the INLINE_SOURCES tag to YES will include the body 
# of functions and classes directly in the documentation.

INLINE_SOURCES         = NO

# Setting the STRIP_CODE_COMMENTS tag to YES (the default) will instruct 
# doxygen to hide any special comment blocks from generated source code 
# fragments. Normal C and C++ comments will always remain visible.

STRIP_CODE_COMMENTS    = YES

# If the REFERENCED_BY_RELATION tag is set to YES (the default) 
# then for each documented function all documented 
# functions referencing it will be listed.

REFERENCED_BY_RELATION = YES

# If the REFERENCES_RELATION tag is set to YES (the default) 
# then for each documented function all documented entities 
# called/used by that function will be listed.

REFERENCES_RELATION    = YES

# If the VERBATIM_HEADERS tag is set to YES (the default) then Doxygen 
# will generate a verbatim copy of the header file for each class for 
# which an include is specified. Set to NO to disable this.

VERBATIM_HEADERS       = YES

#---------------------------------------------------------------------------
# configuration options related to the alphabetical class index
#---------------------------------------------------------------------------

# If the ALPHABETICAL_INDEX tag is set to YES, an alphabetical index 
# of all compounds will be generated. Enable this if the project 
# contains a lot of classes, structs, unions or interfaces.

ALPHABETICAL_INDEX     = NO

# If the alphabetical index is enabled (see ALPHABETICAL_INDEX) then 
# the COLS_IN_ALPHA_INDEX tag can be used to specify the number of columns 
# in which this list will be split (can be a number in the range [1..20])

COLS_IN_ALPHA_INDEX    = 5

# In case all classes in a project start with a common prefix, all 
# classes will be put under the same header in the alphabetical index. 
# The IGNORE_PREFIX tag can be used to specify one or more prefixes that 
# should be ignored while generating the index headers.

IGNORE_PREFIX          = 

#---------------------------------------------------------------------------
# configuration options related to the HTML output
#---------------------------------------------------------------------------

# If the GENERATE_HTML tag is set to YES (the default) Doxygen will 
# generate HTML output.

GENERATE_HTML          = YES

# The HTML_OUTPUT tag is used to specify where the HTML docs will be put. 
# If a relative path is entered the value of OUTPUT_DIRECTORY will be 
# put in front of it. If left blank `html' will be used as the default path.

HTML_OUTPUT            = html

# The HTML_FILE_EXTENSION tag can be used to specify the file extension for 
# each generated HTML page (for example: .htm,.php,.asp). If it is left blank 
# doxygen will generate files with .html extension.

HTML_FILE_EXTENSION    = .html

# The HTML_HEADER tag can be used to specify a personal HTML header for 
# each generated HTML page. If it is left blank doxygen will generate a 
# standard header.

HTML_HEADER            = 

# The HTML_FOOTER tag can be used to specify a personal HTML footer for 
# each generated HTML page. If it is left blank doxygen will generate a 
# standard footer.

HTML_FOOTER            = 

# The HTML_STYLESHEET tag can be used to specify a user-defined cascading 
# style sheet that is used by each HTML page. It can be used to 
# fine-tune the look of the HTML output. If the tag is left blank doxygen 
# will generate a default style sheet. Note that doxygen will try to copy 
# the style sheet file to the HTML output directory, so don't put your own 
# stylesheet in the HTML output directory as well, or it will be erased!

HTML_STYLESHEET        = 

# If the HTML_ALIGN_MEMBERS tag is set to YES, the members of classes, 
# files or namespaces will be aligned in HTML using tables. If set to 
# NO a bullet list will be used.

HTML_ALIGN_MEMBERS     = YES

# If the GENERATE_HTMLHELP tag is set to YES, additional index files 
# will be generated that can be used as input for tools like the 
# Microsoft HTML help workshop to generate a compressed HTML help file (.chm) 
# of the generated HTML documentation.

GENERATE_HTMLHELP      = NO

# If the GENERATE_HTMLHELP tag is set to YES, the CHM_FILE tag can 
# be used to specify the file name of the resulting .chm file. You 
# can add a path in front of the file if the result should not be 
# written to the html output directory.

CHM_FILE               = 

# If the GENERATE_HTMLHELP tag is set to YES, the HHC_LOCATION tag can 
# be used to specify the location (absolute path including file name) of 
# the HTML help compiler (hhc.exe). If non-empty doxygen will try to run 
# the HTML help compiler on the generated index.hhp.

HHC_LOCATION           = 

# If the GENERATE_HTMLHELP tag is set to YES, the GENERATE_CHI flag 
# controls if a separate .chi index file is generated (YES) or that 
# it should be included in the master .chm file (NO).

GENERATE_CHI           = NO

# If the GENERATE_HTMLHELP tag is set to YES, the BINARY_TOC flag 
# controls whether a binary table of contents is generated (YES) or a 
# normal table of contents (NO) in the .chm file.

BINARY_TOC             = NO

# The TOC_EXPAND flag can be set to YES to add extra items for group members 
# to the contents of the HTML help documentation and to the tree view.

TOC_EXPAND             = NO

# The DISABLE_INDEX tag can be used to turn on/off the condensed index at 
# top of each HTML page. The value NO (the default) enables the index and 
# the value YES disables it.

DISABLE_INDEX          = NO

# This tag can be used to set the number of enum values (range [1..20]) 
# that doxygen will group on one line in the generated HTML documentation.

ENUM_VALUES_PER_LINE   = 4

# If the GENERATE_TREEVIEW tag is set to YES, a side panel will be
# generated containing a tree-like index structure (just like the one that 
# is generated for HTML Help). For this to work a browser that supports 
# JavaScript, DHTML, CSS and frames is required (for instance Mozilla 1.0+, 
# Netscape 6.0+, Internet explorer 5.0+, or Konqueror). Windows users are 
# probably better off using the HTML help feature.

GENERATE_TREEVIEW      = NO

# If the treeview is enabled (see GENERATE_TREEVIEW) then this tag can be 
# used to set the initial width (in pixels) of the frame in which the tree 
# is shown.

TREEVIEW_WIDTH         = 250

#---------------------------------------------------------------------------
# configuration options related to the LaTeX output
#---------------------------------------------------------------------------

# If the GENERATE_LATEX tag is set to YES (the default) Doxygen will 
# generate Latex output.

GENERATE_LATEX         = YES

# The LATEX_OUTPUT tag is used to specify where the LaTeX docs will be put. 
# If a relative path is entered the value of OUTPUT_DIRECTORY will be 
# put in front of it. If left blank `latex' will be used as the default path.

LATEX_OUTPUT           = latex

# The LATEX_CMD_NAME tag can be used to specify the LaTeX command name to be 
# invoked. If left blank `latex' will be used as the default command name.

LATEX_CMD_NAME         = latex

# The MAKEINDEX_CMD_NAME tag can be used to specify the command name to 
# generate index for LaTeX. If left blank `makeindex' will be used as the 
# default command name.

MAKEINDEX_CMD_NAME     = makeindex

# If the COMPACT_LATEX tag is set to YES Doxygen generates more compact 
# LaTeX documents. This may be useful for small projects and may help to 
# save some trees in general.

COMPACT_LATEX          = NO

# The PAPER_TYPE tag can be used to set the paper type that is used 
# by the printer. Possible values are: a4, a4wide, letter, legal and 
# executive. If left blank a4wide will be used.

PAPER_TYPE             = a4wide

# The EXTRA_PACKAGES tag can be to specify one or more names of LaTeX 
# packages that should be included in the LaTeX output.

EXTRA_PACKAGES         = 

# The LATEX_HEADER tag can be used to specify a personal LaTeX header for 
# the generated latex document. The header should contain everything until 
# the first chapter. If it is left blank doxygen will generate a 
# standard header. Notice: only use this tag if you know what you are doing!

LATEX_HEADER           = 

# If the PDF_HYPERLINKS tag is set to YES, the LaTeX that is generated 
# is prepared for conversion to pdf (using ps2pdf). The pdf file will 
# contain links (just like the HTML output) instead of page references 
# This makes the output suitable for online browsing using a pdf viewer.

PDF_HYPERLINKS         = NO

# If the USE_PDFLATEX tag is set to YES, pdflatex will be used instead of 
# plain latex in the generated Makefile. Set this option to YES to get a 
# higher quality PDF documentation.

USE_PDFLATEX           = NO

# If the LATEX_BATCHMODE tag is set to YES, doxygen will add the \\batchmode. 
# command to the generated LaTeX files. This will instruct LaTeX to keep 
# running if errors occur, instead of asking the user for help. 
# This option is also used when generating formulas in HTML.

LATEX_BATCHMODE        = NO

# If LATEX_HIDE_INDICES is set to YES then doxygen will not 
# include the index chapters (such as File Index, Compound Index, etc.) 
# in the output.

LATEX_HIDE_INDICES     = NO

#---------------------------------------------------------------------------
# configuration options related to the RTF output
#---------------------------------------------------------------------------

# If the GENERATE_RTF tag is set to YES Doxygen will generate RTF output 
# The RTF output is optimized for Word 97 and may not look very pretty with 
# other RTF readers or editors.

GENERATE_RTF           = NO

# The RTF_OUTPUT tag is used to specify where the RTF docs will be put. 
# If a relative path is entered the value of OUTPUT_DIRECTORY will be 
# put in front of it. If left blank `rtf' will be used as the default path.

RTF_OUTPUT             = rtf

# If the COMPACT_RTF tag is set to YES Doxygen generates more compact 
# RTF documents. This may be useful for small projects and may help to 
# save some trees in general.

COMPACT_RTF            = NO

# If the RTF_HYPERLINKS tag is set to YES, the RTF that is generated 
# will contain hyperlink fields. The RTF file will 
# contain links (just like the HTML output) instead of page references. 
# This makes the output suitable for online browsing using WORD or other 
# programs which support those fields. 
# Note: wordpad (write) and others do not support links.

RTF_HYPERLINKS         = NO

# Load stylesheet definitions from file. Syntax is similar to doxygen's 
# config file, i.e. a series of assignments. You only have to provide 
# replacements, missing definitions are set to their default value.

RTF_STYLESHEET_FILE    = 

# Set optional variables used in the generation of an rtf document. 
# Syntax is similar to doxygen's config file.

RTF_EXTENSIONS_FILE    = 

#---------------------------------------------------------------------------
# configuration options related to the man page output
#---------------------------------------------------------------------------

# If the GENERATE_MAN tag is set to YES (the default) Doxygen will 
# generate man pages

GENERATE_MAN           = NO

# The MAN_OUTPUT tag is used to specify where the man pages will be put. 
# If a relative path is entered the value of OUTPUT_DIRECTORY will be 
# put in front of it. If left blank `man' will be used as the default path.

MAN_OUTPUT             = man

# The MAN_EXTENSION tag determines the extension that is added to 
# the generated man pages (default is the subroutine's section .3)

MAN_EXTENSION          = .3

# If the MAN_LINKS tag is set to YES and Doxygen generates man output, 
# then it will generate one additional man file for each entity 
# documented in the real man page(s). These additional files 
# only source the real man page, but without them the man command 
# would be unable to find the correct page. The default is NO.

MAN_LINKS              = NO

#---------------------------------------------------------------------------
# configuration options related to the XML output
#---------------------------------------------------------------------------

# If the GENERATE_XML tag is set to YES Doxygen will 
# generate an XML file that captures the structure of 
# the code including all documentation.

GENERATE_XML           = NO

# The XML_OUTPUT tag is used to specify where the XML pages will be put. 
# If a relative path is entered the value of OUTPUT_DIRECTORY will be 
# put in front of it. If left blank `xml' will be used as the default path.

XML_OUTPUT             = xml

# The XML_SCHEMA tag can be used to specify an XML schema, 
# which can be used by a validating XML parser to check the 
# syntax of the XML files.

XML_SCHEMA             = 

# The XML_DTD tag can be used to specify an XML DTD, 
# which can be used by a validating XML parser to check the 
# syntax of the XML files.

XML_DTD                = 

# If the XML_PROGRAMLISTING tag is set to YES Doxygen will 
# dump the program listings (including syntax highlighting 
# and cross-referencing information) to the XML output. Note that 
# enabling this will significantly increase the size of the XML output.

XML_PROGRAMLISTING     = YES

#---------------------------------------------------------------------------
# configuration options for the AutoGen Definitions output
#---------------------------------------------------------------------------

# If the GENERATE_AUTOGEN_DEF tag is set to YES Doxygen will 
# generate an AutoGen Definitions (see autogen.sf.net) file 
# that captures the structure of the code including all 
# documentation. Note that this feature is still experimental 
# and incomplete at the moment.

GENERATE_AUTOGEN_DEF   = NO

#---------------------------------------------------------------------------
# configuration options related to the Perl module output
#---------------------------------------------------------------------------

# If the GENERATE_PERLMOD tag is set to YES Doxygen will 
# generate a Perl module file that captures the structure of 
# the code including all documentation. Note that this 
# feature is still experimental and incomplete at the 
# moment.

GENERATE_PERLMOD       = NO

# If the PERLMOD_LATEX tag is set to YES Doxygen will generate 
# the necessary Makefile rules, Perl scripts and LaTeX code to be able 
# to generate PDF and DVI output from the Perl module output.

PERLMOD_LATEX          = NO

# If the PERLMOD_PRETTY tag is set to YES the Perl module output will be 
# nicely formatted so it can be parsed by a human reader.  This is useful 
# if you want to understand what is going on.  On the other hand, if this 
# tag is set to NO the size of the Perl module output will be much smaller 
# and Perl will parse it just the same.

PERLMOD_PRETTY         = YES

# The names of the make variables in the generated doxyrules.make file 
# are prefixed with the string contained in PERLMOD_MAKEVAR_PREFIX. 
# This is useful so different doxyrules.make files included by the same 
# Makefile don't overwrite each other's variables.

PERLMOD_MAKEVAR_PREFIX = 

#---------------------------------------------------------------------------
# Configuration options related to the preprocessor   
#---------------------------------------------------------------------------

# If the ENABLE_PREPROCESSING tag is set to YES (the default) Doxygen will 
# evaluate all C-preprocessor directives found in the sources and include 
# files.

ENABLE_PREPROCESSING   = YES

# If the MACRO_EXPANSION tag is set to YES Doxygen will expand all macro 
# names in the source code. If set to NO (the default) only conditional 
# compilation will be performed. Macro expansion can be done in a controlled 
# way by setting EXPAND_ONLY_PREDEF to YES.

MACRO_EXPANSION        = NO

# If the EXPAND_ONLY_PREDEF and MACRO_EXPANSION tags are both set to YES 
# then the macro expansion is limited to the macros specified with the 
# PREDEFINED and EXPAND_AS_PREDEFINED tags.

EXPAND_ONLY_PREDEF     = NO

# If the SEARCH_INCLUDES tag is set to YES (the default) the includes files 
# in the INCLUDE_PATH (see below) will be search if a #include is found.

SEARCH_INCLUDES        = YES

# The INCLUDE_PATH tag can be used to specify one or more directories that 
# contain include files that are not input files but should be processed by 
# the preprocessor.

INCLUDE_PATH           = 

# You can use the INCLUDE_FILE_PATTERNS tag to specify one or more wildcard 
# patterns (like *.h and *.hpp) to filter out the header-files in the 
# directories. If left blank, the patterns specified with FILE_PATTERNS will 
# be used.

INCLUDE_FILE_PATTERNS  = 

# The PREDEFINED tag can be used to specify one or more macro names that 
# are defined before the preprocessor is started (similar to the -D option of 
# gcc). The argument of the tag is a list of macros of the form: name 
# or name=definition (no spaces). If the definition and the = are 
# omitted =1 is assumed. To prevent a macro definition from being 
# undefined via #undef or recursively expanded use the := operator 
# instead of the = operator.

PREDEFINED             = 

# If the MACRO_EXPANSION and EXPAND_ONLY_PREDEF tags are set to YES then 
# this tag can be used to specify a list of macro names that should be expanded. 
# The macro definition that is found in the sources will be used. 
# Use the PREDEFINED tag if you want to use a different macro definition.

EXPAND_AS_DEFINED      = 

# If the SKIP_FUNCTION_MACROS tag is set to YES (the default) then 
# doxygen's preprocessor will remove all function-like macros that are alone 
# on a line, have an all uppercase name, and do not end with a semicolon. Such 
# function macros are typically used for boiler-plate code, and will confuse 
# the parser if not removed.

SKIP_FUNCTION_MACROS   = YES

#---------------------------------------------------------------------------
# Configuration::additions related to external references   
#---------------------------------------------------------------------------

# The TAGFILES option can be used to specify one or more tagfiles. 
# Optionally an initial location of the external documentation 
# can be added for each tagfile. The format of a tag file without 
# this location is as follows: 
#   TAGFILES = file1 file2 ... 
# Adding location for the tag files is done as follows: 
#   TAGFILES = file1=loc1 "file2 = loc2" ... 
# where "loc1" and "loc2" can be relative or absolute paths or 
# URLs. If a location is present for each tag, the installdox tool 
# does not have to be run to correct the links.
# Note that each tag file must have a unique name
# (where the name does NOT include the path)
# If a tag file is not located in the directory in which doxygen 
# is run, you must also specify the path to the tagfile here.

TAGFILES               = 

# When a file name is specified after GENERATE_TAGFILE, doxygen will create 
# a tag file that is based on the input files it reads.

GENERATE_TAGFILE       = 

# If the ALLEXTERNALS tag is set to YES all external classes will be listed 
# in the class index. If set to NO only the inherited external classes 
# will be listed.

ALLEXTERNALS           = NO

# If the EXTERNAL_GROUPS tag is set to YES all external groups will be listed 
# in the modules index. If set to NO, only the current project's groups will 
# be listed.

EXTERNAL_GROUPS        = YES

# The PERL_PATH should be the absolute path and name of the perl script 
# interpreter (i.e. the result of `which perl').

PERL_PATH              = /usr/bin/perl

#---------------------------------------------------------------------------
# Configuration options related to the dot tool   
#---------------------------------------------------------------------------

# If the CLASS_DIAGRAMS tag is set to YES (the default) Doxygen will 
# generate a inheritance diagram (in HTML, RTF and LaTeX) for classes with base 
# or super classes. Setting the tag to NO turns the diagrams off. Note that 
# this option is superseded by the HAVE_DOT option below. This is only a 
# fallback. It is recommended to install and use dot, since it yields more 
# powerful graphs.

CLASS_DIAGRAMS         = YES

# If set to YES, the inheritance and collaboration graphs will hide 
# inheritance and usage relations if the target is undocumented 
# or is not a class.

HIDE_UNDOC_RELATIONS   = YES

# If you set the HAVE_DOT tag to YES then doxygen will assume the dot tool is 
# available from the path. This tool is part of Graphviz, a graph visualization 
# toolkit from AT&T and Lucent Bell Labs. The other options in this section 
# have no effect if this option is set to NO (the default)

HAVE_DOT               = YES

# If the CLASS_GRAPH and HAVE_DOT tags are set to YES then doxygen 
# will generate a graph for each documented class showing the direct and 
# indirect inheritance relations. Setting this tag to YES will force the 
# the CLASS_DIAGRAMS tag to NO.

CLASS_GRAPH            = YES

# If the COLLABORATION_GRAPH and HAVE_DOT tags are set to YES then doxygen 
# will generate a graph for each documented class showing the direct and 
# indirect implementation dependencies (inheritance, containment, and 
# class references variables) of the class with other documented classes.

COLLABORATION_GRAPH    = YES

# If the GROUP_GRAPHS and HAVE_DOT tags are set to YES then doxygen 
# will generate a graph for groups, showing the direct groups dependencies

GROUP_GRAPHS           = YES

# If the UML_LOOK tag is set to YES doxygen will generate inheritance and 
# collaboration diagrams in a style similar to the OMG's Unified Modeling 
# Language.

UML_LOOK               = NO

# If set to YES, the inheritance and collaboration graphs will show the 
# relations between templates and their instances.

TEMPLATE_RELATIONS     = NO

# If the ENABLE_PREPROCESSING, SEARCH_INCLUDES, INCLUDE_GRAPH, and HAVE_DOT 
# tags are set to YES then doxygen will generate a graph for each documented 
# file showing the direct and indirect include dependencies of the file with 
# other documented files.

INCLUDE_GRAPH          = YES

# If the ENABLE_PREPROCESSING, SEARCH_INCLUDES, INCLUDED_BY_GRAPH, and 
# HAVE_DOT tags are set to YES then doxygen will generate a graph for each 
# documented header file showing the documented files that directly or 
# indirectly include this file.

INCLUDED_BY_GRAPH      = YES

# If the CALL_GRAPH and HAVE_DOT tags are set to YES then doxygen will 
# generate a call dependency graph for every global function or class method. 
# Note that enabling this option will significantly increase the time of a run. 
# So in most cases it will be better to enable call graphs for selected 
# functions only using the \callgraph command.

CALL_GRAPH             = NO

# If the GRAPHICAL_HIERARCHY and HAVE_DOT tags are set to YES then doxygen 
# will graphical hierarchy of all classes instead of a textual one.

GRAPHICAL_HIERARCHY    = YES

# If the DIRECTORY_GRAPH, SHOW_DIRECTORIES and HAVE_DOT tags are set to YES 
# then doxygen will show the dependencies a directory has on other directories 
# in a graphical way. The dependency relations are determined by the #include
# relations between the files in the directories.

DIRECTORY_GRAPH        = YES

# The DOT_IMAGE_FORMAT tag can be used to set the image format of the images 
# generated by dot. Possible values are png, jpg, or gif
# If left blank png will be used.

DOT_IMAGE_FORMAT       = png

# The tag DOT_PATH can be used to specify the path where the dot tool can be 
# found. If left blank, it is assumed the dot tool can be found in the path.

DOT_PATH               = /usr/local/bin

# The DOTFILE_DIRS tag can be used to specify one or more directories that 
# contain dot files that are included in the documentation (see the 
# \dotfile command).

DOTFILE_DIRS           = 

# The MAX_DOT_GRAPH_WIDTH tag can be used to set the maximum allowed width 
# (in pixels) of the graphs generated by dot. If a graph becomes larger than 
# this value, doxygen will try to truncate the graph, so that it fits within 
# the specified constraint. Beware that most browsers cannot cope with very 
# large images.

MAX_DOT_GRAPH_WIDTH    = 1024

# The MAX_DOT_GRAPH_HEIGHT tag can be used to set the maximum allows height 
# (in pixels) of the graphs generated by dot. If a graph becomes larger than 
# this value, doxygen will try to truncate the graph, so that it fits within 
# the specified constraint. Beware that most browsers cannot cope with very 
# large images.

MAX_DOT_GRAPH_HEIGHT   = 1024

# The MAX_DOT_GRAPH_DEPTH tag can be used to set the maximum depth of the 
# graphs generated by dot. A depth value of 3 means that only nodes reachable 
# from the root by following a path via at most 3 edges will be shown. Nodes 
# that lay further from the root node will be omitted. Note that setting this 
# option to 1 or 2 may greatly reduce the computation time needed for large 
# code bases. Also note that a graph may be further truncated if the graph's 
# image dimensions are not sufficient to fit the graph (see MAX_DOT_GRAPH_WIDTH 
# and MAX_DOT_GRAPH_HEIGHT). If 0 is used for the depth value (the default), 
# the graph is not depth-constrained.

MAX_DOT_GRAPH_DEPTH    = 0

# Set the DOT_TRANSPARENT tag to YES to generate images with a transparent 
# background. This is disabled by default, which results in a white background. 
# Warning: Depending on the platform used, enabling this option may lead to 
# badly anti-aliased labels on the edges of a graph (i.e. they become hard to 
# read).

DOT_TRANSPARENT        = NO

# Set the DOT_MULTI_TARGETS tag to YES allow dot to generate multiple output 
# files in one run (i.e. multiple -o and -T options on the command line). This 
# makes dot run faster, but since only newer versions of dot (>1.8.10) 
# support this, this feature is disabled by default.

DOT_MULTI_TARGETS      = NO

# If the GENERATE_LEGEND tag is set to YES (the default) Doxygen will 
# generate a legend page explaining the meaning of the various boxes and 
# arrows in the dot generated graphs.

GENERATE_LEGEND        = YES

# If the DOT_CLEANUP tag is set to YES (the default) Doxygen will 
# remove the intermediate dot files that are used to generate 
# the various graphs.

DOT_CLEANUP            = YES

#---------------------------------------------------------------------------
# Configuration::additions related to the search engine   
#---------------------------------------------------------------------------

# The SEARCHENGINE tag specifies whether or not a search engine should be 
# used. If set to NO the values of all tags below this one will be ignored.

SEARCHENGINE           = NO


==> anc/src/Makefile <==
#############################################################################
# Makefile for building: Act_model
# Generated by qmake (3.1) (Qt 5.9.7)
# Project:  CellularPotts2.pro
# Template: app
# Command: /home/leonie/anaconda3/bin/qmake -o Makefile CellularPotts2.pro
#############################################################################

MAKEFILE      = Makefile

####### Compiler, tools and options

CC            = gcc
CXX           = g++
DEFINES       = -DQT_WIDGETS_LIB -DQT_GUI_LIB -DQT_CORE_LIB
CFLAGS        = -pipe -O2 -Wall -W -D_REENTRANT -fPIC $(DEFINES)
CXXFLAGS      = -pipe -O2 -DQTGRAPHICS -Wall -W -D_REENTRANT -fPIC $(DEFINES)
INCPATH       = -I. -I../../../anaconda3/include/qt -I../../../anaconda3/include/qt/QtWidgets -I../../../anaconda3/include/qt/QtGui -I../../../anaconda3/include/qt/QtCore -I. -I../../../anaconda3/mkspecs/linux-g++
QMAKE         = /home/leonie/anaconda3/bin/qmake
DEL_FILE      = rm -f
CHK_DIR_EXISTS= test -d
MKDIR         = mkdir -p
COPY          = cp -f
COPY_FILE     = cp -f
COPY_DIR      = cp -f -R
INSTALL_FILE  = install -m 644 -p
INSTALL_PROGRAM = install -m 755 -p
INSTALL_DIR   = cp -f -R
QINSTALL      = /home/leonie/anaconda3/bin/qmake -install qinstall
QINSTALL_PROGRAM = /home/leonie/anaconda3/bin/qmake -install qinstall -exe
DEL_FILE      = rm -f
SYMLINK       = ln -f -s
DEL_DIR       = rmdir
MOVE          = mv -f
TAR           = tar -cf
COMPRESS      = gzip -9f
DISTNAME      = Act_model1.0.0
DISTDIR = /home/leonie/PhD/pillars/src_cleaned/.tmp/Act_model1.0.0
LINK          = g++
LFLAGS        = -no-pie -Wl,-O1 -Wl,-rpath,/home/leonie/anaconda3/lib
LIBS          = $(SUBLIBS) -L/home/leonie/anaconda3/lib -lQt5Widgets -lQt5Gui -lQt5Core -lGL -lpthread 
AR            = ar cqs
RANLIB        = 
SED           = sed
STRIP         = strip

####### Output directory

OBJECTS_DIR   = ./

####### Files

SOURCES       = ca.cpp \
		hull.cpp \
		cell.cpp \
		conrec.cpp \
		dish.cpp \
		info.cpp \
		misc.cpp \
		output.cpp \
		parameter.cpp \
		parse.cpp \
		pde.cpp \
		random.cpp \
		crash.cpp \
		warning.cpp \
		Act_model.cpp \
		qtgraph.cpp moc_qtgraph.cpp
OBJECTS       = ca.o \
		hull.o \
		cell.o \
		conrec.o \
		dish.o \
		info.o \
		misc.o \
		output.o \
		parameter.o \
		parse.o \
		pde.o \
		random.o \
		crash.o \
		warning.o \
		Act_model.o \
		qtgraph.o \
		moc_qtgraph.o
DIST          = ../../../anaconda3/mkspecs/features/spec_pre.prf \
		../../../anaconda3/mkspecs/common/unix.conf \
		../../../anaconda3/mkspecs/common/linux.conf \
		../../../anaconda3/mkspecs/common/sanitize.conf \
		../../../anaconda3/mkspecs/common/gcc-base.conf \
		../../../anaconda3/mkspecs/common/gcc-base-unix.conf \
		../../../anaconda3/mkspecs/common/g++-base.conf \
		../../../anaconda3/mkspecs/common/g++-unix.conf \
		../../../anaconda3/mkspecs/qconfig.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3danimation.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3danimation_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dcore.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dcore_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dextras.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dextras_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dinput.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dinput_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dlogic.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dlogic_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquick.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquick_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquickanimation.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquickanimation_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquickextras.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquickextras_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquickinput.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquickinput_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquickrender.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquickrender_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquickscene2d.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquickscene2d_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3drender.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3drender_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_accessibility_support_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_bluetooth.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_bluetooth_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_bootstrap_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_charts.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_charts_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_concurrent.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_concurrent_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_core.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_core_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_datavisualization.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_datavisualization_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_dbus.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_dbus_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_designer.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_designer_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_designercomponents_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_devicediscovery_support_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_egl_support_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_eglfsdeviceintegration_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_eventdispatcher_support_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_fb_support_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_fontdatabase_support_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_gamepad.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_gamepad_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_glx_support_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_gui.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_gui_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_help.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_help_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_input_support_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_location.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_location_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_multimedia.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_multimedia_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_multimediawidgets.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_multimediawidgets_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_network.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_network_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_networkauth.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_networkauth_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_nfc.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_nfc_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_opengl.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_opengl_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_openglextensions.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_openglextensions_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_packetprotocol_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_platformcompositor_support_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_positioning.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_positioning_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_printsupport.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_printsupport_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_purchasing.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_purchasing_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_qml.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_qml_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_qmldebug_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_qmldevtools_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_qmltest.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_qmltest_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_qtmultimediaquicktools_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_quick.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_quick_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_quickcontrols2.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_quickcontrols2_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_quickparticles_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_quicktemplates2_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_quickwidgets.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_quickwidgets_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_remoteobjects.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_remoteobjects_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_repparser.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_repparser_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_script.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_script_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_scripttools.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_scripttools_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_scxml.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_scxml_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_sensors.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_sensors_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_serialbus.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_serialbus_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_serialport.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_serialport_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_service_support_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_sql.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_sql_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_svg.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_svg_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_testlib.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_testlib_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_texttospeech.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_texttospeech_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_theme_support_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_uiplugin.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_uitools.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_uitools_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_webchannel.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_webchannel_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_webengine.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_webengine_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_webenginecore.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_webenginecore_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_webenginecoreheaders_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_webenginewidgets.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_webenginewidgets_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_websockets.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_websockets_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_webview.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_webview_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_widgets.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_widgets_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_x11extras.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_x11extras_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_xcb_qpa_lib_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_xml.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_xml_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_xmlpatterns.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_xmlpatterns_private.pri \
		../../../anaconda3/mkspecs/features/qt_functions.prf \
		../../../anaconda3/mkspecs/features/qt_config.prf \
		../../../anaconda3/mkspecs/linux-g++/qmake.conf \
		../../../anaconda3/mkspecs/features/spec_post.prf \
		.qmake.stash \
		../../../anaconda3/mkspecs/features/exclusive_builds.prf \
		../../../anaconda3/mkspecs/features/toolchain.prf \
		../../../anaconda3/mkspecs/features/default_pre.prf \
		../../../anaconda3/mkspecs/features/resolve_config.prf \
		../../../anaconda3/mkspecs/features/default_post.prf \
		../../../anaconda3/mkspecs/features/warn_on.prf \
		../../../anaconda3/mkspecs/features/qt.prf \
		../../../anaconda3/mkspecs/features/resources.prf \
		../../../anaconda3/mkspecs/features/moc.prf \
		../../../anaconda3/mkspecs/features/unix/opengl.prf \
		../../../anaconda3/mkspecs/features/uic.prf \
		../../../anaconda3/mkspecs/features/unix/thread.prf \
		../../../anaconda3/mkspecs/features/qmake_use.prf \
		../../../anaconda3/mkspecs/features/file_copies.prf \
		../../../anaconda3/mkspecs/features/testcase_targets.prf \
		../../../anaconda3/mkspecs/features/exceptions.prf \
		../../../anaconda3/mkspecs/features/yacc.prf \
		../../../anaconda3/mkspecs/features/lex.prf \
		CellularPotts2.pro ca.h \
		hull.h \
		cell.h \
		conrec.h \
		dish.h \
		graph.h \
		info.h \
		misc.h \
		output.h \
		parameter.h \
		parse.h \
		pde.h \
		random.h \
		sqr.h \
		sticky.h \
		crash.h \
		warning.h \
		qtgraph.h ca.cpp \
		hull.cpp \
		cell.cpp \
		conrec.cpp \
		dish.cpp \
		info.cpp \
		misc.cpp \
		output.cpp \
		parameter.cpp \
		parse.cpp \
		pde.cpp \
		random.cpp \
		crash.cpp \
		warning.cpp \
		Act_model.cpp \
		qtgraph.cpp
QMAKE_TARGET  = Act_model
DESTDIR       = 
TARGET        = Act_model


first: all
####### Build rules

$(TARGET):  $(OBJECTS)  
	$(LINK) $(LFLAGS) -o $(TARGET) $(OBJECTS) $(OBJCOMP) $(LIBS)

Makefile: CellularPotts2.pro ../../../anaconda3/mkspecs/linux-g++/qmake.conf ../../../anaconda3/mkspecs/features/spec_pre.prf \
		../../../anaconda3/mkspecs/common/unix.conf \
		../../../anaconda3/mkspecs/common/linux.conf \
		../../../anaconda3/mkspecs/common/sanitize.conf \
		../../../anaconda3/mkspecs/common/gcc-base.conf \
		../../../anaconda3/mkspecs/common/gcc-base-unix.conf \
		../../../anaconda3/mkspecs/common/g++-base.conf \
		../../../anaconda3/mkspecs/common/g++-unix.conf \
		../../../anaconda3/mkspecs/qconfig.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3danimation.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3danimation_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dcore.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dcore_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dextras.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dextras_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dinput.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dinput_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dlogic.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dlogic_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquick.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquick_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquickanimation.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquickanimation_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquickextras.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquickextras_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquickinput.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquickinput_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquickrender.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquickrender_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquickscene2d.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3dquickscene2d_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3drender.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_3drender_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_accessibility_support_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_bluetooth.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_bluetooth_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_bootstrap_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_charts.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_charts_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_concurrent.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_concurrent_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_core.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_core_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_datavisualization.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_datavisualization_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_dbus.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_dbus_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_designer.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_designer_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_designercomponents_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_devicediscovery_support_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_egl_support_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_eglfsdeviceintegration_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_eventdispatcher_support_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_fb_support_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_fontdatabase_support_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_gamepad.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_gamepad_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_glx_support_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_gui.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_gui_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_help.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_help_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_input_support_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_location.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_location_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_multimedia.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_multimedia_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_multimediawidgets.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_multimediawidgets_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_network.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_network_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_networkauth.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_networkauth_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_nfc.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_nfc_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_opengl.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_opengl_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_openglextensions.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_openglextensions_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_packetprotocol_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_platformcompositor_support_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_positioning.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_positioning_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_printsupport.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_printsupport_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_purchasing.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_purchasing_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_qml.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_qml_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_qmldebug_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_qmldevtools_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_qmltest.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_qmltest_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_qtmultimediaquicktools_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_quick.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_quick_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_quickcontrols2.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_quickcontrols2_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_quickparticles_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_quicktemplates2_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_quickwidgets.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_quickwidgets_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_remoteobjects.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_remoteobjects_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_repparser.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_repparser_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_script.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_script_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_scripttools.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_scripttools_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_scxml.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_scxml_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_sensors.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_sensors_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_serialbus.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_serialbus_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_serialport.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_serialport_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_service_support_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_sql.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_sql_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_svg.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_svg_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_testlib.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_testlib_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_texttospeech.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_texttospeech_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_theme_support_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_uiplugin.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_uitools.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_uitools_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_webchannel.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_webchannel_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_webengine.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_webengine_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_webenginecore.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_webenginecore_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_webenginecoreheaders_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_webenginewidgets.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_webenginewidgets_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_websockets.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_websockets_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_webview.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_webview_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_widgets.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_widgets_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_x11extras.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_x11extras_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_xcb_qpa_lib_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_xml.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_xml_private.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_xmlpatterns.pri \
		../../../anaconda3/mkspecs/modules/qt_lib_xmlpatterns_private.pri \
		../../../anaconda3/mkspecs/features/qt_functions.prf \
		../../../anaconda3/mkspecs/features/qt_config.prf \
		../../../anaconda3/mkspecs/linux-g++/qmake.conf \
		../../../anaconda3/mkspecs/features/spec_post.prf \
		.qmake.stash \
		../../../anaconda3/mkspecs/features/exclusive_builds.prf \
		../../../anaconda3/mkspecs/features/toolchain.prf \
		../../../anaconda3/mkspecs/features/default_pre.prf \
		../../../anaconda3/mkspecs/features/resolve_config.prf \
		../../../anaconda3/mkspecs/features/default_post.prf \
		../../../anaconda3/mkspecs/features/warn_on.prf \
		../../../anaconda3/mkspecs/features/qt.prf \
		../../../anaconda3/mkspecs/features/resources.prf \
		../../../anaconda3/mkspecs/features/moc.prf \
		../../../anaconda3/mkspecs/features/unix/opengl.prf \
		../../../anaconda3/mkspecs/features/uic.prf \
		../../../anaconda3/mkspecs/features/unix/thread.prf \
		../../../anaconda3/mkspecs/features/qmake_use.prf \
		../../../anaconda3/mkspecs/features/file_copies.prf \
		../../../anaconda3/mkspecs/features/testcase_targets.prf \
		../../../anaconda3/mkspecs/features/exceptions.prf \
		../../../anaconda3/mkspecs/features/yacc.prf \
		../../../anaconda3/mkspecs/features/lex.prf \
		CellularPotts2.pro \
		../../../anaconda3/lib/libQt5Widgets.prl \
		../../../anaconda3/lib/libQt5Gui.prl \
		../../../anaconda3/lib/libQt5Core.prl
	$(QMAKE) -o Makefile CellularPotts2.pro
../../../anaconda3/mkspecs/features/spec_pre.prf:
../../../anaconda3/mkspecs/common/unix.conf:
../../../anaconda3/mkspecs/common/linux.conf:
../../../anaconda3/mkspecs/common/sanitize.conf:
../../../anaconda3/mkspecs/common/gcc-base.conf:
../../../anaconda3/mkspecs/common/gcc-base-unix.conf:
../../../anaconda3/mkspecs/common/g++-base.conf:
../../../anaconda3/mkspecs/common/g++-unix.conf:
../../../anaconda3/mkspecs/qconfig.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3danimation.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3danimation_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3dcore.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3dcore_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3dextras.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3dextras_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3dinput.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3dinput_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3dlogic.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3dlogic_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3dquick.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3dquick_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3dquickanimation.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3dquickanimation_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3dquickextras.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3dquickextras_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3dquickinput.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3dquickinput_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3dquickrender.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3dquickrender_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3dquickscene2d.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3dquickscene2d_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3drender.pri:
../../../anaconda3/mkspecs/modules/qt_lib_3drender_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_accessibility_support_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_bluetooth.pri:
../../../anaconda3/mkspecs/modules/qt_lib_bluetooth_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_bootstrap_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_charts.pri:
../../../anaconda3/mkspecs/modules/qt_lib_charts_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_concurrent.pri:
../../../anaconda3/mkspecs/modules/qt_lib_concurrent_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_core.pri:
../../../anaconda3/mkspecs/modules/qt_lib_core_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_datavisualization.pri:
../../../anaconda3/mkspecs/modules/qt_lib_datavisualization_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_dbus.pri:
../../../anaconda3/mkspecs/modules/qt_lib_dbus_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_designer.pri:
../../../anaconda3/mkspecs/modules/qt_lib_designer_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_designercomponents_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_devicediscovery_support_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_egl_support_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_eglfsdeviceintegration_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_eventdispatcher_support_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_fb_support_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_fontdatabase_support_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_gamepad.pri:
../../../anaconda3/mkspecs/modules/qt_lib_gamepad_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_glx_support_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_gui.pri:
../../../anaconda3/mkspecs/modules/qt_lib_gui_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_help.pri:
../../../anaconda3/mkspecs/modules/qt_lib_help_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_input_support_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_location.pri:
../../../anaconda3/mkspecs/modules/qt_lib_location_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_multimedia.pri:
../../../anaconda3/mkspecs/modules/qt_lib_multimedia_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_multimediawidgets.pri:
../../../anaconda3/mkspecs/modules/qt_lib_multimediawidgets_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_network.pri:
../../../anaconda3/mkspecs/modules/qt_lib_network_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_networkauth.pri:
../../../anaconda3/mkspecs/modules/qt_lib_networkauth_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_nfc.pri:
../../../anaconda3/mkspecs/modules/qt_lib_nfc_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_opengl.pri:
../../../anaconda3/mkspecs/modules/qt_lib_opengl_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_openglextensions.pri:
../../../anaconda3/mkspecs/modules/qt_lib_openglextensions_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_packetprotocol_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_platformcompositor_support_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_positioning.pri:
../../../anaconda3/mkspecs/modules/qt_lib_positioning_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_printsupport.pri:
../../../anaconda3/mkspecs/modules/qt_lib_printsupport_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_purchasing.pri:
../../../anaconda3/mkspecs/modules/qt_lib_purchasing_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_qml.pri:
../../../anaconda3/mkspecs/modules/qt_lib_qml_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_qmldebug_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_qmldevtools_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_qmltest.pri:
../../../anaconda3/mkspecs/modules/qt_lib_qmltest_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_qtmultimediaquicktools_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_quick.pri:
../../../anaconda3/mkspecs/modules/qt_lib_quick_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_quickcontrols2.pri:
../../../anaconda3/mkspecs/modules/qt_lib_quickcontrols2_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_quickparticles_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_quicktemplates2_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_quickwidgets.pri:
../../../anaconda3/mkspecs/modules/qt_lib_quickwidgets_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_remoteobjects.pri:
../../../anaconda3/mkspecs/modules/qt_lib_remoteobjects_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_repparser.pri:
../../../anaconda3/mkspecs/modules/qt_lib_repparser_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_script.pri:
../../../anaconda3/mkspecs/modules/qt_lib_script_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_scripttools.pri:
../../../anaconda3/mkspecs/modules/qt_lib_scripttools_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_scxml.pri:
../../../anaconda3/mkspecs/modules/qt_lib_scxml_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_sensors.pri:
../../../anaconda3/mkspecs/modules/qt_lib_sensors_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_serialbus.pri:
../../../anaconda3/mkspecs/modules/qt_lib_serialbus_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_serialport.pri:
../../../anaconda3/mkspecs/modules/qt_lib_serialport_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_service_support_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_sql.pri:
../../../anaconda3/mkspecs/modules/qt_lib_sql_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_svg.pri:
../../../anaconda3/mkspecs/modules/qt_lib_svg_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_testlib.pri:
../../../anaconda3/mkspecs/modules/qt_lib_testlib_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_texttospeech.pri:
../../../anaconda3/mkspecs/modules/qt_lib_texttospeech_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_theme_support_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_uiplugin.pri:
../../../anaconda3/mkspecs/modules/qt_lib_uitools.pri:
../../../anaconda3/mkspecs/modules/qt_lib_uitools_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_webchannel.pri:
../../../anaconda3/mkspecs/modules/qt_lib_webchannel_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_webengine.pri:
../../../anaconda3/mkspecs/modules/qt_lib_webengine_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_webenginecore.pri:
../../../anaconda3/mkspecs/modules/qt_lib_webenginecore_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_webenginecoreheaders_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_webenginewidgets.pri:
../../../anaconda3/mkspecs/modules/qt_lib_webenginewidgets_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_websockets.pri:
../../../anaconda3/mkspecs/modules/qt_lib_websockets_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_webview.pri:
../../../anaconda3/mkspecs/modules/qt_lib_webview_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_widgets.pri:
../../../anaconda3/mkspecs/modules/qt_lib_widgets_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_x11extras.pri:
../../../anaconda3/mkspecs/modules/qt_lib_x11extras_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_xcb_qpa_lib_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_xml.pri:
../../../anaconda3/mkspecs/modules/qt_lib_xml_private.pri:
../../../anaconda3/mkspecs/modules/qt_lib_xmlpatterns.pri:
../../../anaconda3/mkspecs/modules/qt_lib_xmlpatterns_private.pri:
../../../anaconda3/mkspecs/features/qt_functions.prf:
../../../anaconda3/mkspecs/features/qt_config.prf:
../../../anaconda3/mkspecs/linux-g++/qmake.conf:
../../../anaconda3/mkspecs/features/spec_post.prf:
.qmake.stash:
../../../anaconda3/mkspecs/features/exclusive_builds.prf:
../../../anaconda3/mkspecs/features/toolchain.prf:
../../../anaconda3/mkspecs/features/default_pre.prf:
../../../anaconda3/mkspecs/features/resolve_config.prf:
../../../anaconda3/mkspecs/features/default_post.prf:
../../../anaconda3/mkspecs/features/warn_on.prf:
../../../anaconda3/mkspecs/features/qt.prf:
../../../anaconda3/mkspecs/features/resources.prf:
../../../anaconda3/mkspecs/features/moc.prf:
../../../anaconda3/mkspecs/features/unix/opengl.prf:
../../../anaconda3/mkspecs/features/uic.prf:
../../../anaconda3/mkspecs/features/unix/thread.prf:
../../../anaconda3/mkspecs/features/qmake_use.prf:
../../../anaconda3/mkspecs/features/file_copies.prf:
../../../anaconda3/mkspecs/features/testcase_targets.prf:
../../../anaconda3/mkspecs/features/exceptions.prf:
../../../anaconda3/mkspecs/features/yacc.prf:
../../../anaconda3/mkspecs/features/lex.prf:
CellularPotts2.pro:
../../../anaconda3/lib/libQt5Widgets.prl:
../../../anaconda3/lib/libQt5Gui.prl:
../../../anaconda3/lib/libQt5Core.prl:
qmake: FORCE
	@$(QMAKE) -o Makefile CellularPotts2.pro

qmake_all: FORCE


all: Makefile $(TARGET)

dist: distdir FORCE
	(cd `dirname $(DISTDIR)` && $(TAR) $(DISTNAME).tar $(DISTNAME) && $(COMPRESS) $(DISTNAME).tar) && $(MOVE) `dirname $(DISTDIR)`/$(DISTNAME).tar.gz . && $(DEL_FILE) -r $(DISTDIR)

distdir: FORCE
	@test -d $(DISTDIR) || mkdir -p $(DISTDIR)
	$(COPY_FILE) --parents $(DIST) $(DISTDIR)/
	$(COPY_FILE) --parents ../../../anaconda3/mkspecs/features/data/dummy.cpp $(DISTDIR)/
	$(COPY_FILE) --parents ca.h hull.h cell.h conrec.h dish.h graph.h info.h misc.h output.h parameter.h parse.h pde.h random.h sqr.h sticky.h crash.h warning.h qtgraph.h $(DISTDIR)/
	$(COPY_FILE) --parents ca.cpp hull.cpp cell.cpp conrec.cpp dish.cpp info.cpp misc.cpp output.cpp parameter.cpp parse.cpp pde.cpp random.cpp crash.cpp warning.cpp Act_model.cpp qtgraph.cpp $(DISTDIR)/


clean: compiler_clean 
	-$(DEL_FILE) $(OBJECTS)
	-$(DEL_FILE) *~ core *.core


distclean: clean 
	-$(DEL_FILE) $(TARGET) 
	-$(DEL_FILE) .qmake.stash
	-$(DEL_FILE) Makefile


####### Sub-libraries

mocclean: compiler_moc_header_clean compiler_moc_source_clean

mocables: compiler_moc_header_make_all compiler_moc_source_make_all

check: first

benchmark: first

compiler_rcc_make_all:
compiler_rcc_clean:
compiler_moc_predefs_make_all: moc_predefs.h
compiler_moc_predefs_clean:
	-$(DEL_FILE) moc_predefs.h
moc_predefs.h: ../../../anaconda3/mkspecs/features/data/dummy.cpp
	g++ -pipe -O2 -DQTGRAPHICS -Wall -W -dM -E -o moc_predefs.h ../../../anaconda3/mkspecs/features/data/dummy.cpp

compiler_moc_header_make_all: moc_qtgraph.cpp
compiler_moc_header_clean:
	-$(DEL_FILE) moc_qtgraph.cpp
moc_qtgraph.cpp: ../../../anaconda3/include/qt/QtWidgets/QWidget \
		../../../anaconda3/include/qt/QtWidgets/qwidget.h \
		../../../anaconda3/include/qt/QtWidgets/qtwidgetsglobal.h \
		../../../anaconda3/include/qt/QtGui/qtguiglobal.h \
		../../../anaconda3/include/qt/QtCore/qglobal.h \
		../../../anaconda3/include/qt/QtCore/qconfig-bootstrapped.h \
		../../../anaconda3/include/qt/QtCore/qconfig.h \
		../../../anaconda3/include/qt/QtCore/qtcore-config.h \
		../../../anaconda3/include/qt/QtCore/qsystemdetection.h \
		../../../anaconda3/include/qt/QtCore/qprocessordetection.h \
		../../../anaconda3/include/qt/QtCore/qcompilerdetection.h \
		../../../anaconda3/include/qt/QtCore/qtypeinfo.h \
		../../../anaconda3/include/qt/QtCore/qsysinfo.h \
		../../../anaconda3/include/qt/QtCore/qlogging.h \
		../../../anaconda3/include/qt/QtCore/qflags.h \
		../../../anaconda3/include/qt/QtCore/qatomic.h \
		../../../anaconda3/include/qt/QtCore/qbasicatomic.h \
		../../../anaconda3/include/qt/QtCore/qatomic_bootstrap.h \
		../../../anaconda3/include/qt/QtCore/qgenericatomic.h \
		../../../anaconda3/include/qt/QtCore/qatomic_cxx11.h \
		../../../anaconda3/include/qt/QtCore/qatomic_msvc.h \
		../../../anaconda3/include/qt/QtCore/qglobalstatic.h \
		../../../anaconda3/include/qt/QtCore/qmutex.h \
		../../../anaconda3/include/qt/QtCore/qnumeric.h \
		../../../anaconda3/include/qt/QtCore/qversiontagging.h \
		../../../anaconda3/include/qt/QtGui/qtgui-config.h \
		../../../anaconda3/include/qt/QtWidgets/qtwidgets-config.h \
		../../../anaconda3/include/qt/QtGui/qwindowdefs.h \
		../../../anaconda3/include/qt/QtCore/qobjectdefs.h \
		../../../anaconda3/include/qt/QtCore/qnamespace.h \
		../../../anaconda3/include/qt/QtCore/qobjectdefs_impl.h \
		../../../anaconda3/include/qt/QtGui/qwindowdefs_win.h \
		../../../anaconda3/include/qt/QtCore/qobject.h \
		../../../anaconda3/include/qt/QtCore/qstring.h \
		../../../anaconda3/include/qt/QtCore/qchar.h \
		../../../anaconda3/include/qt/QtCore/qbytearray.h \
		../../../anaconda3/include/qt/QtCore/qrefcount.h \
		../../../anaconda3/include/qt/QtCore/qarraydata.h \
		../../../anaconda3/include/qt/QtCore/qstringbuilder.h \
		../../../anaconda3/include/qt/QtCore/qlist.h \
		../../../anaconda3/include/qt/QtCore/qalgorithms.h \
		../../../anaconda3/include/qt/QtCore/qiterator.h \
		../../../anaconda3/include/qt/QtCore/qhashfunctions.h \
		../../../anaconda3/include/qt/QtCore/qpair.h \
		../../../anaconda3/include/qt/QtCore/qbytearraylist.h \
		../../../anaconda3/include/qt/QtCore/qstringlist.h \
		../../../anaconda3/include/qt/QtCore/qregexp.h \
		../../../anaconda3/include/qt/QtCore/qstringmatcher.h \
		../../../anaconda3/include/qt/QtCore/qcoreevent.h \
		../../../anaconda3/include/qt/QtCore/qscopedpointer.h \
		../../../anaconda3/include/qt/QtCore/qmetatype.h \
		../../../anaconda3/include/qt/QtCore/qvarlengtharray.h \
		../../../anaconda3/include/qt/QtCore/qcontainerfwd.h \
		../../../anaconda3/include/qt/QtCore/qobject_impl.h \
		../../../anaconda3/include/qt/QtCore/qmargins.h \
		../../../anaconda3/include/qt/QtGui/qpaintdevice.h \
		../../../anaconda3/include/qt/QtCore/qrect.h \
		../../../anaconda3/include/qt/QtCore/qsize.h \
		../../../anaconda3/include/qt/QtCore/qpoint.h \
		../../../anaconda3/include/qt/QtGui/qpalette.h \
		../../../anaconda3/include/qt/QtGui/qcolor.h \
		../../../anaconda3/include/qt/QtGui/qrgb.h \
		../../../anaconda3/include/qt/QtGui/qrgba64.h \
		../../../anaconda3/include/qt/QtGui/qbrush.h \
		../../../anaconda3/include/qt/QtCore/qvector.h \
		../../../anaconda3/include/qt/QtGui/qmatrix.h \
		../../../anaconda3/include/qt/QtGui/qpolygon.h \
		../../../anaconda3/include/qt/QtGui/qregion.h \
		../../../anaconda3/include/qt/QtCore/qdatastream.h \
		../../../anaconda3/include/qt/QtCore/qiodevice.h \
		../../../anaconda3/include/qt/QtCore/qline.h \
		../../../anaconda3/include/qt/QtGui/qtransform.h \
		../../../anaconda3/include/qt/QtGui/qpainterpath.h \
		../../../anaconda3/include/qt/QtGui/qimage.h \
		../../../anaconda3/include/qt/QtGui/qpixelformat.h \
		../../../anaconda3/include/qt/QtGui/qpixmap.h \
		../../../anaconda3/include/qt/QtCore/qsharedpointer.h \
		../../../anaconda3/include/qt/QtCore/qshareddata.h \
		../../../anaconda3/include/qt/QtCore/qhash.h \
		../../../anaconda3/include/qt/QtCore/qsharedpointer_impl.h \
		../../../anaconda3/include/qt/QtGui/qfont.h \
		../../../anaconda3/include/qt/QtGui/qfontmetrics.h \
		../../../anaconda3/include/qt/QtGui/qfontinfo.h \
		../../../anaconda3/include/qt/QtWidgets/qsizepolicy.h \
		../../../anaconda3/include/qt/QtGui/qcursor.h \
		../../../anaconda3/include/qt/QtGui/qkeysequence.h \
		../../../anaconda3/include/qt/QtGui/qevent.h \
		../../../anaconda3/include/qt/QtCore/qvariant.h \
		../../../anaconda3/include/qt/QtCore/qmap.h \
		../../../anaconda3/include/qt/QtCore/qdebug.h \
		../../../anaconda3/include/qt/QtCore/qtextstream.h \
		../../../anaconda3/include/qt/QtCore/qlocale.h \
		../../../anaconda3/include/qt/QtCore/qset.h \
		../../../anaconda3/include/qt/QtCore/qcontiguouscache.h \
		../../../anaconda3/include/qt/QtCore/qurl.h \
		../../../anaconda3/include/qt/QtCore/qurlquery.h \
		../../../anaconda3/include/qt/QtCore/qfile.h \
		../../../anaconda3/include/qt/QtCore/qfiledevice.h \
		../../../anaconda3/include/qt/QtGui/qvector2d.h \
		../../../anaconda3/include/qt/QtGui/qtouchdevice.h \
		../../../anaconda3/include/qt/QtWidgets/qlabel.h \
		../../../anaconda3/include/qt/QtWidgets/qframe.h \
		../../../anaconda3/include/qt/QtGui/qpainter.h \
		../../../anaconda3/include/qt/QtGui/qtextoption.h \
		../../../anaconda3/include/qt/QtGui/qpen.h \
		../../../anaconda3/include/qt/QtGui/QPicture \
		../../../anaconda3/include/qt/QtGui/qpicture.h \
		../../../anaconda3/include/qt/QtGui/QPixmap \
		../../../anaconda3/include/qt/QtGui/QMouseEvent \
		../../../anaconda3/include/qt/QtGui/QPaintEvent \
		../../../anaconda3/include/qt/QtGui/QResizeEvent \
		graph.h \
		../../../anaconda3/include/qt/QtWidgets/qapplication.h \
		../../../anaconda3/include/qt/QtCore/qcoreapplication.h \
		../../../anaconda3/include/qt/QtCore/qeventloop.h \
		../../../anaconda3/include/qt/QtWidgets/qdesktopwidget.h \
		../../../anaconda3/include/qt/QtGui/qguiapplication.h \
		../../../anaconda3/include/qt/QtGui/qinputmethod.h \
		qtgraph.h \
		moc_predefs.h \
		../../../anaconda3/bin/moc
	/home/leonie/anaconda3/bin/moc $(DEFINES) --include ./moc_predefs.h -I/home/leonie/anaconda3/mkspecs/linux-g++ -I/home/leonie/PhD/pillars/src_cleaned -I/home/leonie/anaconda3/include/qt -I/home/leonie/anaconda3/include/qt/QtWidgets -I/home/leonie/anaconda3/include/qt/QtGui -I/home/leonie/anaconda3/include/qt/QtCore -I/usr/include/c++/9 -I/usr/include/x86_64-linux-gnu/c++/9 -I/usr/include/c++/9/backward -I/usr/lib/gcc/x86_64-linux-gnu/9/include -I/usr/local/include -I/usr/include/x86_64-linux-gnu -I/usr/include qtgraph.h -o moc_qtgraph.cpp

compiler_moc_source_make_all:
compiler_moc_source_clean:
compiler_uic_make_all:
compiler_uic_clean:
compiler_yacc_decl_make_all:
compiler_yacc_decl_clean:
compiler_yacc_impl_make_all:
compiler_yacc_impl_clean:
compiler_lex_make_all:
compiler_lex_clean:
compiler_clean: compiler_moc_predefs_clean compiler_moc_header_clean 

####### Compile

ca.o: ca.cpp sticky.h \
		random.h \
		ca.h \
		mainpage.h \
		graph.h \
		pde.h \
		cell.h \
		parameter.h \
		dish.h \
		sqr.h \
		crash.h \
		hull.h \
		1.xpm
	$(CXX) -c $(CXXFLAGS) $(INCPATH) -o ca.o ca.cpp

hull.o: hull.cpp hull.h
	$(CXX) -c $(CXXFLAGS) $(INCPATH) -o hull.o hull.cpp

cell.o: cell.cpp cell.h \
		parameter.h \
		sticky.h \
		dish.h \
		graph.h \
		random.h \
		pde.h \
		ca.h \
		mainpage.h
	$(CXX) -c $(CXXFLAGS) $(INCPATH) -o cell.o cell.cpp

conrec.o: conrec.cpp graph.h \
		conrec.h
	$(CXX) -c $(CXXFLAGS) $(INCPATH) -o conrec.o conrec.cpp

dish.o: dish.cpp dish.h \
		graph.h \
		random.h \
		pde.h \
		cell.h \
		parameter.h \
		ca.h \
		mainpage.h \
		sticky.h \
		info.h \
		crash.h
	$(CXX) -c $(CXXFLAGS) $(INCPATH) -o dish.o dish.cpp

info.o: info.cpp dish.h \
		graph.h \
		random.h \
		pde.h \
		cell.h \
		parameter.h \
		ca.h \
		mainpage.h \
		info.h \
		misc.h \
		parse.h
	$(CXX) -c $(CXXFLAGS) $(INCPATH) -o info.o info.cpp

misc.o: misc.cpp sticky.h
	$(CXX) -c $(CXXFLAGS) $(INCPATH) -o misc.o misc.cpp

output.o: output.cpp warning.h \
		parameter.h \
		output.h
	$(CXX) -c $(CXXFLAGS) $(INCPATH) -o output.o output.cpp

parameter.o: parameter.cpp parameter.h \
		output.h \
		parse.h
	$(CXX) -c $(CXXFLAGS) $(INCPATH) -o parameter.o parameter.cpp

parse.o: parse.cpp warning.h \
		parse.h \
		output.h
	$(CXX) -c $(CXXFLAGS) $(INCPATH) -o parse.o parse.cpp

pde.o: pde.cpp crash.h \
		parameter.h \
		ca.h \
		mainpage.h \
		graph.h \
		pde.h \
		cell.h \
		conrec.h
	$(CXX) -c $(CXXFLAGS) $(INCPATH) -o pde.o pde.cpp

random.o: random.cpp random.h
	$(CXX) -c $(CXXFLAGS) $(INCPATH) -o random.o random.cpp

crash.o: crash.cpp sticky.h \
		crash.h
	$(CXX) -c $(CXXFLAGS) $(INCPATH) -o crash.o crash.cpp

warning.o: warning.cpp warning.h
	$(CXX) -c $(CXXFLAGS) $(INCPATH) -o warning.o warning.cpp

Act_model.o: Act_model.cpp dish.h \
		graph.h \
		random.h \
		pde.h \
		cell.h \
		parameter.h \
		ca.h \
		mainpage.h \
		info.h \
		sqr.h \
		qtgraph.h \
		../../../anaconda3/include/qt/QtWidgets/QWidget \
		../../../anaconda3/include/qt/QtWidgets/qwidget.h \
		../../../anaconda3/include/qt/QtWidgets/qtwidgetsglobal.h \
		../../../anaconda3/include/qt/QtGui/qtguiglobal.h \
		../../../anaconda3/include/qt/QtCore/qglobal.h \
		../../../anaconda3/include/qt/QtCore/qconfig-bootstrapped.h \
		../../../anaconda3/include/qt/QtCore/qconfig.h \
		../../../anaconda3/include/qt/QtCore/qtcore-config.h \
		../../../anaconda3/include/qt/QtCore/qsystemdetection.h \
		../../../anaconda3/include/qt/QtCore/qprocessordetection.h \
		../../../anaconda3/include/qt/QtCore/qcompilerdetection.h \
		../../../anaconda3/include/qt/QtCore/qtypeinfo.h \
		../../../anaconda3/include/qt/QtCore/qsysinfo.h \
		../../../anaconda3/include/qt/QtCore/qlogging.h \
		../../../anaconda3/include/qt/QtCore/qflags.h \
		../../../anaconda3/include/qt/QtCore/qatomic.h \
		../../../anaconda3/include/qt/QtCore/qbasicatomic.h \
		../../../anaconda3/include/qt/QtCore/qatomic_bootstrap.h \
		../../../anaconda3/include/qt/QtCore/qgenericatomic.h \
		../../../anaconda3/include/qt/QtCore/qatomic_cxx11.h \
		../../../anaconda3/include/qt/QtCore/qatomic_msvc.h \
		../../../anaconda3/include/qt/QtCore/qglobalstatic.h \
		../../../anaconda3/include/qt/QtCore/qmutex.h \
		../../../anaconda3/include/qt/QtCore/qnumeric.h \
		../../../anaconda3/include/qt/QtCore/qversiontagging.h \
		../../../anaconda3/include/qt/QtGui/qtgui-config.h \
		../../../anaconda3/include/qt/QtWidgets/qtwidgets-config.h \
		../../../anaconda3/include/qt/QtGui/qwindowdefs.h \
		../../../anaconda3/include/qt/QtCore/qobjectdefs.h \
		../../../anaconda3/include/qt/QtCore/qnamespace.h \
		../../../anaconda3/include/qt/QtCore/qobjectdefs_impl.h \
		../../../anaconda3/include/qt/QtGui/qwindowdefs_win.h \
		../../../anaconda3/include/qt/QtCore/qobject.h \
		../../../anaconda3/include/qt/QtCore/qstring.h \
		../../../anaconda3/include/qt/QtCore/qchar.h \
		../../../anaconda3/include/qt/QtCore/qbytearray.h \
		../../../anaconda3/include/qt/QtCore/qrefcount.h \
		../../../anaconda3/include/qt/QtCore/qarraydata.h \
		../../../anaconda3/include/qt/QtCore/qstringbuilder.h \
		../../../anaconda3/include/qt/QtCore/qlist.h \
		../../../anaconda3/include/qt/QtCore/qalgorithms.h \
		../../../anaconda3/include/qt/QtCore/qiterator.h \
		../../../anaconda3/include/qt/QtCore/qhashfunctions.h \
		../../../anaconda3/include/qt/QtCore/qpair.h \
		../../../anaconda3/include/qt/QtCore/qbytearraylist.h \
		../../../anaconda3/include/qt/QtCore/qstringlist.h \
		../../../anaconda3/include/qt/QtCore/qregexp.h \
		../../../anaconda3/include/qt/QtCore/qstringmatcher.h \
		../../../anaconda3/include/qt/QtCore/qcoreevent.h \
		../../../anaconda3/include/qt/QtCore/qscopedpointer.h \
		../../../anaconda3/include/qt/QtCore/qmetatype.h \
		../../../anaconda3/include/qt/QtCore/qvarlengtharray.h \
		../../../anaconda3/include/qt/QtCore/qcontainerfwd.h \
		../../../anaconda3/include/qt/QtCore/qobject_impl.h \
		../../../anaconda3/include/qt/QtCore/qmargins.h \
		../../../anaconda3/include/qt/QtGui/qpaintdevice.h \
		../../../anaconda3/include/qt/QtCore/qrect.h \
		../../../anaconda3/include/qt/QtCore/qsize.h \
		../../../anaconda3/include/qt/QtCore/qpoint.h \
		../../../anaconda3/include/qt/QtGui/qpalette.h \
		../../../anaconda3/include/qt/QtGui/qcolor.h \
		../../../anaconda3/include/qt/QtGui/qrgb.h \
		../../../anaconda3/include/qt/QtGui/qrgba64.h \
		../../../anaconda3/include/qt/QtGui/qbrush.h \
		../../../anaconda3/include/qt/QtCore/qvector.h \
		../../../anaconda3/include/qt/QtGui/qmatrix.h \
		../../../anaconda3/include/qt/QtGui/qpolygon.h \
		../../../anaconda3/include/qt/QtGui/qregion.h \
		../../../anaconda3/include/qt/QtCore/qdatastream.h \
		../../../anaconda3/include/qt/QtCore/qiodevice.h \
		../../../anaconda3/include/qt/QtCore/qline.h \
		../../../anaconda3/include/qt/QtGui/qtransform.h \
		../../../anaconda3/include/qt/QtGui/qpainterpath.h \
		../../../anaconda3/include/qt/QtGui/qimage.h \
		../../../anaconda3/include/qt/QtGui/qpixelformat.h \
		../../../anaconda3/include/qt/QtGui/qpixmap.h \
		../../../anaconda3/include/qt/QtCore/qsharedpointer.h \
		../../../anaconda3/include/qt/QtCore/qshareddata.h \
		../../../anaconda3/include/qt/QtCore/qhash.h \
		../../../anaconda3/include/qt/QtCore/qsharedpointer_impl.h \
		../../../anaconda3/include/qt/QtGui/qfont.h \
		../../../anaconda3/include/qt/QtGui/qfontmetrics.h \
		../../../anaconda3/include/qt/QtGui/qfontinfo.h \
		../../../anaconda3/include/qt/QtWidgets/qsizepolicy.h \
		../../../anaconda3/include/qt/QtGui/qcursor.h \
		../../../anaconda3/include/qt/QtGui/qkeysequence.h \
		../../../anaconda3/include/qt/QtGui/qevent.h \
		../../../anaconda3/include/qt/QtCore/qvariant.h \
		../../../anaconda3/include/qt/QtCore/qmap.h \
		../../../anaconda3/include/qt/QtCore/qdebug.h \
		../../../anaconda3/include/qt/QtCore/qtextstream.h \
		../../../anaconda3/include/qt/QtCore/qlocale.h \
		../../../anaconda3/include/qt/QtCore/qset.h \
		../../../anaconda3/include/qt/QtCore/qcontiguouscache.h \
		../../../anaconda3/include/qt/QtCore/qurl.h \
		../../../anaconda3/include/qt/QtCore/qurlquery.h \
		../../../anaconda3/include/qt/QtCore/qfile.h \
		../../../anaconda3/include/qt/QtCore/qfiledevice.h \
		../../../anaconda3/include/qt/QtGui/qvector2d.h \
		../../../anaconda3/include/qt/QtGui/qtouchdevice.h \
		../../../anaconda3/include/qt/QtWidgets/qlabel.h \
		../../../anaconda3/include/qt/QtWidgets/qframe.h \
		../../../anaconda3/include/qt/QtGui/qpainter.h \
		../../../anaconda3/include/qt/QtGui/qtextoption.h \
		../../../anaconda3/include/qt/QtGui/qpen.h \
		../../../anaconda3/include/qt/QtGui/QPicture \
		../../../anaconda3/include/qt/QtGui/qpicture.h \
		../../../anaconda3/include/qt/QtGui/QPixmap \
		../../../anaconda3/include/qt/QtGui/QMouseEvent \
		../../../anaconda3/include/qt/QtGui/QPaintEvent \
		../../../anaconda3/include/qt/QtGui/QResizeEvent \
		../../../anaconda3/include/qt/QtWidgets/qapplication.h \
		../../../anaconda3/include/qt/QtCore/qcoreapplication.h \
		../../../anaconda3/include/qt/QtCore/qeventloop.h \
		../../../anaconda3/include/qt/QtWidgets/qdesktopwidget.h \
		../../../anaconda3/include/qt/QtGui/qguiapplication.h \
		../../../anaconda3/include/qt/QtGui/qinputmethod.h \
		x11graph.h
	$(CXX) -c $(CXXFLAGS) $(INCPATH) -o Act_model.o Act_model.cpp

qtgraph.o: qtgraph.cpp ../../../anaconda3/include/qt/QtWidgets/qapplication.h \
		../../../anaconda3/include/qt/QtWidgets/qtwidgetsglobal.h \
		../../../anaconda3/include/qt/QtGui/qtguiglobal.h \
		../../../anaconda3/include/qt/QtCore/qglobal.h \
		../../../anaconda3/include/qt/QtCore/qconfig-bootstrapped.h \
		../../../anaconda3/include/qt/QtCore/qconfig.h \
		../../../anaconda3/include/qt/QtCore/qtcore-config.h \
		../../../anaconda3/include/qt/QtCore/qsystemdetection.h \
		../../../anaconda3/include/qt/QtCore/qprocessordetection.h \
		../../../anaconda3/include/qt/QtCore/qcompilerdetection.h \
		../../../anaconda3/include/qt/QtCore/qtypeinfo.h \
		../../../anaconda3/include/qt/QtCore/qsysinfo.h \
		../../../anaconda3/include/qt/QtCore/qlogging.h \
		../../../anaconda3/include/qt/QtCore/qflags.h \
		../../../anaconda3/include/qt/QtCore/qatomic.h \
		../../../anaconda3/include/qt/QtCore/qbasicatomic.h \
		../../../anaconda3/include/qt/QtCore/qatomic_bootstrap.h \
		../../../anaconda3/include/qt/QtCore/qgenericatomic.h \
		../../../anaconda3/include/qt/QtCore/qatomic_cxx11.h \
		../../../anaconda3/include/qt/QtCore/qatomic_msvc.h \
		../../../anaconda3/include/qt/QtCore/qglobalstatic.h \
		../../../anaconda3/include/qt/QtCore/qmutex.h \
		../../../anaconda3/include/qt/QtCore/qnumeric.h \
		../../../anaconda3/include/qt/QtCore/qversiontagging.h \
		../../../anaconda3/include/qt/QtGui/qtgui-config.h \
		../../../anaconda3/include/qt/QtWidgets/qtwidgets-config.h \
		../../../anaconda3/include/qt/QtCore/qcoreapplication.h \
		../../../anaconda3/include/qt/QtCore/qstring.h \
		../../../anaconda3/include/qt/QtCore/qchar.h \
		../../../anaconda3/include/qt/QtCore/qbytearray.h \
		../../../anaconda3/include/qt/QtCore/qrefcount.h \
		../../../anaconda3/include/qt/QtCore/qnamespace.h \
		../../../anaconda3/include/qt/QtCore/qarraydata.h \
		../../../anaconda3/include/qt/QtCore/qstringbuilder.h \
		../../../anaconda3/include/qt/QtCore/qobject.h \
		../../../anaconda3/include/qt/QtCore/qobjectdefs.h \
		../../../anaconda3/include/qt/QtCore/qobjectdefs_impl.h \
		../../../anaconda3/include/qt/QtCore/qlist.h \
		../../../anaconda3/include/qt/QtCore/qalgorithms.h \
		../../../anaconda3/include/qt/QtCore/qiterator.h \
		../../../anaconda3/include/qt/QtCore/qhashfunctions.h \
		../../../anaconda3/include/qt/QtCore/qpair.h \
		../../../anaconda3/include/qt/QtCore/qbytearraylist.h \
		../../../anaconda3/include/qt/QtCore/qstringlist.h \
		../../../anaconda3/include/qt/QtCore/qregexp.h \
		../../../anaconda3/include/qt/QtCore/qstringmatcher.h \
		../../../anaconda3/include/qt/QtCore/qcoreevent.h \
		../../../anaconda3/include/qt/QtCore/qscopedpointer.h \
		../../../anaconda3/include/qt/QtCore/qmetatype.h \
		../../../anaconda3/include/qt/QtCore/qvarlengtharray.h \
		../../../anaconda3/include/qt/QtCore/qcontainerfwd.h \
		../../../anaconda3/include/qt/QtCore/qobject_impl.h \
		../../../anaconda3/include/qt/QtCore/qeventloop.h \
		../../../anaconda3/include/qt/QtGui/qwindowdefs.h \
		../../../anaconda3/include/qt/QtGui/qwindowdefs_win.h \
		../../../anaconda3/include/qt/QtCore/qpoint.h \
		../../../anaconda3/include/qt/QtCore/qsize.h \
		../../../anaconda3/include/qt/QtGui/qcursor.h \
		../../../anaconda3/include/qt/QtWidgets/qdesktopwidget.h \
		../../../anaconda3/include/qt/QtWidgets/qwidget.h \
		../../../anaconda3/include/qt/QtCore/qmargins.h \
		../../../anaconda3/include/qt/QtGui/qpaintdevice.h \
		../../../anaconda3/include/qt/QtCore/qrect.h \
		../../../anaconda3/include/qt/QtGui/qpalette.h \
		../../../anaconda3/include/qt/QtGui/qcolor.h \
		../../../anaconda3/include/qt/QtGui/qrgb.h \
		../../../anaconda3/include/qt/QtGui/qrgba64.h \
		../../../anaconda3/include/qt/QtGui/qbrush.h \
		../../../anaconda3/include/qt/QtCore/qvector.h \
		../../../anaconda3/include/qt/QtGui/qmatrix.h \
		../../../anaconda3/include/qt/QtGui/qpolygon.h \
		../../../anaconda3/include/qt/QtGui/qregion.h \
		../../../anaconda3/include/qt/QtCore/qdatastream.h \
		../../../anaconda3/include/qt/QtCore/qiodevice.h \
		../../../anaconda3/include/qt/QtCore/qline.h \
		../../../anaconda3/include/qt/QtGui/qtransform.h \
		../../../anaconda3/include/qt/QtGui/qpainterpath.h \
		../../../anaconda3/include/qt/QtGui/qimage.h \
		../../../anaconda3/include/qt/QtGui/qpixelformat.h \
		../../../anaconda3/include/qt/QtGui/qpixmap.h \
		../../../anaconda3/include/qt/QtCore/qsharedpointer.h \
		../../../anaconda3/include/qt/QtCore/qshareddata.h \
		../../../anaconda3/include/qt/QtCore/qhash.h \
		../../../anaconda3/include/qt/QtCore/qsharedpointer_impl.h \
		../../../anaconda3/include/qt/QtGui/qfont.h \
		../../../anaconda3/include/qt/QtGui/qfontmetrics.h \
		../../../anaconda3/include/qt/QtGui/qfontinfo.h \
		../../../anaconda3/include/qt/QtWidgets/qsizepolicy.h \
		../../../anaconda3/include/qt/QtGui/qkeysequence.h \
		../../../anaconda3/include/qt/QtGui/qevent.h \
		../../../anaconda3/include/qt/QtCore/qvariant.h \
		../../../anaconda3/include/qt/QtCore/qmap.h \
		../../../anaconda3/include/qt/QtCore/qdebug.h \
		../../../anaconda3/include/qt/QtCore/qtextstream.h \
		../../../anaconda3/include/qt/QtCore/qlocale.h \
		../../../anaconda3/include/qt/QtCore/qset.h \
		../../../anaconda3/include/qt/QtCore/qcontiguouscache.h \
		../../../anaconda3/include/qt/QtCore/qurl.h \
		../../../anaconda3/include/qt/QtCore/qurlquery.h \
		../../../anaconda3/include/qt/QtCore/qfile.h \
		../../../anaconda3/include/qt/QtCore/qfiledevice.h \
		../../../anaconda3/include/qt/QtGui/qvector2d.h \
		../../../anaconda3/include/qt/QtGui/qtouchdevice.h \
		../../../anaconda3/include/qt/QtGui/qguiapplication.h \
		../../../anaconda3/include/qt/QtGui/qinputmethod.h \
		../../../anaconda3/include/qt/QtWidgets/qlabel.h \
		../../../anaconda3/include/qt/QtWidgets/qframe.h \
		../../../anaconda3/include/qt/QtGui/qpainter.h \
		../../../anaconda3/include/qt/QtGui/qtextoption.h \
		../../../anaconda3/include/qt/QtGui/qpen.h \
		../../../anaconda3/include/qt/QtGui/QPicture \
		../../../anaconda3/include/qt/QtGui/qpicture.h \
		../../../anaconda3/include/qt/QtGui/QPalette \
		../../../anaconda3/include/qt/QtGui/QMouseEvent \
		../../../anaconda3/include/qt/QtGui/QPaintEvent \
		../../../anaconda3/include/qt/QtGui/QImageWriter \
		../../../anaconda3/include/qt/QtGui/qimagewriter.h \
		../../../anaconda3/include/qt/QtGui/qimageiohandler.h \
		../../../anaconda3/include/qt/QtCore/qplugin.h \
		../../../anaconda3/include/qt/QtCore/qpointer.h \
		../../../anaconda3/include/qt/QtCore/qjsonobject.h \
		../../../anaconda3/include/qt/QtCore/qjsonvalue.h \
		../../../anaconda3/include/qt/QtCore/qfactoryinterface.h \
		../../../anaconda3/include/qt/QtCore/qtimer.h \
		../../../anaconda3/include/qt/QtCore/qbasictimer.h \
		../../../anaconda3/include/qt/QtGui/QResizeEvent \
		qtgraph.h \
		../../../anaconda3/include/qt/QtWidgets/QWidget \
		../../../anaconda3/include/qt/QtGui/QPixmap \
		graph.h \
		parameter.h
	$(CXX) -c $(CXXFLAGS) $(INCPATH) -o qtgraph.o qtgraph.cpp

moc_qtgraph.o: moc_qtgraph.cpp 
	$(CXX) -c $(CXXFLAGS) $(INCPATH) -o moc_qtgraph.o moc_qtgraph.cpp

####### Install

install:  FORCE

uninstall:  FORCE

FORCE:



==> anc/src/README.txt <==
Compilation, if required, can be done by using qmake on CellularPotts2.pro followed by make

A single simulation can be run using the Act_model executable wihta parameter file in a terminal through:

./Act_model parameter_file.par


==> anc/src/ca.cpp <==
/*

Copyright 1995-2006 Roeland Merks, Nick Savill

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/


/* CA.cpp: implementation of Glazier & Graner's Cellular Potts Model */

// This code derives from a Cellular Potts implementation written around 1995
// by Nick Savill

#include <stdio.h>
#include <math.h>
#include <cstdlib>
#include <cstring>
#include <unordered_set>
#include "sticky.h"
#include "random.h"
#include "ca.h"
#include "parameter.h"
#include "dish.h"
#include "sqr.h"
#include "crash.h"
#include "hull.h"
#include <tuple>

#define ZYGFILE(Z) <Z.xpm>
#define XPM(Z) Z ## _xpm
#define ZYGXPM(Z) XPM(Z)

/* define default zygote */
/* NOTE: ZYGOTE is normally defined in Makefile!!!!!! */
#ifndef ZYGOTE
#define ZYGOTE one
#include "1.xpm"
#else
#include ZYGFILE(ZYGOTE)
#endif

/* STATIC DATA MEMBER INITIALISATION */
double copyprob[BOLTZMANN];


const int CellularPotts::nx[25] = {0, 0, 1, 0,-1, 1, 1,-1,-1, 0, 2, 0, -2, 1, 2, 2, 1,-1,-2,-2,-1, 0, 2, 0,-2 };
const int CellularPotts::ny[25] = {0,-1, 0, 1, 0,-1, 1, 1,-1,-2, 0, 2,  0,-2,-1, 1, 2, 2, 1,-1,-2,-2, 0, 2, 0 };

const int CellularPotts::nbh_level[5] = { 0, 4, 8, 20, 24 };
int CellularPotts::shuffleindex[9]={0,1,2,3,4,5,6,7,8};

extern Parameter par;


/** PRIVATE **/

using namespace std;
void CellularPotts::BaseInitialisation(vector<Cell> *cells) {
  CopyProb(par.T);
  cell=cells;
  if (par.neighbours>=1 && par.neighbours<=4)
    n_nb=nbh_level[par.neighbours];
  else
    throw "Panic in CellularPotts: parameter neighbours invalid (choose [1-4]).";

}

CellularPotts::CellularPotts(vector<Cell> *cells,
			     const int sx, const int sy) {

  sigma=0;
  frozen=false;
  thetime=0;
  zygote_area=0;


  BaseInitialisation(cells);
  sizex=sx;
  sizey=sy;

  AllocateSigma(sx,sy);


  // fill borders with special border state
  for (int x=0;x<sizex;x++) {
    sigma[x][0]=-1;
    sigma[x][sizey-1]=-1;
  }
  for (int y=0;y<sizey;y++) {
    sigma[0][y]=-1;
    sigma[sizex-1][y]=-1;
  }

  for (int x=0;x<sizex;x++){
    for (int y=0;y<sizey;y++){
      if (IsPillar(x,y))
        sigma[x][y]=-2;
    }
  }

  if (par.neighbours>=1 && par.neighbours<=4)
    n_nb=nbh_level[par.neighbours];
  else
    throw "Panic in CellularPotts: parameter neighbours invalid (choose [1-4])";
}

CellularPotts::CellularPotts(void) {

  sigma=0;
  sizex=0; sizey=0;
  frozen=false;
  thetime=0;
  zygote_area=0;

  CopyProb(par.T);

  // fill borders with special border state
  for (int x=0;x<sizex;x++) {
    sigma[x][0]=-1;
    sigma[x][sizey-1]=-1;
  }
  for (int y=0;y<sizey;y++) {
    sigma[0][y]=-1;
    sigma[sizex-1][y]=-1;
  }

  for (int x=0;x<sizex;x++){
    for (int y=0;y<sizey;y++){
      if (IsPillar(x,y))
        sigma[x][y]=-2;
    }
  }

  if (par.neighbours>=1 && par.neighbours<=4)
    n_nb=nbh_level[par.neighbours];
  else
    throw "Panic in CellularPotts: parameter neighbours invalid (choose [1-4])";
}

// destructor (virtual)
CellularPotts::~CellularPotts(void) {
  if (sigma) {
    free(sigma[0]);
    free(sigma);
    sigma=0;
  }
}

void CellularPotts::AllocateSigma(int sx, int sy) {

  sizex=sx; sizey=sy;

  sigma=(int **)malloc(sizex*sizeof(int *));
  if (sigma==NULL)
    MemoryWarning();

  sigma[0]=(int *)malloc(sizex*sizey*sizeof(int));
  if (sigma[0]==NULL)
    MemoryWarning();


  {for (int i=1;i<sizex;i++)
    sigma[i]=sigma[i-1]+sizey;}

  /* Clear CA plane */
   {for (int i=0;i<sizex*sizey;i++)
     sigma[0][i]=0; }

}

void CellularPotts::IndexShuffle() {

  int i;
  int temp;
  int index1,index2;

  for (i=0;i<9;i++) {

    index1=RandomNumber(8);
    index2=RandomNumber(8);

    temp=shuffleindex[index1];
    shuffleindex[index1]=shuffleindex[index2];
    shuffleindex[index2]=temp;

  }
}

void CellularPotts::InitializeEdgeList(void){
	edgelist= new int[(par.sizex-2) * (par.sizey-2) * nbh_level[par.neighbours]];
	orderedgelist= new int[(par.sizex-2) * (par.sizey-2) * nbh_level[par.neighbours]];
	sizeedgelist = 0;
	int pixel;
	int neighbour;
	int x, y;
	int xp, yp;
	int c, cp;
	for (int k=0; k< (par.sizex-2) * (par.sizey-2) * nbh_level[par.neighbours]; k++){
		edgelist[k] = -1;
		orderedgelist[k] = -1;
	}
	for (int k=0; k< (par.sizex-2) * (par.sizey-2) * nbh_level[par.neighbours]; k++){
		pixel = k/nbh_level[par.neighbours];
		neighbour = k%nbh_level[par.neighbours]+1;
		x = pixel%(sizex-2)+1;
		y = pixel/(sizex-2)+1;
		c = sigma[x][y];
		xp = nx[neighbour]+x;
		yp = ny[neighbour]+y;

		if (par.periodic_boundaries) {

      // since we are asynchronic, we cannot just copy the borders once
      // every MCS

			if (xp<=0)
				xp=sizex-2+xp;
    	if (yp<=0)
				yp=sizey-2+yp;
   	  if (xp>=sizex-1)
				xp=xp-sizex+2;
   	  if (yp>=sizey-1)
				yp=yp-sizey+2;

      cp=sigma[xp][yp];
      }
		else if (xp<=0 || yp<=0 || xp>=sizex-1 || yp>=sizey-1)
			cp=-1;
    else
			cp=sigma[xp][yp];
    if (cp != c && cp != -1 && cp+c!=-2){
			edgelist [k] = sizeedgelist;
			orderedgelist[sizeedgelist] = k;
			sizeedgelist ++;
		}
	}
}

double sat(double x) {

  return x/(par.saturation*x+1.);
  //return x;

}

int CellularPotts::DeltaH(int x,int y, int xp, int yp, PDE *PDEfield)
{
  int DH = 0;
  int i, sxy, sxyp;
  int neighsite;

  /* Compute energydifference *IF* the copying were to occur */
  int DH_adhesive_energy =0;
  sxy = sigma[x][y];
  sxyp = sigma[xp][yp];
  if (sxyp==-2){sxyp=0;}
  /* DH due to cell adhesion */
  //also compute changes in neighbours for alignment with newneighbours
  int xy_neighbour_changes[cell->size()]={0};
  int xyp_neighbour_changes[cell->size()]={0};
  for (i=1;i<=n_nb;i++) {
    int xp2,yp2;
    xp2=x+nx[i]; yp2=y+ny[i];
    if (par.periodic_boundaries) {

      // since we are asynchronic, we cannot just copy the borders once
      // every MCS

      if (xp2<=0)
	xp2=sizex-2+xp2;
      if (yp2<=0)
	yp2=sizey-2+yp2;
      if (xp2>=sizex-1)
	xp2=xp2-sizex+2;
      if (yp2>=sizey-1)
	yp2=yp2-sizey+2;

      neighsite=sigma[xp2][yp2];


    } else {

      if (xp2<=0 || yp2<=0
	  || xp2>=sizex-1 || yp2>=sizey-1)
	neighsite=-1;
      else
	neighsite=sigma[xp2][yp2];

    }
    if (neighsite==-1) { // border
      DH_adhesive_energy += (sxyp==0?0:par.border_energy)-
	(sxy==0?0:par.border_energy);
    }
    else { if (neighsite==-2){
      DH_adhesive_energy += (sxyp>0?par.pillar_energy:0)-
	(sxy>0?par.pillar_energy:0);
    }
    else{
      DH_adhesive_energy += (*cell)[sxyp].EnergyDifference((*cell)[neighsite])
	- (*cell)[sxy].EnergyDifference((*cell)[neighsite]);
  if (i<=4 | par.extended_neighbour_border){
    if (neighsite!=sxy)
    xy_neighbour_changes[neighsite]-=1;
    if (neighsite!=sxyp)
    xyp_neighbour_changes[neighsite]+=1;
  }}}
  }
  DH+=DH_adhesive_energy;

  int DH_area=0;
  //cerr << "[" << lambda << "]";
  if ( sxyp == MEDIUM ) {
    DH_area += (int)(par.lambda *  (1. - 2. *
			       (double) ( (*cell)[sxy].Area() - (*cell)[sxy].TargetArea()) ));
  }
  else if ( sxy == MEDIUM ) {
    DH_area += (int)((par.lambda * (1. + 2. *
			       (double) ( (*cell)[sxyp].Area() - (*cell)[sxyp].TargetArea()) )));
  }
  else
    DH_area += (int)(par.lambda * (2.+  2.  * (double)
			       (  (*cell)[sxyp].Area() - (*cell)[sxyp].TargetArea()
			       - (*cell)[sxy].Area() + (*cell)[sxy].TargetArea() )) );

DH+=DH_area;


		//!Perimeter constraint, only available when par.area_constraint_type==0, in other words,
		//when the target area constraint is in place
int DH_perimeter=0;
		if ( sxyp == MEDIUM) {

    DH_perimeter -= par.lambda_perimeter*( DSQR((*cell)[sxy].Perimeter()-(*cell)[sxy].TargetPerimeter())
		       - DSQR(GetNewPerimeterIfXYWereRemoved(sxy,x,y) -(*cell)[sxy].TargetPerimeter() ) );

  }
  else if ( sxy == MEDIUM ) {

    DH_perimeter -= par.lambda_perimeter* (  DSQR((*cell)[sxyp].Perimeter()-(*cell)[sxyp].TargetPerimeter())
			 -DSQR(GetNewPerimeterIfXYWereAdded(sxyp,x,y)-(*cell)[sxyp].TargetPerimeter() ) );

  }
  // they're both cells
  else {

			DH_perimeter -= par.lambda_perimeter*( (DSQR((*cell)[sxyp].Perimeter()-(*cell)[sxyp].TargetPerimeter())
		     -DSQR(GetNewPerimeterIfXYWereAdded(sxyp,x,y)-(*cell)[sxyp].TargetPerimeter())) );

			DH_perimeter -= par.lambda_perimeter*( DSQR((*cell)[sxy].Perimeter()-(*cell)[sxy].TargetPerimeter())
		      - DSQR(GetNewPerimeterIfXYWereRemoved(sxy,x,y) -(*cell)[sxy].TargetPerimeter())) ;
 }

DH +=DH_perimeter;
  /* Chemotaxis */
  int DDH=0;
  if (PDEfield && (par.vecadherinknockout || (sxyp==0 || sxy==0))) {

    // copying from (xp, yp) into (x,y)
    // If par.extensiononly == true, apply CompuCell's method, i.e.
    // only chemotactic extensions contribute to energy change
    if (!( par.extensiononly && sxyp==0)) {
      DDH=(int)(par.chemotaxis*(sat(PDEfield->Sigma(0,x,y))-sat(PDEfield->Sigma(0,xp,yp))));

      DH-=DDH;
    }
  }


  const double lambda2=par.lambda2;

  /* Length constraint */
  // sp is expanding cell, s is retracting cell

  int DH_length=0;
  if ( sxyp == MEDIUM ) {
    DH_length -= (int)(lambda2*( DSQR((*cell)[sxy].Length()-(*cell)[sxy].TargetLength())
		       - DSQR((*cell)[sxy].GetNewLengthIfXYWereRemoved(x,y) -
			      (*cell)[sxy].TargetLength()) ));

  }
  else if ( sxy == MEDIUM ) {
    DH_length -= (int)(lambda2*(DSQR((*cell)[sxyp].Length()-(*cell)[sxyp].TargetLength())
			 -DSQR((*cell)[sxyp].GetNewLengthIfXYWereAdded(x,y)-(*cell)[sxyp].TargetLength())));


  }
  else {
    DH_length -= (int)(lambda2*( (DSQR((*cell)[sxyp].Length()-(*cell)[sxyp].TargetLength())
		     -DSQR((*cell)[sxyp].GetNewLengthIfXYWereAdded(x,y)-(*cell)[sxyp].TargetLength())) +
		    ( DSQR((*cell)[sxy].Length()-(*cell)[sxy].TargetLength())
		      - DSQR((*cell)[sxy].GetNewLengthIfXYWereRemoved(x,y) -
			     (*cell)[sxy].TargetLength()) ) ));
  }
  DH +=DH_length;

  /************************The Act model****************/
 // let the cell extend with
 int DH_act=0;
	if (par.lambda_Act)
{
	 double Act_expanding=1, Act_retracting=1;
   int nxp =0,nret =0;


     	for (int i1=-1;i1<=1;i1++)
     		for (int i2=-1;i2<=1;i2++){

       		if (sigma[xp+i1][yp+i2]>=0 && sigma[xp+i1][yp+i2]== sigma[xp][yp] ){
       			Act_expanding *= PDEfield->Sigma(2,xp+i1,yp+i2);
       			nxp++;
       		}


       		if (sigma[x+i1][y+i2]>=0 && sigma[x+i1][y+i2] == sigma[x][y]){
       			Act_retracting *= PDEfield->Sigma(2,x+i1,y+i2);
						nret++;
       		}
       	}

     	// apply the smoothing
     	//Act_expanding*= pow( PDEfield->Sigma(2,xp,yp), w-1);
     	//Act_retracting*= pow(PDEfield->Sigma(2,x,y), w-1);
     	//nxp += w-1;
     	//nret += w-1;

     	Act_expanding= pow(Act_expanding, 1./nxp);
     	Act_retracting= pow(Act_retracting, 1./nret);


	if( (*cell)[sxyp].AliveP()){

			DH_act-= par.lambda_Act/par.max_Act * Act_expanding;
	}
  if( (*cell)[sxy].AliveP()){

	   DH_act+= par.lambda_Act/par.max_Act * Act_retracting;

		}
}
DH+=DH_act;


/************************The vector based persistence model****************/
// let the cell extend with
int DH_persistence=0;
if (par.lambda_persistence)
{
  if (sxyp>0){
 //
 int reference_x, reference_y;
 if (par.periodic_boundaries){
   reference_x = x+(int) (round((((double)(*cell)[sxyp].getSumX()/(double) (*cell)[sxyp].Area())-x)/ sizex) * sizex);
   reference_y = y+(int) (round((((double)(*cell)[sxyp].getSumY()/(double) (*cell)[sxyp].Area())-y)/ sizey) * sizey);
 }
 else{
   reference_x=x;
   reference_y=y;
 }
 double vx=(*cell)[sxyp].getVectorX();
 double vy=(*cell)[sxyp].getVectorY();
 double th=(*cell)[sxyp].getTheta();
 double x_displacement=(double)((*cell)[sxyp].getSumX()+reference_x)/(double)((*cell)[sxyp].Area()+1)-(double)(*cell)[sxyp].getSumX()/(double)(*cell)[sxyp].Area();
 double y_displacement=(double)((*cell)[sxyp].getSumY()+reference_y)/(double)((*cell)[sxyp].Area()+1)-(double)(*cell)[sxyp].getSumY()/(double)(*cell)[sxyp].Area();

 double norm_inner_product=(x_displacement*(*cell)[sxyp].getVectorX()+y_displacement*(*cell)[sxyp].getVectorY())/
(sqrt(pow((*cell)[sxyp].getVectorX(),2)+pow((*cell)[sxyp].getVectorY(),2))*sqrt(pow(x_displacement,2)+pow(y_displacement,2)));
 double alpha=std::acos(norm_inner_product);
 DH_persistence=(int)-par.lambda_persistence*std::cos(alpha);
}}

 DH+=DH_persistence;
  return DH;
}



bool CellularPotts::Probability(int DH)
{
  if ( DH > BOLTZMANN-1 )
    return false;
  else if ( DH < 0 || RANDOM() < copyprob[DH] )
    return true;
   return false;
}

void CellularPotts::ConvertSpin(int x,int y,int xp,int yp)
{
  int tmpcell;
  if ( (tmpcell=sigma[x][y]) ) { // if tmpcell is not MEDIUM

    (*cell)[tmpcell].DecrementArea();
    (*cell)[tmpcell].RemoveSiteFromMoments(x,y);
    (*cell)[tmpcell].SetPerimeter(GetNewPerimeterIfXYWereRemoved(tmpcell,x,y));

    if (!(*cell)[tmpcell].Area()) {
      (*cell)[tmpcell].Apoptose();
      cerr << "Cell " << tmpcell << " apoptosed\n";
    }
  }

  if ( (tmpcell=sigma[xp][yp])>0 ) {// if tmpcell is not MEDIUM
    (*cell)[tmpcell].IncrementArea();
    (*cell)[tmpcell].AddSiteToMoments(x,y);
		(*cell)[tmpcell].SetPerimeter(GetNewPerimeterIfXYWereAdded(tmpcell,x,y));

  }

if (sigma[xp][yp]==-2){//if pillar, let retract cell to medium
    sigma[x][y]=0;
  }
  else{

  sigma[x][y] = sigma[xp][yp];}
}


/** PUBLIC **/
int CellularPotts::CopyvProb(int DH,  double stiff) {
  double dd;
  int s;
  s=(int)stiff;
  if (DH<=-s) return 2;

  // if DH becomes extremely large, calculate probability on-the-fly
  if (DH+s > BOLTZMANN-1)
    dd=exp( -( (double)(DH+s)/par.T ));
  else{
    dd=copyprob[DH+s];}
  if (RANDOM()<dd) return 1; else return 0;
}

void CellularPotts::CopyProb(double T) {
  int i;
  for ( i = 0; i < BOLTZMANN; i++ )
    copyprob[i] = exp( -( (double)(i)/T ) );
}

void CellularPotts::FreezeAmoebae(void)
{
  if (frozen)
    frozen=FALSE;
  else
    frozen=TRUE;
}

#include <fstream>
//! Monte Carlo Step. Returns summed energy change
int CellularPotts::AmoebaeMove(PDE *PDEfield)
{
  double loop,p;
  //int updated=0;
  thetime++;
  int SumDH=0;

  if (frozen)
    return 0;

  int positionedge;
  int targetedge;
  int targetsite;
  int targetneighbour;
  int x,y;
  int xp,yp;
  int k,kp;

  int H_diss;
  int D_H;


  int edgeadjusting;
	int xn, yn; //neighbour cells

  loop = sizeedgelist / n_nb;
  for (int i = 0; i < loop; i++){
    positionedge = (int)(RANDOM()*sizeedgelist); // take a entry of the edgelist
    targetedge = orderedgelist[positionedge];
    targetsite = targetedge / n_nb;
    targetneighbour = (targetedge % n_nb)+1;

    x = targetsite%(sizex-2)+1;
    y = targetsite/(sizex-2)+1;
    k=sigma[x][y];

    xp = nx[targetneighbour]+x;
    yp = ny[targetneighbour]+y;
    if (par.periodic_boundaries) {

       // since we are asynchronic, we cannot just copy the borders once
       // every MCS

      if (xp<=0)
        xp=sizex-2+xp;
      if (yp<=0)
        yp=sizey-2+yp;
      if (xp>=sizex-1)
        xp=xp-sizex+2;
      if (yp>=sizey-1)
        yp=yp-sizey+2;
    }
    kp=sigma[xp][yp];
      // Don't even think of copying the special border state into you!


      if (k>=0 && kp!=-1 && k  != kp ) {
      	/* Try to copy if sites do not belong to the same cell */

      	// connectivity dissipation:
      	H_diss=0;
      	if (!ConnectivityPreservedP(x,y)) H_diss=par.conn_diss;
        int D_H=DeltaH(x,y,xp,yp,PDEfield);
        if ((p=CopyvProb(D_H,H_diss))>0) {
      	  ConvertSpin ( x,y,xp,yp );

          for (int j = 1; j <= n_nb; j++){
    				xn = nx[j]+x;
    				yn = ny[j]+y;
    				edgeadjusting = targetsite*n_nb+j-1;

    				if (par.periodic_boundaries) {
    					 	// since we are asynchronic, we cannot just copy the borders once
    					 	// every MCS
    					if (xn<=0)
    						xn=sizex-2+xn;
    					if(yn<=0)
    						yn=sizey-2+yn;
    					if (xn>=sizex-1)
    						xn=xn-sizex+2;
    				  if (yn>=sizey-1)
    						yn=yn-sizey+2;
    				}
    				if (xn>0 && yn>0 && xn<sizex-1 && yn<sizey-1){//if the neighbour site is within the lattice
    					if (edgelist[edgeadjusting] == -1 && sigma[xn][yn] != sigma[x][y] && sigma[xn][yn]+sigma[x][y]!=-2){ //if we should add the edge to the edgelist, add it
    						AddEdgeToEdgelist(edgeadjusting);
    						loop += (double)2/n_nb;
    					}
    					if (edgelist[edgeadjusting] != -1 && (sigma[xn][yn] == sigma[x][y] || sigma[xn][yn]+sigma[x][y]==-2)){//if the sites have the same celltype and they have an edge, remove it
    						RemoveEdgeFromEdgelist(edgeadjusting);
    						loop -= (double)2/n_nb;
    					}
    				}
    			}

      	  SumDH+=D_H;
      		if (par.lambda_Act>0){
            // Update actin field
            if (sigma[x][y]>0){
      			PDEfield->setValue(2, x, y, par.max_Act);
            std::unordered_set<signed long long>::const_iterator it =(alivePixels.find((signed long long)(x*100000LL+y)));
            if (it==alivePixels.end()){
            alivePixels.insert((signed long long)(x*100000LL+y));
            }
          }
            else{
              PDEfield->setValue(2, x, y, 0);
              std::unordered_set<signed long long>::const_iterator it =(alivePixels.find((signed long long)(x*100000LL+y)));
              if (it!=alivePixels.end()){
              alivePixels.erase((signed long long)(x*100000LL+y));
              }
            }
            }
          }

    }
  }
  return SumDH;
}

void CellularPotts::AddEdgeToEdgelist(int edge) {
	int counteredge = CounterEdge(edge);

	edgelist[edge] = sizeedgelist;
	orderedgelist[sizeedgelist] = edge;
	sizeedgelist++;

	edgelist[counteredge] = sizeedgelist;
	orderedgelist[sizeedgelist] = counteredge;
	sizeedgelist++;
}

void CellularPotts::RemoveEdgeFromEdgelist(int edge) { //remove the site from the edgelist and rearrange a bit if needed
	int counteredge = CounterEdge(edge);

	if(edgelist[edge] != sizeedgelist-1){ //if edge is not last one in edgelist
		orderedgelist[edgelist[edge]] = orderedgelist[sizeedgelist-1];
		edgelist[orderedgelist[sizeedgelist-1]] = edgelist[edge];
	}
	edgelist[edge] = -1;
	orderedgelist[sizeedgelist-1] = -1;
	sizeedgelist--;
	if(edgelist[counteredge] != sizeedgelist-1){ //if counteredge is not last one in edgelist
		orderedgelist[edgelist[counteredge]] = orderedgelist[sizeedgelist-1];
		edgelist[orderedgelist[sizeedgelist-1]] = edgelist[counteredge];
	}
	edgelist[counteredge] = -1;
	orderedgelist[sizeedgelist-1] = -1;
	sizeedgelist--;



}

int CellularPotts::CounterEdge(int edge){
	int which_site = edge / n_nb;
	int which_neighbour = edge % n_nb + 1;
	int counterneighbour;

	int x = which_site%(sizex-2)+1;
	int y = which_site/(sizex-2)+1;

	int xp = nx[which_neighbour]+x;
	int yp = ny[which_neighbour]+y;

	if (par.periodic_boundaries) {
		// since we are asynchronic, we cannot just copy the borders once
		// every MCS
		if (xp<=0)
			xp=sizex-2+xp;
		if(yp<=0)
			yp=sizey-2+yp;
		if (xp>=sizex-1)
			xp=xp-sizex+2;
		if (yp>=sizey-1)
			yp=yp-sizey+2;
	}

	int neighbourlocation = xp-1 + (yp-1)*(par.sizex-2);
	switch (which_neighbour){
		case 1:
			counterneighbour = 3;
			break;
		case 2:
			counterneighbour = 4;
			break;
		case 3:
			counterneighbour = 1;
			break;
		case 4:
			counterneighbour = 2;
			break;
		case 5:
			counterneighbour = 7;
			break;
		case 6:
			counterneighbour = 8;
			break;
		case 7:
			counterneighbour = 5;
			break;
		case 8:
			counterneighbour = 6;
			break;
		case 9:
			counterneighbour = 11;
			break;
		case 10:
			counterneighbour = 12;
			break;
		case 11:
			counterneighbour = 9;
			break;
		case 12:
			counterneighbour = 10;
			break;
		case 13:
			counterneighbour = 17;
			break;
		case 14:
			counterneighbour = 18;
			break;
		case 15:
			counterneighbour = 19;
			break;
		case 16:
			counterneighbour = 20;
			break;
		case 17:
			counterneighbour = 13;
			break;
		case 18:
			counterneighbour = 14;
			break;
		case 19:
			counterneighbour = 15;
			break;
		case 20:
			counterneighbour = 16;
			break;
	}


	int counteredge = neighbourlocation * n_nb + counterneighbour-1;

	return counteredge;
}

/** A simple method to plot all sigma's in window
    without the black lines */
void CellularPotts::PlotSigma(Graphics *g, int mag) {

  for (int x=0;x<sizex;x++)
    for (int y=0;y<sizey;y++) {
      for (int xm=0;xm<mag;xm++)
	for (int ym=0;ym<mag;ym++)
      g->Point( sigma[x][y], mag*x+xm, mag*y+ym);
  }

}

int **CellularPotts::SearchNandPlot(Graphics *g, bool get_neighbours)
{
  int i, j,q;
  int **neighbours=0;


  /* Allocate neighbour matrix */
  if (get_neighbours) {
    neighbours=(int **)malloc((cell->size()+1)*sizeof(int *));
    if (neighbours==NULL)
      MemoryWarning();

    neighbours[0]=(int *)malloc((cell->size()+1)*(cell->size()+1)*sizeof(int));
    if (neighbours[0]==NULL)
      MemoryWarning();

    for (i=1;i<(int)cell->size()+1;i++)
      neighbours[i]=neighbours[i-1]+(cell->size()+1);

    /* Clear this matrix */
    for (i=0;i<((int)cell->size()+1)*((int)cell->size()+1);i++)
      neighbours[0][i]=EMPTY;
  }

  for ( i = 0; i < sizex-1; i++ )
    for ( j = 0; j < sizey-1; j++ ) {


      int colour;
      if (sigma[i][j]<=0) {
	colour=0;
      } else {
	colour = (*cell)[sigma[i][j]].Colour();
	//colour = sigma[i][j];
      }

      if (g && sigma[i][j]>0)  /* if draw */
        g->Point( colour, 2*i, 2*j);

      if ( sigma[i][j] != sigma[i+1][j] )  /* if cellborder */ /* etc. etc. */
	{
	  if (g)
	    g->Point( 1, 2*i+1, 2*j );
	  if (get_neighbours) {
	    if (sigma[i][j]>0) {
	      for (q=0;q<(int)cell->size();q++)
		if (neighbours[sigma[i][j]][q]==EMPTY) {
		  neighbours[sigma[i][j]][q]=sigma[i+1][j];
		  break;
		}
		else
		  if (neighbours[sigma[i][j]][q]==sigma[i+1][j])
		    break;
	    }
	    if (sigma[i+1][j]>0) {
	      for (q=0;q<(int)cell->size();q++)
		if (neighbours[sigma[i+1][j]][q]==EMPTY) {
		  neighbours[sigma[i+1][j]][q]=sigma[i][j];
		  break;
		}
		else
		  if (neighbours[sigma[i+1][j]][q]==sigma[i][j])
		    break;
	    }
	  }
	}
      else
        if (g && sigma[i][j]>0)
          g->Point( colour, 2*i+1, 2*j );


      if ( sigma[i][j] != sigma[i][j+1] ) {

        if (g)
	  g->Point( 1, 2*i, 2*j+1 );

	if (get_neighbours) {
	  if (sigma[i][j]>0) {
	    for (q=0;q<(int)cell->size();q++)
	      if (neighbours[sigma[i][j]][q]==EMPTY) {
		neighbours[sigma[i][j]][q]=sigma[i][j+1];
		break;
	      }
	      else
		if (neighbours[sigma[i][j]][q]==sigma[i][j+1])
		  break;
	  }

	  if (sigma[i][j+1]>0) {

	    for (q=0;q<(int)cell->size();q++)
	      if (neighbours[sigma[i][j+1]][q]==EMPTY) {
		neighbours[sigma[i][j+1]][q]=sigma[i][j];
		break;
	      }
	      else
		if (neighbours[sigma[i][j+1]][q]==sigma[i][j])
		  break;
	  }
	}
      }
      else
        if (g && sigma[i][j]>0)
          g->Point( colour, 2*i, 2*j+1 );

      /* Cells that touch eachother's corners are NO neighbours */

      if (sigma[i][j]!=sigma[i+1][j+1]
	  || sigma[i+1][j]!=sigma[i][j+1] ) {
        if (g)
          g->Point( 1, 2*i+1, 2*j+1 );
      }
      else
        if (g && sigma[i][j]>0)
          g->Point( colour, 2*i+1, 2*j+1 );
    }

  if (get_neighbours)
    return neighbours;
  else
    return 0;

}

void **CellularPotts::SearchNandPlotClear(Graphics *g)
{
  int i, j,q;

  for ( i = 0; i < sizex-1; i++ )
    for ( j = 0; j < sizey-1; j++ ) {


      int colour;
      if (sigma[i][j]<=0) {
	colour=0;
      } else {
	colour = (*cell)[sigma[i][j]].Colour();
      }

      if ( sigma[i][j] != sigma[i+1][j] )  /* if cellborder */ /* etc. etc. */
	{
	  if (g)
	    g->Point( 1, 2*i+1, 2*j );
	}
      if ( sigma[i][j] != sigma[i][j+1] ) {

        if (g)
	  g->Point( 1, 2*i, 2*j+1 );
      }
      /* Cells that touch eachother's corners are NO neighbours */

      if (sigma[i][j]!=sigma[i+1][j+1]
	  || sigma[i+1][j]!=sigma[i][j+1] ) {
        if (g)
          g->Point( 1, 2*i+1, 2*j+1 );
      }
    }

}

void **CellularPotts::PlotVectors(Graphics *g){
  //Edition for vector based persistence
  for (int i=1;i<=cell->size()-1;i++){
    int x1,y1,x2,y2;
    if ((*cell)[i].area>0){
    x1=(int) (((double)(*cell)[i].sum_x)/(double)(*cell)[i].area) %sizex;
    y1=(int) (((double)(*cell)[i].sum_y)/(double)(*cell)[i].area) %sizey;
    double celltheta=(*cell)[i].theta;
    if (x1>sizex or x1<0){
        cout << "x1 outside field" << endl;
      }
    x2=x1+(int)(10*(std::cos(celltheta)));
    y2=y1+(int)(10*(std::sin(celltheta)));
    g->Arrow(2*x1,2*y1,2*x2,2*y2,1);
  }

  }
}


int **CellularPotts::SearchNeighboursMatrix()
{
  int i, j;
  int** neighbours = new int*[cell->size()+1];
  for (int i = 0; i < (int)cell->size()+1; i++)
		neighbours[i] = new int[cell->size()+1];
  // int **neighbours=0;
// int **neighbours[cell->size()+1][cell->size()+1] = {{0}};

  // /* Allocate neighbour matrix */
  //   neighbours=(int **)malloc((cell->size()+1)*sizeof(int *));
  //   if (neighbours==NULL)
  //     MemoryWarning();
  //
  //   for (i=0;i<(int)cell->size()+1;i++){
  //     neighbours[i]=(int *)malloc((cell->size()+1)*(cell->size()+1)*sizeof(int));
  //   if (neighbours[i]==NULL)
  //     MemoryWarning();}
  //
  //   for (i=1;i<(int)cell->size()+1;i++)
  //     neighbours[i]=neighbours[i-1]+(cell->size()+1);
  //
  //   /* Clear this matrix */
  for (i=0;i<((int)cell->size()+1);i++)
   for (j=0;j<((int)cell->size()+1);j++)
    neighbours[i][j]=0;
  // }

  for ( i = 0; i < sizex-1; i++ )
    for ( j = 0; j < sizey-1; j++ ) {
    int iplus=i+1;
    int jplus=j+1;
    if (par.periodic_boundaries) {
    if (iplus<=0)
iplus=sizex-2+iplus;
    if (jplus<=0)
jplus=sizey-2+jplus;
    if (iplus>=sizex-1)
iplus=iplus-sizex+2;
    if (jplus>=sizey-1)
jplus=jplus-sizey+2;}

      if ( sigma[i][j] != sigma[i+1][j] )  /* if cellborder */ /* etc. etc. */
	{
	 	neighbours[sigma[i][j]][sigma[iplus][j]]+=1;
    neighbours[sigma[iplus][j]][sigma[i][j]]+=1;
		}

    if ( sigma[i][j] != sigma[i][j+1] ) {
    neighbours[sigma[i][j]][sigma[i][jplus]]+=1;
    neighbours[sigma[i][jplus]][sigma[i][j]]+=1;
	}

    if (par.extended_neighbour_border){ //if extended_neighbour_border is true, also count cells touching by a corner.

      if (sigma[i][j]!=sigma[i+1][j+1]){
      neighbours[sigma[i][j]][sigma[iplus][jplus]]+=1;
      }

	  if(sigma[i+1][j]!=sigma[i][j+1] ) {
    neighbours[sigma[iplus][j]][sigma[i][jplus]]+=1;
      }
    }}
    return neighbours;
}

int CellularPotts::GetNewPerimeterIfXYWereAdded(int sxyp,int x, int y) {

 /*int n_nb;

  if (par.neighbours>=1 && par.neighbours<=4)
    n_nb=nbh_level[par.neighbours];
 */
  int perim = (*cell)[sxyp].Perimeter();

   /* the cell with sigma sxyp wants to extend by adding lattice site (x, y).
  This means that the sxyp neighbours of (x,y) will not be borders anymore,so they can be
  subtracted from the perimeter of sxyp.
 */
   for (int i=1;i<=n_nb;i++) {

    int xp2,yp2;

    xp2=x+nx[i]; yp2=y+ny[i];

    if (par.periodic_boundaries) {

	    if (xp2<=0)
		    xp2=sizex-2+xp2;
	    if (yp2<=0)
		    yp2=sizey-2+yp2;
	    if (xp2>=sizex-1)
		    xp2=xp2-sizex+2;
	    if (yp2>=sizey-1)
		    yp2=yp2-sizey+2;
    }
    if (sigma[xp2][yp2] ==sxyp){
      perim--;
    }
    else{
    perim++;
    }

 }
return perim;
}



int CellularPotts:: GetNewPerimeterIfXYWereRemoved(int sxy, int x, int y) {

  /*int n_nb;

   if (par.neighbours>=1 && par.neighbours<=4)
    int n_nb=nbh_level[par.neighbours];
  */
   int perim = (*cell)[sxy].Perimeter();
    /* the cell with sigma sxy loses xy
 */
  for (int i=1;i<=n_nb;i++) {

    int xp2,yp2;
    xp2=x+nx[i]; yp2=y+ny[i];
    if (par.periodic_boundaries) {

	    if (xp2<=0)
		    xp2=sizex-2+xp2;
	    if (yp2<=0)
		    yp2=sizey-2+yp2;
	    if (xp2>=sizex-1)
		    xp2=xp2-sizex+2;
	    if (yp2>=sizey-1)
		    yp2=yp2-sizey+2;
    }
    if (sigma[xp2][yp2] ==sxy){
      perim++;
    }
    else{
    perim--;
    }

 }
  return perim;
 }
void CellularPotts::ReadZygotePicture(void) {



  int pix,cells,i,j,c,p,checkx,checky;
  char **pixelmap;
  char pixel[3];

  sscanf(ZYGXPM(ZYGOTE)[0],"%d %d %d %d",&checkx,&checky,&cells,&pix);

  if ((checkx>sizex)||(checky>sizey)) {
    std::cerr <<  "ReadZygote: The included xpm picture is smaller than the grid!\n";
    std::cerr << "\n Please adjust either the grid size or the picture size.\n";
    std::cerr << sizex << "," << sizey << "," << checkx << "," << checky << "\n";
    exit(1);
  }

  pixelmap=(char **)malloc(cells*sizeof(char *));
  if (pixelmap==NULL) MemoryWarning();

  pixelmap[0]=(char *)malloc(cells*3*sizeof(char));
  if (pixelmap[0]==NULL) MemoryWarning();

  for(i=1;i<cells;i++)
    pixelmap[i]=pixelmap[i-1]+3;

  for (i=0;i<cells;i++) {
    for (j=0;j<pix;j++)
      pixelmap[i][j]=ZYGXPM(ZYGOTE)[i+1][j];
    pixelmap[i][pix]='\0';
  }

  for (i=0;i<sizex*sizey;i++) sigma[0][i]=0;
  fprintf(stderr,"[%d %d]\n",checkx,checky);

  int offs_x, offs_y;
  offs_x=(sizex-checkx)/2;
  offs_y=(sizey-checky)/2;

  for (i=0;i<checkx;i++)
    for (j=0;j<checky;j++) {
      for (p=0;p<pix;p++)
        pixel[p]=ZYGXPM(ZYGOTE)[cells+1+j][i*pix+p];

      pixel[pix]='\0';

      for (c=0;c<cells;c++) {
	if (!(strcmp(pixelmap[c],pixel))) {
	  if ( (sigma[offs_x+i][offs_y+j]=c) ) {

	    // if c is _NOT_ medium (then c=0)
	    // assign pixel values from "sigmamax"
	    sigma[offs_x+i][offs_y+j]+=(Cell::MaxSigma()-1);
	  }
	}

      }
    }

  free(pixelmap[0]);
  free(pixelmap);
}


 void CellularPotts::ConstructInitCells (Dish &beast,int tau, int TArea,int TPerimeter) {

	vector<Cell>::iterator it;


	// Get the maximum cell ID (mostly equal to the cell number)
	int loop=sizex*sizey;
	int cells=0;
	int nr_existing_cells = cell->size()-1;
	for (int i=0;i<loop;i++) {
		if (cells<sigma[0][i]) cells=sigma[0][i];
	}

	//cerr << "[ cells = " << cells << "]\n";
	//cerr << "[ size cell vector = " << cell->size() << "]\n";
	// construct enough cells for the zygote.  "cells", contains the
	// number of colours (excluding background).
	{
		for (int i=0; i<(cells - nr_existing_cells); i++){
			Cell c1=Cell(beast, tau);
			//cout<< "Initial value granzyme "<< c1.GF()<< endl;
			MeasureCellSize(c1);
			//c1.setTau(tau);
			c1.SetTargetArea(TArea);
			c1.SetTargetPerimeter(TPerimeter);
      if (par.lambda_persistence){
      c1.SetTheta((RANDOM()-1)*2*3.141592653589793238462643383279502884L);
    }
			cell->push_back(c1);

		}
	}

}

 void CellularPotts::ConstructInitCells (Dish &beast,int tau, int TArea,int TPerimeter, int AdArea) {

	vector<Cell>::iterator it;


	// Get the maximum cell ID (mostly equal to the cell number)
	int loop=sizex*sizey;
	int cells=0;
	int nr_existing_cells = cell->size()-1;
	for (int i=0;i<loop;i++) {
		if (cells<sigma[0][i]) cells=sigma[0][i];
	}

	//cerr << "[ cells = " << cells << "]\n";
	//cerr << "[ size cell vector = " << cell->size() << "]\n";
	// construct enough cells for the zygote.  "cells", contains the
	// number of colours (excluding background).
	{
		for (int i=0; i<(cells - nr_existing_cells); i++){
			Cell c1=Cell(beast, tau);
			//cout<< "Initial value granzyme "<< c1.GF()<< endl;
			MeasureCellSize(c1);
			//c1.setTau(tau);
			c1.SetTargetArea(TArea);
			c1.SetTargetPerimeter(TPerimeter);
      if (par.lambda_persistence){
      c1.SetTheta((RANDOM()-1)*2*3.141592653589793238462643383279502884L);
    }
			cell->push_back(c1);

		}
	}

}
  void CellularPotts::MeasureCellSize(Cell &c) {

c.CleanMoments();
cerr<< " Measuring cell " <<c.Sigma()<<endl;
// calculate the area of the cell
	for (int x=1;x<sizex-1;x++) {
		for (int y=1;y<sizey-1;y++) {

			if (sigma[x][y] == c.sigma) {
        //check if pixel in alivePixels, if not, then add
        std::unordered_set<signed long long>::const_iterator it =(alivePixels.find((signed long long)(x*100000LL+y)));
        if (it==alivePixels.end()){
        alivePixels.insert((signed long long)(x*100000LL+y));
        }

				c.IncrementTargetArea();
				c.IncrementArea();
				c.AddSiteToMomentsMeasureCell(x,y);
				//c.AddSiteToInfMoments(x,y);

				//cout<< "n_nb : "<<n_nb<< endl;
				for (int i=1;i<=n_nb;i++) {
					int xp2,yp2;
					xp2=x+nx[i]; yp2=y+ny[i];
					if (par.periodic_boundaries) {

						if (xp2<=0)
							xp2=sizex-2+xp2;
						if (yp2<=0)
							yp2=sizey-2+yp2;
						if (xp2>=sizex-1)
							xp2=xp2-sizex+2;
						if (yp2>=sizey-1)
							yp2=yp2-sizey+2;
					}
					// did we find a border?
					if (sigma[xp2][yp2]!=sigma[x][y]){
						//add to the perimeter of the cell
						c.IncrementTargetPerimeter();
						c.IncrementPerimeter();

						//cerr<< "Perimeter cell "<< c.Sigma()<<": "<< c.Perimeter()<<endl;
						//cerr<< "Target perimeter cell "<<c.TargetPerimeter()<<endl;

					}
				}

			}
		}
	}
		c.SetTargetArea(par.target_area);
		c.SetTargetPerimeter(par.target_perimeter);
}

Dir *CellularPotts::FindCellDirections(void) const
{

  double *sumx=0,*sumy=0;
  double *sumxx=0,*sumxy=0,*sumyy=0;
  double *n=0;

  double xmean=0,ymean=0,sxx=0,sxy=0,syy=0;
  double D,lb1=0,lb2=0;


  Dir *celldir;

  /* Allocation of sufficient memory space */
  if( (sumx= (double *)malloc(cell->size()*sizeof(double)))==NULL)
    MemoryWarning();
  else
    if( (sumy= (double *)malloc(cell->size()*sizeof(double)))==NULL)
      MemoryWarning();
    else
      if ((sumxx=(double *)malloc(cell->size()*sizeof(double)))==NULL)
	MemoryWarning();
      else
	if((sumxy=(double *)malloc(cell->size()*sizeof(double)))==NULL)
	  MemoryWarning();
	else
	  if((sumyy=(double *)malloc(cell->size()*sizeof(double)))==NULL)
	    MemoryWarning();
	  else
	    if((n=(double *)malloc(cell->size()*sizeof(double)))==NULL)
	      MemoryWarning();


  if ( !(celldir=new Dir[cell->size()]) )
    MemoryWarning();


  /* Initialization of the variables */

  for (int i=0;i<(int)cell->size();i++) {

    sumx[i]=0.;
    sumy[i]=0.;
    sumxx[i]=0.;
    sumxy[i]=0.;
    sumyy[i]=0.;
    n[i]=0L;

  }


  /* Find sumx, sumy, sumxx and sumxy for all cells */

  for (int x=0;x<sizex;x++)
    for (int y=0;y<sizey;y++)
      if (sigma[x][y]>0) {
	sumx[0]+=(double)x;
	sumy[0]+=(double)y;
	sumxx[0]+=(double)x*x;
	sumxy[0]+=(double)x*y;
	sumyy[0]+=(double)y*y;

	n[0]++;

	sumx[sigma[x][y]]+=(double)x;
	sumy[sigma[x][y]]+=(double)y;

	sumxx[sigma[x][y]]+=(double)x*x;
	sumxy[sigma[x][y]]+=(double)x*y;
	sumyy[sigma[x][y]]+=(double)y*y;

	n[sigma[x][y]]++;

      }

  /* Compute the principal axes for all cells */

  {
    for (int i=0;i<(int)cell->size();i++) {

      if (n[i]>10) {

	xmean=((double)sumx[i])/((double)n[i]);
	ymean=((double)sumy[i])/((double)n[i]);

	sxx=(double)(sumxx[i])-((double)(sumx[i]*sumx[i]))/(double)n[i];
	sxx=sxx/(double)(n[i]-1);

	sxy=(double)(sumxy[i])-((double)(sumx[i]*sumy[i]))/(double)n[i];
	sxy=sxy/(double)(n[i]-1);

	syy=(double)(sumyy[i])-((double)(sumy[i]*sumy[i]))/(double)n[i];
	syy=syy/(double)(n[i]-1);

	D=sqrt( (sxx+syy)*(sxx+syy)-4.*(sxx*syy-sxy*sxy) );
	lb1=(sxx+syy+D)/2.;lb2=(sxx+syy-D)/2.;
	celldir[i].lb1=lb1; celldir[i].lb2=lb2;
      }
      if (sxy==0.0)
	celldir[i].bb1=1.;
      else
	celldir[i].bb1=sxy/(lb1-syy);

      if (fabs(celldir[i].bb1)<.00001) {
	if (celldir[i].bb1>0.)
	  celldir[i].bb1=.00001;
	else
	  celldir[i].bb1=-.00001;
      }

      celldir[i].aa1=ymean-xmean*celldir[i].bb1;
      celldir[i].bb2= (-1.)/celldir[i].bb1;

      celldir[i].aa2=ymean-celldir[i].bb2*xmean;
    }

  }

  /* bevrijd gealloceerd geheugen */
  free(sumx);
  free(sumy);
  free(sumxx);
  free(sumxy);
  free(sumyy);
  free(n);

  return celldir;

}

void CellularPotts::ShowDirections(Graphics &g, const Dir *celldir) const
{
  int i;

  if (cell->size()>1)
    for (i=1;i<(int)cell->size();i++)
      g.Line(0,(int)(2*celldir[i].aa1),sizex*2,(int)((celldir[i].aa1+celldir[i].bb1*sizey)*2),2);

}

void CellularPotts::DivideCells(vector<bool> which_cells)
{

  // for the cell directions
  Dir *celldir=0;

  /* Allocate space for divisionflags */
  int *divflags=(int *)malloc((cell->size()*2+5)*sizeof(int));

  /* Clear divisionflags */
  for (int i=0;i<(int)(cell->size()*2+5);i++)
    divflags[i]=0;


  if ( !(which_cells.size()==0 || which_cells.size()>=cell->size()) ) {
    throw "In CellularPotts::DivideCells, Too few elements in vector<int> which_cells.";
  }

  /* division */
  {for (int i=0;i<sizex;i++)
      for (int j=0;j<sizey;j++)
	if (sigma[i][j]>0) // i.e. not medium and not border state (-1)
	  {


	    // Pointer to mother. Warning: Renew pointer after a new
	    // cell is added (push_back). Then, the array *cell is relocated and
	    // the pointer will be lost...

	    Cell *motherp=&((*cell)[sigma[i][j]]);
	    Cell *daughterp;

	    /* Divide if NOT medium and if DIV bit set or divide_always is set */
	    // if which_cells is given, divide only if the cell
	    // is marked in which_cells.
	    if  ( !which_cells.size() || which_cells[motherp->sigma] )    {

	      if (!(divflags[ motherp->Sigma() ]) ) {

		// add daughter cell, copying states of mother
		daughterp=new Cell(*(motherp->owner));
		daughterp->CellBirth(*motherp);
		cell->push_back(*daughterp);

		// renew pointer to mother
		motherp=&((*cell)[sigma[i][j]]);

		divflags[ motherp->Sigma() ]=daughterp->Sigma();
		delete daughterp;

		// array may be relocated after "push_back"

		// renew daughter pointers
		daughterp=&(cell->back());

		/* administration on the onset of mitosis */

		/* Ancestry is taken care of in copy constructor of Cell
		   see cell.hh: Cell(const Cell &src, bool newcellP=false) : Cytoplasm(src) {} */

		/* inherit  polarity of mother */
		// All that needs to be copied is copied in the copy constructor
		// of Cell and in the default copy constr. of its base class Cytoplasm
		// note: also the celltype is inherited



	      } else {
		daughterp=&((*cell)[ divflags[motherp->Sigma()] ]);
	      }


	      /* Now the actual division takes place */

	      /* If celldirections where not yet computed: do it now */
	      if (!celldir)
		celldir=FindCellDirections();

	      /* if site is below the minor axis of the cell: sigma of new cell */
	      if (j>((int)(celldir[motherp->sigma].aa2+
			   celldir[motherp->sigma].bb2*(double)i))) {

		motherp->DecrementArea();
		motherp->DecrementTargetArea();
		motherp->RemoveSiteFromMoments(i,j);
		sigma[i][j]=daughterp->Sigma();
		daughterp->AddSiteToMoments(i,j);
		daughterp->IncrementArea();
		daughterp->IncrementTargetArea();

	      }


	    }

	  }
  }
  if (celldir)
    delete[] (celldir);

  if (divflags)
    free(divflags);
}


/**! Fill the plane with initial cells
 \return actual amount of cells (some are not draw due to overlap) */
int CellularPotts::ThrowInCells(int n,int cellsize) {

  //  int gapx=(sizex-nx*cellsize)/(nx+1);
  //int gapy=(sizey-ny*cellsize)/(ny+1);

  int cellnum=1;

  for (int i=0;i<n;i++) {

    // draw a circle at x0, y0
    int x0=RandomNumber(sizex);
    int y0=RandomNumber(sizey);

    bool overlap=false;

    // check overlap
    for (int x=0;x<cellsize;x++)
      for (int y=0;y<cellsize;y++)
	if ( (
	      ( (x-cellsize/2)*(x-cellsize/2)+(y-cellsize/2)*(y-cellsize/2) )<
	      ( (cellsize/2)*(cellsize/2))) &&
	     ( x0+x<sizex && y0+y<sizey ) )
	  if (sigma[x0+x][y0+y]) {
	    overlap=true;
	    break;
	  }

    if (!overlap) {
      for (int x=0;x<cellsize;x++)
	for (int y=0;y<cellsize;y++)
	  if ( (
		( (x-cellsize/2)*(x-cellsize/2)+(y-cellsize/2)*(y-cellsize/2) )<
		( (cellsize/2)*(cellsize/2))) &&
	       ( x0+x<sizex && y0+y<sizey ) )
	    sigma[x0+x][y0+y]=cellnum;

      cellnum++;
    }
  }
  cerr << "[ cellnum = " << cellnum << "]";

  // repair borders
  // fill borders with special border state
  for (int x=0;x<sizex-1;x++) {
    sigma[x][0]=-1;
    sigma[x][sizey-1]=-1;
  }
  for (int y=0;y<sizey-1;y++) {
    sigma[0][y]=-1;
    sigma[sizex-1][y]=-1;
  }

  {for (int x=1;x<sizex-2;x++) {
      sigma[x][1]=0;
      sigma[x][sizey-2]=0;
    }}
  {for (int y=1;y<sizey-2;y++) {
      sigma[1][y]=0;
      sigma[sizex-2][y]=0;
    }}
  return cellnum;
}


int CellularPotts::GrowInCells(int n_cells, int cell_size, double subfield) {


  int sx = (int)((sizex-2)/subfield);
  int sy = (int)((sizey-2)/subfield);

  int offset_x = (sizex-2-sx)/2;
  int offset_y = (sizey-2-sy)/2;

  if (n_cells==1) {
    return GrowInCells(1, cell_size, sizex/2, sizey/2, 0, 0);
  } else {
    return GrowInCells(n_cells, cell_size, sx, sy, offset_x, offset_y);
  }
}

int CellularPotts::GrowInCells(int n_cells, int cell_size, int sx, int sy, int offset_x, int offset_y) {

  // make initial cells using Eden Growth

  int **new_sigma=(int **)malloc(sizex*sizeof(int *));
  if (new_sigma==NULL)
    MemoryWarning();

  new_sigma[0]=(int *)malloc(sizex*sizey*sizeof(int));
  if (new_sigma[0]==NULL)
    MemoryWarning();

  for (int i=1;i<sizex;i++)
    new_sigma[i]=new_sigma[i-1]+sizey;

  /* Clear CA plane */
  { for (int i=0;i<sizex*sizey;i++)
     new_sigma[0][i]=0;
  }


  // scatter initial points, or place a cell in the middle
  // if only one cell is desired
  int cellnum=cell->size()-1;

  if (n_cells>1) {



    { for (int i=0;i<n_cells;i++) {

      sigma[RandomNumber(sx)+offset_x][RandomNumber(sy)+offset_y]=++cellnum;

    }}
  } else {
    sigma[sx][sy]=++cellnum;

  }

  // Do Eden growth for a number of time steps
  {for (int i=0;i<cell_size;i++) {
    for (int x=1;x<sizex-1;x++)
      for (int y=1;y<sizey-1;y++) {

	if (sigma[x][y]==0) {
	  // take a random neighbour
	  int xyp=(int)(8*RANDOM()+1);
	  int xp = nx[xyp]+x;
	  int yp = ny[xyp]+y;
	  int kp;
	  //  NB removing this border test yields interesting effects :-)
	  // You get a ragged border, which you may like!
    if (!IsPillar(xp,yp)){
	  if ((kp=sigma[xp][yp])!=-1)
	    if (kp>(cellnum-n_cells))
	      new_sigma[x][y]=kp;
	    else
	      new_sigma[x][y]=0;
	  else
	    new_sigma[x][y]=0;

	}} else {
	  new_sigma[x][y]=sigma[x][y];
	}
      }

    // copy sigma to new_sigma, but do not touch the border!
	  {  for (int x=1;x<sizex-1;x++) {
      for (int y=1;y<sizey-1;y++) {
        if (!IsPillar(x,y))
	sigma[x][y]=new_sigma[x][y];
      }
    }
  }}}
  free(new_sigma[0]);
  free(new_sigma);

  return cellnum;
}


// Predicate returns true when connectivity is locally preserved
// if the value of the central site would be changed
bool CellularPotts::ConnectivityPreservedP(int x, int y) {

  // Use local nx and ny in a cyclic order (starts at upper left corner)
  // first site is repeated, for easier looping
  const int cyc_nx[10] = {-1, -1, 0, 1, 1, 1, 0, -1, -1, -1 };
  const int cyc_ny[10] = {0, -1,-1,-1, 0, 1, 1,  1,  0, -1 };

  int sxy=sigma[x][y]; // the central site
  if (sxy==0) return true;

  int n_borders=0; // to count the amount of sites in state sxy bordering a site !=sxy

  static int stack[8]; // stack to count number of different surrounding cells
  int stackp=-1;
  bool one_of_neighbors_medium=false;

  for (int i=1;i<=8;i++) {
    int xcn=x+cyc_nx[i];
    int ycn=y+cyc_ny[i];
    int xncn=x+cyc_nx[i+1];
    int yncn=y+cyc_ny[i+1];

    if (par.periodic_boundaries) {
      if (xcn<=0)
        xcn=sizex-2+xcn;
      if (ycn<=0)
        ycn=sizey-2+ycn;
      if (xcn>=sizex-1)
        xcn =xcn-sizex+2;
      if (ycn>=sizey-1)
        ycn=ycn-sizey+2;
      if (xncn<=0)
        xncn=sizex-2+xncn;
      if (yncn<=0)
        yncn=sizey-2+yncn;
      if (xncn>=sizex-1)
        xncn =xncn-sizex+2;
      if (yncn>=sizey-1)
        yncn=yncn-sizey+2;
    }

    int s_nb=sigma[xcn][ycn];
    int s_next_nb=sigma[xncn][yncn];

    if ((s_nb==sxy || s_next_nb==sxy) && (s_nb!=s_next_nb)) {

      // check whether s_nb is adjacent to non-identical site,
      // count it
      n_borders++;
    }
    int j;
    bool on_stack_p=false;

    // we need the next heuristic to prevent stalling at
    // cell-cell borders
    // do not enforce constraint at two cell interface(no medium)
    if (s_nb) {
      for (j=stackp;j>=0;j--) {
	if (s_nb==stack[j]) {
	  on_stack_p=true;
	  break;
	}
      }
      if (!on_stack_p) {
	if (stackp>6) {
	  cerr << "Stack overflow, stackp=" << stackp << "\n";
	}
	stack[++stackp]=s_nb;
      }
    } else {
      one_of_neighbors_medium=true;
    }
  }

  // number of different neighbours is stackp+1;
  if (n_borders>2 && ( (stackp+1)>2 || one_of_neighbors_medium) ) {
    return false;
  }
  else
    return true;

}


double CellularPotts::CellDensity(void) const {

  // return the density of cells
  int sum=0;
  for (int i=0;i<sizex*sizey;i++) {
    if (sigma[0][i]) {
      sum++;
    }
  }
  return (double)sum/(double)(sizex*sizey);

}



double CellularPotts::MeanCellArea(void) const {

  int sum_area=0, n=0;
  double sum_length=0.;
  vector<Cell>::iterator c=cell->begin(); ++c;

  for (;
	c!=cell->end();
	c++) {

    sum_area+=c->Area();
    sum_length+=c->Length();
    n++;
  }

  cerr << "Mean cell length is " << sum_length/((double)n) << endl;
  return (double)sum_area/(double)n;
}

void CellularPotts::ResetTargetLengths(void)  {
   vector<Cell>::iterator c=cell->begin(); ++c;

   for (;
        c!=cell->end();
        c++) {

     c->SetTargetLength(par.target_length);

}

}

void CellularPotts::SetTargetPerimeter(int tau, int value){

 vector<Cell>::iterator c=cell->begin(); ++c;

  for (;c!=cell->end();c++) {
	  if (c->getTau()==tau && c->AliveP())
			c->SetTargetPerimeter(value);

	}
}

// void CellularPotts::SetLambdaPerimeter(int tau, int value){
//
//  vector<Cell>::iterator c=cell->begin(); ++c;
//
//   for (;c!=cell->end();c++) {
// 		if (c->getTau()==tau)
// 			c->SetLambdaPerimeter(value);
//
// 	}
// }

void CellularPotts::SetRandomTypes(void) {

  // each cell gets a random type 1..maxtau

  vector<Cell>::iterator c=cell->begin(); ++c;

  for (;
       c!=cell->end();
       c++) {

    int celltype = RandomNumber(Cell::maxtau);
    c->setTau(celltype);

  }

}


void CellularPotts::GrowAndDivideCells(int growth_rate) {

  vector<Cell>::iterator c=cell->begin(); ++c;
  vector<bool> which_cells(cell->size());

  for (;
       c!=cell->end();
       c++) {

    // only tumor cells grow and divide
    if (c->getTau()==2) {

      c->SetTargetArea(c->TargetArea()+growth_rate);

      if (c->Area()>par.target_area) {
	which_cells[c->Sigma()]=true;
      } else {
	which_cells[c->Sigma()]=false;
      }

      if (c->chem[1]<0.9) { //arbitrary oxygen threshold for the moment
	c->setTau(3);
      }
    } else {
      which_cells[c->Sigma()]=false;
    }

  }

  DivideCells(which_cells);

}

double CellularPotts::DrawConvexHull(Graphics *g, int color) {

  // Draw the convex hull of the cells
  // using Andrew's Monotone Chain Algorithm (see hull.cpp)

  // Step 1. Prepare data for 2D hull code

  // count number of points to determine size of array
  int np=0;
  for (int x=1;x<sizex-1;x++)
    for (int y=1;y<sizey-1;y++) {
      if (sigma[x][y]) {
	np++;
      }
    }

  Point *p=new Point[np];

  int pc=0;
  for (int x=1;x<sizex-1;x++)
    for (int y=1;y<sizey-1;y++) {
      if (sigma[x][y]) {
	p[pc++]=Point(x,y);
      }
    }

  // Step 2: call 2D Hull code
  Point *hull=new Point[np];
  int nph=chainHull_2D(p,np,hull);

  // Step 3: draw it
  for (int i=0;i<nph-1;i++) {
    g->Line(2*hull[i].x,2*hull[i].y,2*hull[i+1].x,2*hull[i+1].y, color);
  }


  // Step 4: calculate area of convex hull
  double hull_area=0.;
  for (int i=0;i<nph-1;i++) {
    hull_area+=hull[i].x*hull[i+1].y-hull[i+1].x*hull[i].y;
  }
  hull_area/=2.;

  //cerr << "Area = " << hull_area << "\n";

  delete[] p;
  delete[] hull;

  return hull_area;

}

double CellularPotts::Compactness(double *res_compactness, double *res_area, double *res_cell_area) {

  // Calculate compactness using the convex hull of the cells
  // We use Andrew's Monotone Chain Algorithm (see hull.cpp)

  // Step 1. Prepare data for 2D hull code

  // count number of points to determine size of array
  int np=0;
  for (int x=1;x<sizex-1;x++)
    for (int y=1;y<sizey-1;y++) {
      if (sigma[x][y]) {
	np++;
      }
    }

  Point *p=new Point[np];

  int pc=0;
  for (int x=1;x<sizex-1;x++)
    for (int y=1;y<sizey-1;y++) {
      if (sigma[x][y]) {
	p[pc++]=Point(x,y);
      }
    }

  // Step 2: call 2D Hull code
  Point *hull=new Point[np];
  int nph=chainHull_2D(p,np,hull);

  //// Step 3: draw it
  //for (int i=0;i<nph-1;i++) {
  //  g->Line(2*hull[i].x,2*hull[i].y,2*hull[i+1].x,2*hull[i+1].y, color);
  //}


  // Step 3: calculate area of convex hull
  double hull_area=0.;
  for (int i=0;i<nph-1;i++) {
    hull_area+=hull[i].x*hull[i+1].y-hull[i+1].x*hull[i].y;
  }
  hull_area/=2.;

  // Step 4: calculate total cell area
  double cell_area=0;

  vector<Cell>::const_iterator c;

  for ( (c=cell->begin(),c++);
       c!=cell->end();
       c++) {
    cell_area+=c->Area();
  }

  delete[] p;
  delete[] hull;


  // put intermediate results into optional pointers
  if (res_compactness) {
    *res_compactness = cell_area/hull_area;
  }
  if (res_area) {
    *res_area = hull_area;
  }
  if (res_cell_area) {
    *res_cell_area = cell_area;
  }

  // return compactness
  return cell_area/hull_area;

}

bool CellularPotts::IsPillar(int x, int y){


  if (par.pillar_radius<=0)
    return(false);
  //check if there is a gradient
  if (par.pillar_r>0){
    double d_min=2.0*par.pillar_radius+6;
    double d_max=2*par.pillar_distance-d_min;

    double n=std::log(((double)x-(double)sizex/2.0-par.pillar_distance/2)*(1-std::exp(-par.pillar_r))/par.pillar_distance+1)/par.pillar_r;
    double n_low=std::floor(n);
    double n_high=std::ceil(n);
    double m_l=((double)y-(double)sizey/2.0)/(par.pillar_distance*std::exp(par.pillar_r*n_low))-1/2;
    double m_h=((double)y-(double)sizey/2.0)/(par.pillar_distance*std::exp(par.pillar_r*n_high))-1/2;
    double n_min=(1.0/par.pillar_r)*std::log((2.0*par.pillar_radius+6.0)/par.pillar_distance);
    double n_max=(1.0/par.pillar_r)*std::log(2.0-(2.0*par.pillar_radius+6.0)/par.pillar_distance);
    double n_min_star=std::ceil(n_min);
    double n_max_star=std::floor(n_max);
    double x_n_min_star=par.pillar_distance*(std::exp(par.pillar_r*n_min_star)-1)/(1-std::exp(-par.pillar_r))+par.pillar_distance/2.0;
    double x_n_max_star=par.pillar_distance*(std::exp(par.pillar_r*n_max_star)-1)/(1-std::exp(-par.pillar_r))+par.pillar_distance/2.0;

        //The part with gradient first
    if((n_low>=n_min || (n_high==n_min_star && fabs((double)x-(double)sizex/2.0-x_n_min_star)<par.pillar_radius))  &&
(n_high<=n_max || (n_low==n_max_star && fabs((double)x-(double)sizex/2.0-x_n_max_star)<par.pillar_radius))) {
    if ( std::sqrt(std::pow((std::exp(par.pillar_r*n_low)-1)*par.pillar_distance/(1-std::exp(-1*par.pillar_r))+par.pillar_distance/2.0-(double)x+(double)sizex/2.0,2)
    +std::pow(par.pillar_distance*(std::floor(m_l)+1.0/2.0)*std::exp(n_low*par.pillar_r)-y+(double)sizey/2.0,2))<par.pillar_radius)
      return(true);
    else if (std::sqrt(std::pow((std::exp(par.pillar_r*n_low)-1)*par.pillar_distance/(1-std::exp(-1*par.pillar_r))+par.pillar_distance/2.0-x+sizex/2.0,2)
    +std::pow(par.pillar_distance*(std::ceil(m_l)+1.0/2.0)*std::exp(n_low*par.pillar_r)-y+sizey/2.0,2))<par.pillar_radius)
      return(true);
    else if (std::sqrt(std::pow((std::exp(par.pillar_r*n_high)-1)*par.pillar_distance/(1-std::exp(-1*par.pillar_r))+par.pillar_distance/2.0-x+sizex/2.0,2)
    +std::pow(par.pillar_distance*(std::floor(m_h)+1.0/2.0)*std::exp(n_high*par.pillar_r)-y+sizey/2.0,2))<par.pillar_radius)
      return(true);
    else if (std::sqrt(std::pow((std::exp(par.pillar_r*n_high)-1)*par.pillar_distance/(1-std::exp(-1*par.pillar_r))+par.pillar_distance/2.0-x+sizex/2.0,2)
    +std::pow(par.pillar_distance*(std::ceil(m_h)+1.0/2.0)*std::exp(n_high*par.pillar_r)-y+sizey/2.0,2))<par.pillar_radius)
      return(true);
}

// now the leftover parts on the sides with regular grid
   else {
      double pillar_distance=par.pillar_distance;
      double shift=0;
      if (n_low<n_min){
        pillar_distance=d_min;
        shift=x_n_min_star-d_min/2.0;
      }
      if (n_high>n_max){
        pillar_distance=d_max;
        shift=x_n_max_star+d_max/2.0;
      }
      double new_n=((double)x-shift-sizex/2.0-pillar_distance/2.0)/(double)pillar_distance;
      double m=((double)y-sizey/2.0-pillar_distance/2.0)/(double)pillar_distance;
      double new_n_low=std::floor(new_n);
      double new_n_high=std::ceil(new_n);
      double m_low=std::floor(m);
      double m_high=std::ceil(m);
      if (sqrt(pow(pillar_distance*(new_n_low+1.0/2.0)+sizex/2.0-x+shift,2)+pow(pillar_distance*(m_low+1.0/2.0)+sizey/2.0-y,2))<par.pillar_radius){
          return(true);}
      else if ( sqrt(pow(pillar_distance*(new_n_low+1.0/2.0)+sizex/2.0-x+shift,2)+pow(pillar_distance*(m_high+1.0/2.0)+sizey/2.0-y,2))<par.pillar_radius){
          return(true);}
      else if (sqrt(pow(pillar_distance*(new_n_high+1.0/2.0)+sizex/2.0-x+shift,2)+pow(pillar_distance*(m_low+1.0/2.0)+sizey/2.0-y,2))<par.pillar_radius){
          return(true);}
      else if (sqrt(pow(pillar_distance*(new_n_high+1.0/2.0)+sizex/2.0-x+shift,2)+pow(pillar_distance*(m_high+1.0/2.0)+sizey/2.0-y,2))<par.pillar_radius){
          return(true);}
      else
        return(false);
    }
}
  //if no gradient, draw regular grid
  else{
    double n=((double)x-sizex/2.0-par.pillar_distance/2.0)/(double)par.pillar_distance;
    double m=((double)y-sizey/2.0-par.pillar_distance/2.0)/(double)par.pillar_distance;
    double n_low=std::floor(n);
    double n_high=std::ceil(n);
    double m_low=std::floor(m);
    double m_high=std::ceil(m);
    if (sqrt(pow(par.pillar_distance*(n_low+1.0/2.0)+sizex/2.0-x,2)+pow(par.pillar_distance*(m_low+1.0/2.0)+sizey/2.0-y,2))<par.pillar_radius)
        return(true);
    else if (sqrt(pow(par.pillar_distance*(n_low+1.0/2.0)+sizex/2.0-x,2)+pow(par.pillar_distance*(m_high+1.0/2.0)+sizey/2.0-y,2))<par.pillar_radius)
        return(true);
    else if (sqrt(pow(par.pillar_distance*(n_high+1.0/2.0)+sizex/2.0-x,2)+pow(par.pillar_distance*(m_low+1.0/2.0)+sizey/2.0-y,2))<par.pillar_radius)
        return(true);
    else if (sqrt(pow(par.pillar_distance*(n_high+1.0/2.0)+sizex/2.0-x,2)+pow(par.pillar_distance*(m_high+1.0/2.0)+sizey/2.0-y,2))<par.pillar_radius)
        return(true);
    else
      return(false);
  }
}


==> anc/src/ca.h <==
/*

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/

// mainpage.h contains no C++ code, it is for the main page of the
// documentation
#include "mainpage.h"

/*! Implementation of the Glazier & Graner cellular Potts model **/
#ifndef _CA_HH_
#define _CA_HH_
#include <vector>
#include <stdio.h>
#include <unordered_set>
#include "graph.h"
#include "pde.h"
//#include "dish.h"
#include "cell.h"

class Dish;

class Dir {

  /* To store a celldirection matrix */
  friend class CellularPotts;
public:

  Dir() {
    aa1=0.; aa2=0.;
    bb1=0.; bb2=0.;
    lb1=0.; lb2=0.;
  }

  double  aa1,aa2;
  double  bb1,bb2;
  double  lb1,lb2;
};


class CellularPotts {

  friend class Info;
  friend class Morphometry;

public:

  std::unordered_set<signed long long int> alivePixels;
    bool IsPillar(int x, int y);

  //! \brief Constructs a CA field. This should be done in "Dish".
  CellularPotts(std::vector<Cell> *cells, const int sizex=200,
		const int sizey=200);
  // empty constructor
  // (necessary for derivation)
  CellularPotts(void);

  void InitializeEdgeList(void); //Set the initial edgelist which are eligible to change

  // Keyword virtual means, that derived classed (cppvmCellularPotts) can override
  // this function and carry out the memory allocation in their preferred way
  // Every time AllocateSigma is called in the base class methods
  // the function belonging the actual type will be called
  virtual void AllocateSigma(int sx, int sy);

  // destructor must also be virtual
  virtual ~CellularPotts();

  /*! \brief Plots the dish to the screen or to a movie and searches the
   neighbours.

   These distinct tasks have been lumped together in the
   same method because both for drawing the black lines between the
   cells and for searching the neighbours the cell borders have to be
   determined. */
  int **SearchNandPlot(Graphics *g=0, bool get_neighbours=true);
  void **SearchNandPlotClear(Graphics *g=0);
  void **PlotVectors(Graphics *g=0);
  int **SearchNeighboursMatrix();

  inline int **GetNeighbourMatrix(void){
    return NB;
  }

 //Functions needed for the perimeter constraint

	int GetNewPerimeterIfXYWereAdded(int sxyp,int x, int y);

  int GetNewPerimeterIfXYWereRemoved(int sxy,int x, int y);

	void SetTargetPerimeter(int tau, int value);

	void SetLambdaPerimeter(int tau, int value);

	//! Plot the dish to Graphics window g
  inline void Plot(Graphics *g) {
    SearchNandPlot(g, false);
  }

  //! Searches the cells' neighbors without plotting
  inline int **SearchNeighbours(void) {
    return SearchNandPlot(0, true);
  }

  //! Return the total area occupied by the cells
  inline int Mass(void) {
    int mass=0;
    for (int i=0;i<sizex*sizey;i++) {
      if (sigma[0][i]>0) mass++;
    }
    return mass;
  }

  /*! Plot the cells according to their cell identity, not their type.

  The black lines are omitted.
  */
  void PlotSigma(Graphics *g, int mag=2);


  //! Divide all cells.
    void DivideCells(void) {
	  std::vector<bool> tmp;
    DivideCells(tmp);
  }

    /*! Divide all cells marked "true" in which_cells.

    \param which_cells is a vector<bool> with the same number of
    elements as the number of cells. It is a mask indicating which
    cells should be divided; each cell marked true will be divided.

     If which_cells is empty, this method divides all cells.
    */
    void DivideCells(std::vector<bool> which_cells);

    /*! Implements the core CPM algorithm. Carries out one MCS.
      \return Total energy change during MCS.
    */
    int AmoebaeMove(PDE *PDEfield=0);

    /*! \brief Read initial cell shape from XPM file.
      Reads the initial cell shape from an
      include xpm picture called "ZYGXPM(ZYGOTE)",
      and it allocates enough cells for it to the Dish */
    void ReadZygotePicture(void);


    // int BlobCounting(void); (not implemented?)

    // Used internally to assign a Cell object to each "blob"
    // "blobs" should already have different indices.
    //
    // (i.e. to start from a binary image you'd probably first want
    // to apply a blob counting algorithm
    //void ConstructInitCells(Dish &beast);

		void ConstructInitCells(Dish &beast, int tau, int TArea,int TPerimeter);
		void ConstructInitCells(Dish &beast, int tau, int TArea,int TPerimeter, int AdArea);

    //! Returns the number of completed Monte Carlo steps.
    inline int Time() const {
      return thetime;
    }


    // not currently used? In Critter implementation (see Hogeweg
    // 2000) this was used to have cells divide at double their original area.
  inline int ZygoteArea() const {
    return zygote_area;
  }

  //! \brief Return the horizontal size of the CA plane.
  inline int SizeX() const {
    return sizex;
  }

  //! \brief Return the vertical size of the CA plane.
  inline int SizeY() const {
    return sizey;
  }
  void ChangeThetas(Dish *beast);

  /*! \brief Return the value of lattice site (x,y).

  i.e. This will return the index of the cell which occupies site (x,y). */
  inline int Sigma(const int x, const int y) const {
    return sigma[x][y];
  }

  // Was used to make it possible to enlarge the Graphics window in
  // X11 and replace the contents interactively. Not currently supported.
  void Replace(Graphics *g);

  /*! In this method the principal axes of the cells are computed using
   the method described in "Biometry", box 15.5
   \return a pointer to a "new[]"ed array containing the directions.
   The memory has to be freed afterwards using the delete[] operator
  */
  Dir *FindCellDirections(void) const;

  /*! \brief Initialize the CA plane with n circular cells fitting in
    a cellsize^2 square.*/
  int ThrowInCells(int n, int cellsize);

  /*! \brief Initialize the CA plane with n cells using an Eden growth algorithm.

  \param n: Number of cells.
  \param cellsize: Number of Eden growth iterations.
  \param subfield: Defines a centered frame of size (size/subfield)^2 in which all cell will be positioned.
  \return Index of last cell inserted.
  */
  int GrowInCells(int n_cells, int cellsize, double subfield=1.);
  int GrowInCells(int n_cells, int cell_size, int sx, int sy, int offset_x, int offset_y);

  //! \brief Adds a new Cell and returns a reference to it.
  inline Cell &AddCell(Dish &beast) {
    cell->push_back(Cell(beast));
    return cell->back();
  }
  /*! \brief Display the division planes returned by FindCellDirections.

  \param g: Graphics window
  \param celldir: cell axes as returned by FindCellDirections.
  */
  void ShowDirections(Graphics &g, const Dir *celldir) const;

  //! \brief Returns the mean area of the cells.
  double MeanCellArea(void) const;

  /*! \brief Returns the cell density.

  Cell density is defined as the area occupied by cells divided by the size of the field.
  */
  double CellDensity(void) const;

  //! \brief Set target lengths of all cells to the value given in parameter file.
  void ResetTargetLengths(void);

  int spins_converted;

  /*! \brief Give each cell a random cell type.

  The number of cell types is defined by the J parameter file. (See
  Jtable in parameter file).
  */
  void SetRandomTypes(void);

  /*! Cells grow until twice their original target_length, then
    divide, with rate "growth_rate"
  */
  void GrowAndDivideCells(int growth_rate);

  inline Cell &getCell(int c) {
    return (*cell)[c];
  }

  /*! Draw convex hull around all cells.
    \return The area of the convex hull in lattice sites.
  */
  double DrawConvexHull(Graphics *g, int color=1);

  /*! Calculate compactness (summed_area/hull_area) of all cells.
    This is a good measure for the density.
    \return Compactness.
  */
  double Compactness(double *res_compactness = 0,
		     double *res_area = 0,
		     double *res_cell_area = 0);

private:
  void IndexShuffle(void);
  int DeltaH(int x,int y, int xp, int yp, PDE *PDEfield=0);
  bool Probability(int DH);
  void ConvertSpin(int x,int y,int xp,int yp);
  void SprayMedium(void);
  int CopyvProb(int DH,  double stiff);
  void FreezeAmoebae(void);
  void AddEdgeToEdgelist(int edge);
	void RemoveEdgeFromEdgelist(int edge);
	int CounterEdge(int edge);
  void MeasureCellSizes(void);
  void MeasureCellSize(Cell &c);
  void CopyProb(double T);


  bool ConnectivityPreservedP(int x, int y);

  // little debugging function to print the site and its neighbourhood
  inline void PrintSite(int x,int y) {
	  std::cerr << "--------\n";
	  std::cerr << "[" << sigma[x-1][y-1] << " " << sigma[x][y-1] << " " << sigma[x+1][y-1] << "]\n";
	  std::cerr << "[" << sigma[x-1][y] << " " << sigma[x][y] << " " << sigma[x+1][y] << "]\n";
	  std::cerr << "[" << sigma[x-1][y+1] << " " << sigma[x][y+1] << " " << sigma[x+1][y+1] << "]\n";
  }

protected:
	void BaseInitialisation(std::vector<Cell> *cell);

protected:
  int **sigma;
  int sizex;
  int sizey;
  int **NB;



private:
  bool frozen;
  int *edgelist;
  int *orderedgelist;
  int sizeedgelist;
  static const int nx[25], ny[25];
  static const int nbh_level[5];
  static int shuffleindex[9];
  std::vector<Cell> *cell;
  int zygote_area;
  int thetime;
  int n_nb;
};


#endif


==> anc/src/cell.cpp <==
/*

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/
#include <list>
#include <vector>
#include <stdio.h>
#include <fstream>
#ifndef __APPLE__
#include <malloc.h>
#endif
#include "cell.h"
#include "sticky.h"
#include "parameter.h"
#include "dish.h"

#define HASHCOLNUM 255

extern Parameter par;

int **Cell::J=0;
int Cell::amount=0;
int Cell::capacity=0;
int Cell::maxsigma=0;
int Cell::maxtau=0;

//Cell::Cell(const Dish &who) : Cytoplasm(who);
// Note: g++ wants to have the body of this constructor in cell.hh
// body is defined in "ConstructorBody" below
class Dish;

using namespace std;

Cell::~Cell(void) {

  amount--;
  if (amount==0) {
    // clear J if last cell has been destructed
    free(J[0]);
    free(J);
    capacity=0;
    maxsigma=0;
    J=0;
  }
  delete[] chem;
}

void Cell::CellBirth(Cell &mother_cell) {

  colour = mother_cell.colour;
  alive = mother_cell.alive;
  v[0] = mother_cell.v[0];
  v[1] = mother_cell.v[1];

  // Administrate ancestry
  mother_cell.daughter=this->sigma;
  mother=mother_cell.sigma;
  times_divided=++mother_cell.times_divided;
  owner=mother_cell.owner;

  date_of_birth=owner->Time();

  colour_of_birth=mother_cell.colour;
  colour=mother_cell.colour;

  alive=mother_cell.alive;

  tau=mother_cell.tau;
  target_length = mother_cell.target_length;

  for (int ch=0;ch<par.n_chem;ch++)
    chem[ch]=mother_cell.chem[ch];

  n_copies=0;

  grad[0]=mother_cell.grad[0];
  grad[1]=mother_cell.grad[1];

}

double Cell::AddSiteToMoments(int x,int y, double new_l ) {

  // Add a site to the raw moments, then update and return the
  // length of the cell

  // sum_x, sum_y, sum_xx, sum_xy and sum_yy are adjusted
  // Eventually this function may be used to carry
  // out all necessary adminstration at once
  x = x+(int) (round((((double)sum_x/(double) area)-x)/ this->owner->SizeX()) * this->owner->SizeX());
  y = y+(int) (round((((double)sum_y/(double) area)-y)/ this->owner->SizeY()) * this->owner->SizeY());

  sum_x+= x;
  sum_y+=y;
  sum_xx+=x*x;
  sum_yy+=y*y;
  sum_xy+=x*y;

  // update length (see appendix. A, Zajac.jtb03), if length is not given
  // NB. 24 NOV 2004. Found mistake in Zajac's paper. See remarks in
  // method "Length(..)".
  if (new_l<0.) {
    length=Length(sum_x,sum_y,sum_xx,sum_yy,sum_xy,area);
  } else {
    length=new_l;
  }
  return length;
}

double Cell::RemoveSiteFromMoments(int x,int y, double new_l) {

  // Remove a site from the raw moments, then update and return the
  // length of the cell

  // sum_x, sum_y, sum_xx, sum_xy and sum_yy are adjusted
  // Eventually this function may be used to carry
  // out all necessary adminstration at once
  x = x+(int) (round((((double)sum_x/(double) area)-x)/ this->owner->SizeX()) * this->owner->SizeX());
  y = y+(int) (round((((double)sum_y/(double) area)-y)/ this->owner->SizeY()) * this->owner->SizeY());
  sum_x-=x;
  sum_y-=y;
  sum_xx-=x*x;
  sum_yy-=y*y;
  sum_xy-=x*y;

  // update length (see app. A, Zajac.jtb03), if length is not given
  if (new_l<0.) {
    length=Length(sum_x,sum_y,sum_xx,sum_yy,sum_xy,area);
  } else {
    length=new_l;
  }
  return length;
}

double Cell::GetNewLengthIfXYWereAdded(int x, int y) {
  x = x+round((((double)sum_x/(double) area)-x)/ this->owner->SizeX() ) * this->owner->SizeX();
  y = y+round((((double)sum_y/(double) area)-y)/ this->owner->SizeY() ) * this->owner->SizeY();
  return Length(sum_x+x,sum_y+y,
       sum_xx+x*x,sum_yy+y*y,sum_xy+x*y,area+1);

}

// return the new length that the cell would have
// if site (x,y) were removed
// used internally by CellularPotts
double Cell::GetNewLengthIfXYWereRemoved(int x, int y) {
  x = x+round((((double)sum_x/(double) area)-x)/ this->owner->SizeX() ) * this->owner->SizeX();
  y = y+round((((double)sum_y/(double) area)-y)/ this->owner->SizeY() ) * this->owner->SizeY();
  return Length(sum_x-x,sum_y-y,
           sum_xx-x*x,sum_yy-y*y,sum_xy-x*y,area-1);

}


void Cell::ConstructorBody(int settau) {

  // Note: Constructor of Cytoplasm will be called first
  alive=true;
  colour=1; // undifferentiated

  colour_of_birth=1;
  date_of_birth=0;
  times_divided=0;
  mother=0;
  daughter=0;

  // add new elements to each of the dimensions of "J"

  // amount gives the total number of Cell instantiations (including copies)
  amount++;

  // maxsigma keeps track of the last cell identity number given out to a cell
  sigma=maxsigma++;

  if (!J) {
    ReadStaticJTable(par.Jtable);
  }

  tau=settau;
  area=0;
  target_area=0;
	perimeter =0;
	target_perimeter =0;
  length=0;
  target_length=par.target_length;
  sum_x=0;
  sum_y=0;
  sum_xx=0;
  sum_yy=0;
  sum_xy=0;
  border=0;
  theta=0.0;

  //  growth_threshold=par.dthres;
  growth_threshold=0;
  v[0]=0.; v[1]=0.;
  n_copies=0;

  chem = new double[par.n_chem];

}

/*! \brief Read a table of static Js.
 First line: number of types (including medium)
 Next lines: diagonal matrix, starting with 1 element (0 0)
 ending with n elements */
void Cell::ReadStaticJTable(const char *fname) {

  cerr << "Reading J's...\n";
  ifstream jtab(fname);
  if (!jtab)
    perror(fname);

  int n; // number of taus
  jtab >> n;
  cerr << "Number of celltypes:" <<  n << endl;
  maxtau=n-1;

  // Allocate
  if (J) { free(J[0]); free(J); }
  J=(int **)malloc(n*sizeof(int *));
  J[0]=(int *)malloc(n*n*sizeof(int));
  for (int i=1;i<n;i++) {
    J[i]=J[i-1]+n;
  }

  capacity = n;
  {for (int i=0;i<n;i++) {
    for (int j=0;j<=i;j++) {
      jtab >> J[i][j];
      // symmetric...
      J[j][i]=J[i][j];
    }

  }}
}


int Cell::EnergyDifference(const Cell &cell2) const
{

  if (sigma==cell2.sigma)
    return 0;
  if (cell2.sigma==-2 or sigma==-2)
    cout << "-2 sigma encountered" << endl;

  return J[tau][cell2.tau];

}



void Cell::ClearJ(void) {

  for (int i=0;i<capacity*capacity;i++) {
    J[0][i]=EMPTY;
  }
}


==> anc/src/cell.h <==
/*

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/
#ifndef _CELL_HH_
#define _CELL_HH_

#include "parameter.h"
//#define EMPTY -1
#include <math.h>

extern Parameter par;
class Dish;

class Cell
{

  friend class Dish;
  friend class CellularPotts;
  friend class Info;

public:
  /*! \brief Constructor to insert a cell into Dish "who"

  Used to add a new Cell to the dish: new Cell(dish,
  celtype).
  */
  Cell(const Dish &who, int
  settau=1) {

    owner=&who;
    ConstructorBody(settau);
  }

  Cell(void) {
    chem = new double[par.n_chem];
  };

  ~Cell(void);


  //! Default copy constructor.
  Cell(const Cell &src) {

    // make an exact copy (for internal use)
    sigma=src.sigma;
    amount++;
    area=src.area;
    target_area=src.target_area;
    perimeter = src.perimeter;
		target_perimeter = src.target_perimeter;
		length=src.length;
    target_length=src.target_length;
    growth_threshold=src.growth_threshold;
    mother=src.mother;
    daughter=src.daughter;
    times_divided=src.times_divided;
    date_of_birth=src.date_of_birth;
    colour_of_birth=src.colour_of_birth;
    tau=src.tau;
    alive=src.alive;
    v[0]=src.v[0];
    v[1]=src.v[1];
    n_copies=src.n_copies;
    sum_x=src.sum_x;
    sum_y=src.sum_y;
    sum_xx=src.sum_xx;
    sum_yy=src.sum_yy;
    sum_xy=src.sum_xy;
    border=src.border;
    theta=src.theta;
    owner=src.owner;

    chem = new double[par.n_chem];
    for (int ch=0;ch<par.n_chem;ch++)
      chem[ch]=src.chem[ch];


  }

  /*! \brief Add a new cell to the dish.

     Call it as: new Cell(parent, true); mother will be modified for
     ancestry administration!

     \param settau
     Cell type of daughter cell.
  */
  void CellBirth(Cell &mother);

  /*! \brief Assignment operator.

  Called if one cell is assigned to another. Remember to change both
  assignment operator and copy constructor when adding new attributes
  to Cell.
  */
  inline Cell &operator=(const Cell &src) {
    colour=src.colour;
    alive=src.alive;
    sigma=src.sigma;
    area=src.area;
    tau=src.tau;
    target_area=src.target_area;
    v[0]=src.v[0];
    v[1]=src.v[1];
    n_copies=src.n_copies;

    sum_x=src.sum_x;
    sum_y=src.sum_y;
    sum_xx=src.sum_xx;
    sum_yy=src.sum_yy;
    sum_xy=src.sum_xy;
    border=src.border;
    theta=src.theta;

    length=src.length;
    target_length=src.target_length;
    amount++;
    owner=src.owner;

		perimeter = src.perimeter;
    target_perimeter = src.target_perimeter;

    chem = new double[par.n_chem];
    for (int ch=0;ch<par.n_chem;ch++)
      chem[ch]=src.chem[ch];

    return *this;

  }

  /*! \brief Returns false if Cell has apoptosed (vanished). */
  inline bool AliveP(void) const {
    return alive;
  }

  //! Returns the cell colour.
  inline int Colour(void) const {

    /* if (par.dynamicJ)
      return colour;
      else */
      return tau+2;

  };

  //! Set cell type of this Cell.
  inline void setTau(int settau) {
    tau=settau;
  }

  inline void SetBorderNumber(double n){
    border=n;
  }
  inline double GetBorderNumber(){
    return border;
  }
  inline void IncrementBorderNumber(double n){
    border+=n;
  }
  inline void DecrementBorderNumber(double n){
    border-=n;
  }

  inline void SetTheta(double new_theta) {
    theta=new_theta;
  }

  inline double getTheta(void){return theta;}

  inline double getVectorX(void) {return std::cos(theta);}
  inline double getVectorY(void) {return std::sin(theta);}

  //! Get cell type of this Cell.
  inline int getTau(void) {
    return tau;
  }

  inline double getCenterX(void) {
     return (double)sum_x/(double) area;
   }

  inline double getSumX(void){return sum_x;}
  inline double getSumY(void){return sum_y;}

  inline double getCenterY(void) {
      return (double)sum_y/(double) area;
    }

  //! Set color of this cell to new_colour, irrespective of type.
  inline int SetColour(const int new_colour) {
    return colour=new_colour;
  }

  /* \brief Returns the energy between this cell and cell2.

  Called from CellularPotts::DeltaH.
  **/
  int EnergyDifference(const Cell &cell2) const;

  //! Return Cell's actual area.
  inline int Area() const {
    return area;
  }


  //! Return Cell's target area.
  inline int TargetArea() const {
    return target_area;
  }


  // ! Return Cell's perimeter
   inline int Perimeter() {
      return perimeter;
  }

   // ! Return Cell's target perimeter
  inline int TargetPerimeter(){
  return target_perimeter;
  }
   // ! Set Cell's target perimeter
   inline int SetTargetPerimeter(const int new_perimeter) {
    return target_perimeter=new_perimeter;
  }
   // ! Set Cell's perimeter
   inline int SetPerimeter(const int new_perimeter) {
    return perimeter=new_perimeter;
  }

//   inline int SetLambdaPerimeter (const int per){
//   return lambda_perimeter = per;
//   }

  /*! \brief Return Cell's target length.

  Length constraint is documented in Merks et al. 2006, Dev. Biol.
  */
  inline double TargetLength() const {
    return target_length;
  }

  //! Set the Cell's target length
  inline double SetTargetLength(double l) {
    return target_length=l;
  }


  //! Debugging function used to print the cell's current inertia tensor (as used for calculations of the length )
  inline void PrintInertia(void) {

    double ixx=(double)sum_xx-(double)sum_x*sum_x/(double)area;
    double iyy=(double)sum_yy-(double)sum_y*sum_y/(double)area;
    double ixy=(double)sum_xy-(double)sum_x*sum_y/(double)area;

    cerr << "ixx = " << ixx << "\n";
    cerr << "iyy = " << iyy << "\n";
    cerr << "ixy = " << ixy << "\n";

  }

  // return the current length
  inline double Length(void) {
    return length;
  }

/*! \brief Clears the table of J's.

This is only important for a
feature called "DynamicJ's", where J-values depend on internal states
of the cells (such as a genetic network; see e.g. Hogeweg et
al. 2000). The current version of TST does not include such functionality.
*/
  static void ClearJ(void);
  double polarvec[9];
  void RenormPolarVec(void);

  /*! \brief Returns the maximum cell identity number in the Dish.
    This would normally be the number of cells in the Dish, although
   the number includes apoptosed cells.
  */
  static inline int MaxSigma() {
    return maxsigma;
  }

  //! Returns the cell's cell identity number.
  inline int Sigma() const {
    return sigma;
  }

  //! Sets the target area of the cell.
  inline int SetTargetArea(const int new_area) {
    return target_area=new_area;
  }

  //! Sends the current cell into apoptosis
  inline void Apoptose() {
    alive=false;
  }

  //! Decrement the cell's target area by one unit.
  inline int IncrementTargetArea() {
    return ++target_area;
  }

  //! Increment the cell's target area by one unit.
  inline int DecrementTargetArea() {
    return --target_area;
  }

  //! Cell lineage tracking: get the cell's parent
  inline int Mother(void) const { return mother; }

  //! Cell lineage tracking: get the cell's daughter
  inline int Daughter(void) const { return daughter; }

  //! Returns a counter keeping track of the number of divisions
  inline int TimesDivided(void) const { return times_divided; }

  //! Returns Monte Carlo Step (MCS) when this cell originated.
  inline int DateOfBirth(void) const { return date_of_birth; }

  //! Returns the cell type at the time of birth.
  inline int ColourOfBirth(void) const { return colour_of_birth; }

  //! Returns the bond energy J between this cell and cell c2.
  inline int GetJ(const Cell &c2) const {
    return J[sigma][c2.sigma];
  }


  //! Sets bond energy J between cell type t1 and t2 to val
  inline static int SetJ(int t1,int t2, int val) {
    return J[t2][t1]=J[t1][t2]=val;
  }


  // Deal with gradient measurements:

  //! Set the current gradient of the cell to g. Currently not in use.
  inline double* SetGrad(double *g) {
    grad[0]=g[0];
    grad[1]=g[1];
    return grad;
  }

  //! Returns the cell's measured gradient. Currently not in use.
  inline const double* GetGrad(void) const {
    return grad;
  }

  //! Returns the cell's measured gradient. Currently not in use.
  inline const double GradX() const {
    return grad[0];
  }

  //! Returns the cell's measured gradient. Currently not in use.
  inline const double GradY() const {
    return grad[1];
  }

  //! Currently not in use (remove?)
  inline double* AddToGrad(double *g) {
    grad[0]+=g[0];
    grad[1]+=g[1];
    return grad;
  }

  //! Currently not in use (remove?)
  inline void ClearGrad(void) {
    grad[0]=0.;
    grad[1]=0.;
  }

  /*! After introducing a new Cell (e.g. with GrowInCell)
    call this function to set the moments and areas right.
  */
  void MeasureCellSize(Cell &c);




private:
  /*! \brief Read a table of static Js.
    First line: number of types (including medium)
    Next lines: diagonal matrix, starting with 1 element (0 0)
    ending with n elements */
  static void ReadStaticJTable(const char *fname);

  // used internally by dish in "CellGrowthAndDivision"
  inline int GrowthThreshold(void) const { return growth_threshold; }

  // used internally by class CellularPotts
  inline void CleanMoments(void) {
    sum_x = sum_y = sum_xx = sum_xy = sum_yy = area = target_area  = perimeter= target_perimeter = 0;
  }
  // used internally by class CellularPotts
  double AddSiteToMoments(int x,int y, double new_l=-1. );

  // used internally by class CellularPotts
  double RemoveSiteFromMoments(int x,int y, double new_l=-1.);

  inline double AddSiteToMomentsMeasureCell(int x,int y, double new_l=-1 ) {

    // Add a site to the raw moments, then update and return the
    // length of the cell

    // sum_x, sum_y, sum_xx, sum_xy and sum_yy are adjusted
    // Eventually this function may be used to carry
    // out all necessary adminstration at once
    // Dish owner;
    sum_x+= x;
    sum_y+=y;
    sum_xx+=x*x;
    sum_yy+=y*y;
    sum_xy+=x*y;

    // update length (see appendix. A, Zajac.jtb03), if length is not given
    // NB. 24 NOV 2004. Found mistake in Zajac's paper. See remarks in
    // method "Length(..)".
    if (new_l<0.) {
      length=Length(sum_x,sum_y,sum_xx,sum_yy,sum_xy,area);
    } else {
      length=new_l;
    }
    return length;
  }

  inline double RemoveSiteFromMomentsMeasureCell(int x,int y, double new_l=-1) {

    // Remove a site from the raw moments, then update and return the
    // length of the cell

    // sum_x, sum_y, sum_xx, sum_xy and sum_yy are adjusted
    // Eventually this function may be used to carry
    // out all necessary adminstration at once
    sum_x-=x;
    sum_y-=y;
    sum_xx-=x*x;
    sum_yy-=y*y;
    sum_xy-=x*y;

    // update length (see app. A, Zajac.jtb03), if length is not given
    if (new_l<0.) {
      length=Length(sum_x,sum_y,sum_xx,sum_yy,sum_xy,area);
    } else {
      length=new_l;
    }
    return length;
  }


  //! \brief Calculates the length based on the given inertia tensor
  //components (used internally)
  inline double Length(long int s_x,long int s_y,long int s_xx,
				long int s_yy,long int s_xy,long int n) {

    // inertia tensor (constructed from the raw momenta, see notebook)
    double iyy=(double)s_xx-(double)s_x*s_x/(double)n;
    double ixx=(double)s_yy-(double)s_y*s_y/(double)n;
    double ixy=-(double)s_xy+(double)s_x*s_y/(double)n;

    double rhs1=(ixx+iyy)/2., rhs2=sqrt( (ixx-iyy)*(ixx-iyy)+4*ixy*ixy )/2.;

    double lambda_b=rhs1+rhs2;
    //double lambda_a=rhs1-rhs2;

    // according to Zajac et al. 2003:
    //return 2*sqrt(lambda_b);
    // Grumble, this is not right!!!
    // Must divide by mass!!!!!!

    // see: http://scienceworld.wolfram.com/physics/MomentofInertiaEllipse.html
    //    cerr << "n = " << n << "\n";
    return 4*sqrt(lambda_b/n);

    // 2*sqrt(lambda_b/n) give semimajor axis. We want the length.

  }

  // return the new length that the cell would have
  // if site (x,y) were added.
  // used internally by CellularPotts
  double GetNewLengthIfXYWereAdded(int x, int y);

  // return the new length that the cell would have
  // if site (x,y) were removed
  // used internally by CellularPotts
  double GetNewLengthIfXYWereRemoved(int x, int y);


private:
//! Increments the cell's actual area by 1 unit.
  inline int IncrementArea() {
    return ++area;
  }

  //! Decrements the cell's actual area by 1 unit.
  inline int DecrementArea() {
    return --area;
  }

 //! Increments the cell's actual perimeter by 1 unit.
  inline int IncrementPerimeter(){
  return ++perimeter;
  }

  //! Decrements the cell's actual perimeter by 1 unit.
   inline int DecrementPerimeter(){
  return ++perimeter;
  }

   inline int IncrementTargetPerimeter(){
  return ++target_perimeter;
  }

   inline int DecrementTargetPerimeter(){
  return --target_perimeter;
  }

  /*! \brief Sets target area to actual area, to remove "pressure".

  This is useful when reading an initial condition from an image.
  */
  inline int SetAreaToTarget(void) {
    return area=target_area;
  }

  //! Called whenever a cell is constructed, from constructor
  void ConstructorBody(int settau=1);

  // returns the maximum cell type index
  // (depends on Jtable)
  static int MaxTau(void) {
    return maxtau;
  }

protected:
  int colour;
  bool alive;
  int sigma; // cell identity, 0 if medium
  int tau; // Cell type, when dynamicJ's are not used

  // Two dimensional (square) array of ints, containing the J's.
  double length; // length of the cell;
  double target_length;

  // Dynamically increased when cells are added to the system
  // unless a static Jtable is used (currently this is the default situation)
  static int  **J;
  static int maxtau;

  // Amount: the number of Cell instantations, INCLUDING copies
  // For internal use only.
  // Reading amount is NOT the way to get the number of cells!!
  static int amount;
  static int capacity;
  static int maxsigma; // the last cell identity number given out


  // indices of mother and daughter
  // (Note: no pointers, cells may be relocated)
  int mother;
  int daughter;
  int times_divided;
  int date_of_birth;
  int colour_of_birth;

  int area;
  int target_area;
  int growth_threshold;

	int perimeter; //amount of cell's membrane
	int target_perimeter; // cell's target membrane length
  double v[2];
  int n_copies; // number of expansions of this cell
  // gradient of a chemical (to be extended to the total number chemicals)
  double grad[2];

  double *chem;
  // Raw moments of the cells
  // Are used to calculate minor and major axes
  // and center of mass
  // are locally adjusted, so axes are easily
  // and quickly calculated!

  // N.B: N is area!

  long int sum_x;
  long int sum_y;
  long int sum_xx;
  long int sum_yy;
  long int sum_xy;
  double border;
  double theta;

  const Dish *owner; // pointer to owner of cell

};

#endif


==> anc/src/conrec.cpp <==
#include <stdio.h>
#include <math.h>
#include "graph.h"
#include "conrec.h"


#define xsect(p1,p2) (h[p2]*xh[p1]-h[p1]*xh[p2])/(h[p2]-h[p1])
#define ysect(p1,p2) (h[p2]*yh[p1]-h[p1]*yh[p2])/(h[p2]-h[p1])
#define min(x,y) (x<y?x:y)
#define max(x,y) (x>y?x:y)

/*
Copyright (c) 1996-1997 Nicholas Yue

This software is copyrighted by Nicholas Yue. This code is base on the work of
Paul D. Bourke CONREC.F routine

The authors hereby grant permission to use, copy, and distribute this
software and its documentation for any purpose, provided that existing
copyright notices are retained in all copies and that this notice is included
verbatim in any distributions. Additionally, the authors grant permission to
modify this software and its documentation for any purpose, provided that
such modifications are not distributed without the explicit consent of the
authors and that existing copyright notices are retained in all copies. Some
of the algorithms implemented by this software are patented, observe all
applicable patent law.

IN NO EVENT SHALL THE AUTHORS OR DISTRIBUTORS BE LIABLE TO ANY PARTY FOR
DIRECT, INDIRECT, SPECIAL, INCIDENTAL, OR CONSEQUENTIAL DAMAGES ARISING OUT
OF THE USE OF THIS SOFTWARE, ITS DOCUMENTATION, OR ANY DERIVATIVES THEREOF,
EVEN IF THE AUTHORS HAVE BEEN ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

THE AUTHORS AND DISTRIBUTORS SPECIFICALLY DISCLAIM ANY WARRANTIES, INCLUDING,
BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY, FITNESS FOR A
PARTICULAR PURPOSE, AND NON-INFRINGEMENT.  THIS SOFTWARE IS PROVIDED ON AN
"AS IS" BASIS, AND THE AUTHORS AND DISTRIBUTORS HAVE NO OBLIGATION TO PROVIDE
MAINTENANCE, SUPPORT, UPDATES, ENHANCEMENTS, OR MODIFICATIONS.
*/

//=============================================================================
//
//     CONREC is a contouring subroutine for rectangularily spaced data.
//
//     It emits calls to a line drawing subroutine supplied by the user
//     which draws a contour map corresponding to real*4data on a randomly
//     spaced rectangular grid. The coordinates emitted are in the same
//     units given in the x() and y() arrays.
//
//     Any number of contour levels may be specified but they must be
//     in order of increasing value.
//
//     As this code is ported from FORTRAN-77, please be very careful of the
//     various indices like ilb,iub,jlb and jub, remeber that C/C++ indices
//     starts from zero (0)
//
//=============================================================================
int conrec(double **d,
	   int ilb,
	   int iub,
	   int jlb,
	   int jub,
	   double *x,
	   double *y,
	   int nc,
	   double *z,
	   Graphics *g,
	   int colour)
// d               ! matrix of data to contour
// ilb,iub,jlb,jub ! index bounds of data matrix
// x               ! data matrix column coordinates
// y               ! data matrix row coordinates
// nc              ! number of contour levels
// z               ! contour levels in increasing order
{
  int m1,m2,m3,case_value;
  double dmin,dmax,x1=0,x2=0,y1=0,y2=0;
  register int i,j,k,m;
  double h[5];
  int sh[5];
  double xh[5],yh[5];
  //===========================================================================
  // The indexing of im and jm should be noted as it has to start from zero
  // unlike the fortran counter part
  //===========================================================================
  int im[4] = {0,1,1,0},jm[4]={0,0,1,1};
  //===========================================================================
  // Note that castab is arranged differently from the FORTRAN code because
  // Fortran and C/C++ arrays are transposed of each other, in this case
  // it is more tricky as castab is in 3 dimension
  //===========================================================================
  int castab[3][3][3] =
  {
    {
      {0,0,8},{0,2,5},{7,6,9}
    },
    {
      {0,3,4},{1,3,1},{4,3,0}
    },
    {
      {9,6,7},{5,2,0},{8,0,0}
    }
  };
  for (j=(jub-1);j>=jlb;j--) {
    for (i=ilb;i<=iub-1;i++) {
      double temp1,temp2;
      temp1 = min(d[i][j],d[i][j+1]);
      temp2 = min(d[i+1][j],d[i+1][j+1]);
      dmin = min(temp1,temp2);
      temp1 = max(d[i][j],d[i][j+1]);
      temp2 = max(d[i+1][j],d[i+1][j+1]);
      dmax = max(temp1,temp2);
      if (dmax>=z[0]&&dmin<=z[nc-1]) {
	for (k=0;k<nc;k++) {
	  if (z[k]>=dmin&&z[k]<=dmax) {
	    for (m=4;m>=0;m--) {
	      if (m>0) {
		//=============================================================
		// The indexing of im and jm should be noted as it has to
		// start from zero
		//=============================================================
		h[m] = d[i+im[m-1]][j+jm[m-1]]-z[k];
		xh[m] = x[i+im[m-1]];
		yh[m] = y[j+jm[m-1]];
	      } else {
		h[0] = 0.25*(h[1]+h[2]+h[3]+h[4]);
		xh[0]=0.5*(x[i]+x[i+1]);
		yh[0]=0.5*(y[j]+y[j+1]);
	      }
	      if (h[m]>0.0) {
		sh[m] = 1;
	      } else if (h[m]<0.0) {
		sh[m] = -1;
	      } else
		sh[m] = 0;
	    }
	    //=================================================================
	    //
	    // Note: at this stage the relative heights of the corners and the
	    // centre are in the h array, and the corresponding coordinates are
	    // in the xh and yh arrays. The centre of the box is indexed by 0
	    // and the 4 corners by 1 to 4 as shown below.
	    // Each triangle is then indexed by the parameter m, and the 3
	    // vertices of each triangle are indexed by parameters m1,m2,and
	    // m3.
	    // It is assumed that the centre of the box is always vertex 2
	    // though this isimportant only when all 3 vertices lie exactly on
	    // the same contour level, in which case only the side of the box
	    // is drawn.
	    //
	    //
	    //      vertex 4 +-------------------+ vertex 3
	    //               | \               / |
	    //               |   \    m-3    /   |
	    //               |     \       /     |
	    //               |       \   /       |
	    //               |  m=2    X   m=2   |       the centre is vertex 0
	    //               |       /   \       |
	    //               |     /       \     |
	    //               |   /    m=1    \   |
	    //               | /               \ |
	    //      vertex 1 +-------------------+ vertex 2
	    //
	    //
	    //
	    //               Scan each triangle in the box
	    //
	    //=================================================================
	    for (m=1;m<=4;m++) {
	      m1 = m;
	      m2 = 0;
	      if (m!=4)
		m3 = m+1;
	      else
		m3 = 1;
	      case_value = castab[sh[m1]+1][sh[m2]+1][sh[m3]+1];
	      if (case_value!=0) {
		switch (case_value) {
		  //===========================================================
		  //     Case 1 - Line between vertices 1 and 2
		  //===========================================================
		case 1:
		  x1=xh[m1];
		  y1=yh[m1];
		  x2=xh[m2];
		  y2=yh[m2];
		  break;
		  //===========================================================
		  //     Case 2 - Line between vertices 2 and 3
		  //===========================================================
		case 2:
		  x1=xh[m2];
		  y1=yh[m2];
		  x2=xh[m3];
		  y2=yh[m3];
		  break;
		  //===========================================================
		  //     Case 3 - Line between vertices 3 and 1
		  //===========================================================
		case 3:
		  x1=xh[m3];
		  y1=yh[m3];
		  x2=xh[m1];
		  y2=yh[m1];
		  break;
		  //===========================================================
		  //     Case 4 - Line between vertex 1 and side 2-3
		  //===========================================================
		case 4:
		  x1=xh[m1];
		  y1=yh[m1];
		  x2=xsect(m2,m3);
		  y2=ysect(m2,m3);
		  break;
		  //===========================================================
		  //     Case 5 - Line between vertex 2 and side 3-1
		  //===========================================================
		case 5:
		  x1=xh[m2];
		  y1=yh[m2];
		  x2=xsect(m3,m1);
		  y2=ysect(m3,m1);
		  break;
		  //===========================================================
		  //     Case 6 - Line between vertex 3 and side 1-2
		  //===========================================================
		case 6:
		  x1=xh[m3];
		  y1=yh[m3];
		  x2=xsect(m1,m2);
		  y2=ysect(m1,m2);
		  break;
		  //===========================================================
		  //     Case 7 - Line between sides 1-2 and 2-3
		  //===========================================================
		case 7:
		  x1=xsect(m1,m2);
		  y1=ysect(m1,m2);
		  x2=xsect(m2,m3);
		  y2=ysect(m2,m3);
		  break;
		  //===========================================================
		  //     Case 8 - Line between sides 2-3 and 3-1
		  //===========================================================
		case 8:
		  x1=xsect(m2,m3);
		  y1=ysect(m2,m3);
		  x2=xsect(m3,m1);
		  y2=ysect(m3,m1);
		  break;
		  //===========================================================
		  //     Case 9 - Line between sides 3-1 and 1-2
		  //===========================================================
		case 9:
		  x1=xsect(m3,m1);
		  y1=ysect(m3,m1);
		  x2=xsect(m1,m2);
		  y2=ysect(m1,m2);
		  break;
		default:
		  break;
		}
		//=============================================================
		// Put your processing code here and comment out the printf
		//=============================================================
		//printf("%f %f %f %f %f\n",x1,y1,x2,y2,z[k]);
		//g->Line((int)(2*x1),(int)(2*y1),(int)(2*x2),(int)(2*y2),1);
		g->Point(colour,(int)(2*x1),(int)(2*y1));
		g->Point(colour,(int)(2*x2),(int)(2*y2));
	      }
	    }
	  }
	}
      }
    }
  }
  //g->Flush();
  return 0;
}


==> anc/src/conrec.h <==
/* 

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/
#ifndef _CONREC_H_
#define _CONREC_H_
/*
Copyright (c) 1996-1997 Nicholas Yue

This software is copyrighted by Nicholas Yue. This code is base on the work of
Paul D. Bourke CONREC.F routine

The authors hereby grant permission to use, copy, and distribute this
software and its documentation for any purpose, provided that existing
copyright notices are retained in all copies and that this notice is included
verbatim in any distributions. Additionally, the authors grant permission to
modify this software and its documentation for any purpose, provided that
such modifications are not distributed without the explicit consent of the
authors and that existing copyright notices are retained in all copies. Some
of the algorithms implemented by this software are patented, observe all
applicable patent law.

IN NO EVENT SHALL THE AUTHORS OR DISTRIBUTORS BE LIABLE TO ANY PARTY FOR
DIRECT, INDIRECT, SPECIAL, INCIDENTAL, OR CONSEQUENTIAL DAMAGES ARISING OUT
OF THE USE OF THIS SOFTWARE, ITS DOCUMENTATION, OR ANY DERIVATIVES THEREOF,
EVEN IF THE AUTHORS HAVE BEEN ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

THE AUTHORS AND DISTRIBUTORS SPECIFICALLY DISCLAIM ANY WARRANTIES, INCLUDING,
BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY, FITNESS FOR A
PARTICULAR PURPOSE, AND NON-INFRINGEMENT.  THIS SOFTWARE IS PROVIDED ON AN
"AS IS" BASIS, AND THE AUTHORS AND DISTRIBUTORS HAVE NO OBLIGATION TO PROVIDE
MAINTENANCE, SUPPORT, UPDATES, ENHANCEMENTS, OR MODIFICATIONS.
*/

//=============================================================================
//
//     CONREC is a contouring subroutine for rectangularily spaced data.
//
//     It emits calls to a line drawing subroutine supplied by the user
//     which draws a contour map corresponding to real*4data on a randomly
//     spaced rectangular grid. The coordinates emitted are in the same
//     units given in the x() and y() arrays.
//
//     Any number of contour levels may be specified but they must be
//     in order of increasing value.
//
//     As this code is ported from FORTRAN-77, please be very careful of the
//     various indices like ilb,iub,jlb and jub, remeber that C/C++ indices
//     starts from zero (0)
//
//=============================================================================

class Graphics;


/*! \brief Paul Bourke's conrec algorithm to draw contour lines of PDE fields.
  
C-code Copyright (c) 1996-1997 Nicholas Yue.
*/
int conrec(double **d,
	   int ilb,
	   int iub,
	   int jlb,
	   int jub,
	   double *x,
	   double *y,
	   int nc,
	   double *z,
	   Graphics *g,
	   int colour=1);
// d               ! matrix of data to contour
// ilb,iub,jlb,jub ! index bounds of data matrix
// x               ! data matrix column coordinates
// y               ! data matrix row coordinates
// nc              ! number of contour levels
// z               ! contour levels in increasing order

#endif


==> anc/src/crash.cpp <==
/* 

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/
/* Contains functions for crash reports */
#include <signal.h>
#include <stdio.h>
#include <stdlib.h>
#ifndef  __APPLE__
#include <malloc.h> 
#endif

//#include <unistd.h>
#include <string.h>
#include "sticky.h"
//#include "structs.h"
#include "crash.h"
#define NOPVM

/* This message will be mailed to MAILREPORT if a segmentation fault is caught.  */
static char SIGSEGVmessage[1000]; 

void StartSIGINTHandling() {
  
  void HandleSIGINT(int);
  void NiceMessage();
  (void)signal(SIGINT,HandleSIGINT);
}

void HandleSIGINT(int dummy) {
  
  Crash("Master process is killed... \n Killing all subprocesses...\n");

} 

void StartSIGSEGVHandling() {
  
  void HandleSIGSEGV(int);
  (void)signal(SIGSEGV,HandleSIGSEGV);
}



void HandleSIGSEGV(int dummy) {

#ifndef NOPVM
  if (Masterp())
    Crash("Segmentation fault caught by master...\nKilling all subprocesses.\n");
  else {
    Crash(SIGSEGVmessage);
  }
#else
    Crash(SIGSEGVmessage);
#endif
}



void NiceMessage() {
  
  fprintf(stderr,"You suspended the process, probably to put it in the background.\n");
  fprintf(stderr,"The machine wishes you a good night or a good weekend!\n");
  
} 
		    

void MemoryWarning(void)
{

  //MailReport("Allocation Problem!");
  
  Crash("Warning: not enough memory left to allocate.\n Sorry: exiting......\n");
      
}

void Crash(char *message) {
  
  
  fprintf(stderr,"%s\n",message);

#ifndef NOPVM
  if (Masterp()) 
    KillAllDishes();
#endif
  
  exit(0);
}



==> anc/src/crash.h <==
/* 

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/
void StartSIGINTHandling();
void HandleSIGINT(int dummy);
void StartSIGSEGVHandling();
void HandleSIGSEGV(int dummy);
void NiceMessage();
void MemoryWarning(void);
void Crash(char *message);


==> anc/src/default.ctb <==
0	255	255	255
1	0	0	0
2	255	0	0
3	255	2	0
4	255	4	0
5	255	6	0
6	255	8	0
7	255	10	0
8	255	12	0
9	255	14	0
10	255	16	0
11	255	18	0
12	255	20	0
13	255	22	0
14	255	24	0
15	255	26	0
16	255	28	0
17	255	30	0
18	255	32	0
19	255	34	0
20	255	36	0
21	255	38	0
22	255	40	0
23	255	42	0
24	255	44	0
25	255	46	0
26	255	48	0
27	255	50	0
28	255	52	0
29	255	54	0
30	255	56	0
31	255	58	0
32	255	60	0
33	255	62	0
34	255	64	0
35	255	66	0
36	255	68	0
37	255	70	0
38	255	72	0
39	255	74	0
40	255	76	0
41	255	78	0
42	255	80	0
43	255	82	0
44	255	84	0
45	255	86	0
46	255	88	0
47	255	90	0
48	255	92	0
49	255	94	0
50	255	96	0
51	255	98	0
52	255	100	0
53	255	102	0
54	255	104	0
55	255	106	0
56	255	108	0
57	255	110	0
58	255	112	0
59	255	114	0
60	255	116	0
61	255	118	0
62	255	120	0
63	255	122	0
64	255	124	0
65	255	126	0
66	255	128	0
67	255	130	0
68	255	132	0
69	255	134	0
70	255	136	0
71	255	138	0
72	255	140	0
73	255	142	0
74	255	144	0
75	255	146	0
76	255	148	0
77	255	150	0
78	255	152	0
79	255	154	0
80	255	156	0
81	255	158	0
82	255	160	0
83	255	162	0
84	255	164	0
85	255	166	0
86	255	168	0
87	255	170	0
88	255	172	0
89	255	174	0
90	255	176	0
91	255	178	0
92	255	180	0
93	255	182	0
94	255	184	0
95	255	186	0
96	255	188	0
97	255	190	0
98	255	192	0
99	255	194	0
100	255	196	0
101	255	198	0
102	255	200	0
103	255	202	0
104	255	204	0
105	255	206	0
106	255	208	0
107	255	210	0
108	255	212	0
109	255	214	0
110	255	216	0
111	255	218	0
112	255	220	0
113	255	222	0
114	255	224	0
115	255	226	0
116	255	228	0
117	255	230	0
118	255	232	0
119	255	234	0
120	255	236	0
121	255	238	0
122	255	240	0
123	255	242	0
124	255	244	0
125	255	246	0
126	255	248	0
127	255	250	0
128	255	252	0
129	255	254	0
130	255	255	0
131	254	255	0
132	252	255	0
133	250	255	0
134	248	255	0
135	246	255	0
136	244	255	0
137	242	255	0
138	240	255	0
139	238	255	0
140	236	255	0
141	234	255	0
142	232	255	0
143	230	255	0
144	228	255	0
145	226	255	0
146	224	255	0
147	222	255	0
148	220	255	0
149	218	255	0
150	216	255	0
151	214	255	0
152	212	255	0
153	210	255	0
154	208	255	0
155	206	255	0
156	204	255	0
157	202	255	0
158	200	255	0
159	198	255	0
160	196	255	0
161	194	255	0
162	192	255	0
163	190	255	0
164	188	255	0
165	186	255	0
166	184	255	0
167	182	255	0
168	180	255	0
169	178	255	0
170	176	255	0
171	174	255	0
172	172	255	0
173	170	255	0
174	168	255	0
175	166	255	0
176	164	255	0
177	162	255	0
178	160	255	0
179	158	255	0
180	156	255	0
181	154	255	0
182	152	255	0
183	150	255	0
184	148	255	0
185	146	255	0
186	144	255	0
187	142	255	0
188	140	255	0
189	138	255	0
190	136	255	0
191	134	255	0
192	132	255	0
193	130	255	0
194	128	255	0
195	126	255	0
196	124	255	0
197	122	255	0
198	120	255	0
199	118	255	0
200	116	255	0
201	114	255	0
202	112	255	0
203	110	255	0
204	108	255	0
205	106	255	0
206	104	255	0
207	102	255	0
208	100	255	0
209	98	255	0
210	96	255	0
211	94	255	0
212	92	255	0
213	90	255	0
214	88	255	0
215	86	255	0
216	84	255	0
217	82	255	0
218	80	255	0
219	78	255	0
220	76	255	0
221	74	255	0
222	72	255	0
223	70	255	0
224	68	255	0
225	66	255	0
226	64	255	0
227	62	255	0
228	60	255	0
229	58	255	0
230	56	255	0
231	54	255	0
232	52	255	0
233	50	255	0
234	48	255	0
235	46	255	0
236	44	255	0
237	42	255	0
238	40	255	0
239	38	255	0
240	36	255	0
241	34	255	0
242	32	255	0
243	30	255	0
244	28	255	0
245	26	255	0
246	24	255	0
247	22	255	0
248	20	255	0
249	18	255	0
250	16	255	0
251	14	255	0
252	12	255	0
253	10	255	0
254	8	255	0
255	6	255	0


==> anc/src/dish.cpp <==
/*

Copyright 1996-2006 Roeland Merks, Paulien Hogeweg

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/
#include <vector>
#include <list>
#include <algorithm>
#include <fstream>
#include <string.h>
#include <errno.h>
#include <math.h>
#include "dish.h"
#include "sticky.h"
#include "parameter.h"
#include "info.h"
#include "crash.h"
#include "pde.h"

#define EXTERNAL_OFF

extern Parameter par;

using namespace std;

Dish::Dish(void) {

  ConstructorBody();

  CPM=new CellularPotts(&cell, par.sizex, par.sizey);
  if (par.n_chem)
    PDEfield=new PDE(par.n_chem,par.sizex, par.sizey);

  // Initial cell distribution is defined by user in INIT {} block
  Init();

  if (par.target_area>0)
    for (std::vector<Cell>::iterator c=cell.begin();c!=cell.end();c++) {
      c->SetTargetArea(par.target_area);
			c->SetTargetPerimeter(par.target_perimeter);
    }
}



Dish::~Dish() {
    cell.clear();

    delete CPM;

 }

void Dish::Plot(Graphics *g) {
    if (CPM)
      CPM->Plot(g);
 }


void Dish::ConstructorBody() {

  Cell::maxsigma=0;

  // Allocate the first "cell": this is the medium (tau=0)
  cell.push_back(*(new Cell(*this,0)));

  // indicate that the first cell is the medium
  cell.front().sigma=0;
  cell.front().tau=0;

  CPM=0;
  PDEfield=0;

}


bool Dish::CellLonelyP(const Cell &c, int **neighbours) const {

  int i;

  for (i=0;i<(int)cell.size();i++) {
    if (neighbours[c.sigma][i]==EMPTY)
      break;
    else
      if (neighbours[c.sigma][i]>0)
	return false;
  }

  return true;

}



// Based on code by Paulien Hogeweg.
void Dish::CellGrowthAndDivision(void) {

  vector<bool> which_cells(cell.size());

  static int mem_area=0;

  // if called for the first time: calculate mem_area
  if (!mem_area) {
    mem_area=TargetArea()/CountCells();
  }

  int cell_division=0;

  vector<Cell>::iterator c;
  for ( (c=cell.begin(), c++);
	c!=cell.end();
	c++) {

    if ( (c->Area()-c->TargetArea())>c->GrowthThreshold() ) {
      c->IncrementTargetArea();

    }

    if ( (c->TargetArea() > 2 * mem_area ) ) {
      which_cells[c->Sigma()]=true;
      cell_division++;
    }
  }

  // Divide scheduled cells
  if (cell_division) {
    CPM->DivideCells(which_cells);
  }

}


int Dish::CountCells(void) const {

  int amount=0;
  vector<Cell>::const_iterator i;
  for ( (i=cell.begin(),i++); i!=cell.end(); i++) {
    if (i->AliveP()) {
      amount++;
    } else {
      cerr << "Dead cell\n";
    }
  }
  return amount;
}



int Dish::Area(void) const {

  int total_area=0;

  vector<Cell>::const_iterator i;
  for ( (i=cell.begin(),i++);
	i!=cell.end();
	++i) {

    total_area+=i->Area();

  }
  return total_area;
}

int Dish::TargetArea(void) const {

  int total_area=0;

  vector<Cell>::const_iterator i;
  for ( (i=cell.begin(),i++);
	i!=cell.end();
	++i) {

    if (i->AliveP())
      total_area+=i->TargetArea();

  }
  return total_area;
}



void Dish::SetCellOwner(Cell &which_cell) {
  which_cell.owner=this;
}



void Dish::ClearGrads(void) {

  vector<Cell>::iterator i;
  for ( (i=cell.begin(), i++); i!=cell.end(); i++) {
    i->ClearGrad();
  }
}


int Dish::ZygoteArea(void) const {
    return CPM->ZygoteArea();
}

int Dish::Time(void) const {
    return CPM->Time();
}


void Dish::MeasureChemConcentrations(void) {

  // clear chemical concentrations
  for (vector<Cell>::iterator c=cell.begin();
       c!=cell.end();
       c++) {
    for (int ch=0;ch<par.n_chem;ch++)
      c->chem[ch]=0.;
  }

  // calculate current ones
  for (int ch=0;ch<par.n_chem;ch++)
    for (int i=0;i<SizeX()*SizeY();i++) {

      int cn=CPM->Sigma(0,i);
      if (cn>=0)
	cell[cn].chem[ch]+=PDEfield->Sigma(ch,0,i);

    }

    for (vector<Cell>::iterator c=cell.begin();
       c!=cell.end();
       c++) {
      for (int ch=0;ch<par.n_chem;ch++)
	c->chem[ch]/=(double)c->Area();
    }

}

int Dish::SizeX(void) const { return CPM->SizeX(); }
int Dish::SizeY(void) const { return CPM->SizeY(); }


==> anc/src/dish.h <==
/*

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/

/*! \class Dish
  \brief The virtual Petri dish.

  Hosts the cells with states and the CA-plane.
*/

#ifndef CRITTER_H_
#define CRITTER_H_
#include <vector>
#include "graph.h"
#include "random.h"
#include "pde.h"
#include "cell.h"
#include "ca.h"

namespace ColourMode {
  enum { State,CellType,Sigma,Auxilliary };
}

class Dish {

  friend class Info;

public:
  Dish(void);

  /*! \brief Init defines the initial state of the virtual
    cell culture.

    Define Init() in your main file describing the simulation set up,
    within the block INIT { }. See for examples vessel.cpp and
    sorting.cpp.
  */
  void Init(void);

  void ConstructorBody(void);

  virtual ~Dish();

  /*! \brief Plot the Dish to graphics window g.

  Simply calls CPM->Plot.
  */
  void Plot(Graphics *g);


  int ZygoteArea(void) const;

  //! Returns the number of completed Monte Carlo Steps.
  int Time(void) const;

  //! Returns the number of cells in the dish, excluding apoptosed cells.
  int CountCells(void) const;

  /*! \brief Stretched induced cell growth and division.

  See Hogeweg (2000), Journal of Theoretical Biology.

  Find stretched cells, and increase their target area.
  Find enlarged cells, and divide them.*/
  void CellGrowthAndDivision(void);

  //! \brief. Returns the summed area of all cells in the dish
  int Area(void) const;

  //! \brief Returns the summed of all cells target area in the dish
  int TargetArea(void) const;

  //! \brief Returns the horizontal size of the dish.
  int SizeX(void) const;

  //! \brief Returns the horizontal size of the dish.
  int SizeY(void) const;

  //! \brief Returns a reference to cell number "c"
  inline Cell &getCell(int c) {
    return cell[c];
  }

  PDE *PDEfield;
  CellularPotts *CPM;

  // Was used for gradient measurements, not functional now.
  void ClearGrads(void);

  void MeasureChemConcentrations(void);
protected:
  //! Assign a the cell to the current Dish
  void SetCellOwner(Cell &which_cell);

private:
  bool CellLonelyP(const Cell &c, int **neighbours) const;

protected:
  //! The cells in the Petri dish; accessible to derived classes
  std::vector<Cell> cell;
};

#define INIT void Dish::Init(void)

#endif


==> anc/src/graph.h <==
/*

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/

/*! \class Graphics

\brief API for Graphics windows.

No implementation here. Implemented by X11Graphics and QtGraphics.

*/
#ifndef _GRAPH_H_
#define _GRAPH_H_
#include <iostream>
// Base class for Graphics interface. No implementation

class Graphics {

 public:
  //  Graphics(int xfield, int yfield, const char *movie_file=0);
  virtual ~Graphics(void) {};

  //! \brief BeginScene() must be called before calling drawing functions.
  virtual void BeginScene(void) {
  };
  //! \brief EndScene() must be called to flush the drawing buffer and display the scene.
  virtual void EndScene(void) {
  };
  /*! \brief Plot a point in the Graphics window.

  \param color: Color index, as defined in colormap file "default.ctb", which should be in the same directory as the executable.
  \param x,y: Coordinate of point, in Graphics coordinates (typically twice as large as the cellular automata coordinates).
  */
  virtual void Point( int color, int x, int y)=0;

  /*! \brief Draws a line (obviously... :-)

  \param x1, y1: First coordinate pair.
  \param x2, y2: Second coordinate pair.
  \param color: Color of the line, as given in the colormap file "default.ctb".
  */
  virtual void Line(int x1, int y1,int x2,int y2,int colour )=0;
  virtual void Arrow(int x1, int y1,int x2,int y2,int colour )=0;

  /*! \brief Probes the Window for user interaction, with mouse or keyboard.

  This function should return immediately, and return 0 if there was no user interaction.

  \param *X, *Y: Pointer where the clicked coordinate will be stored.

  */
  virtual int GetXYCoo(int *X,int *Y)=0;// {return 0;}

  //! \brief Returns the width of the Graphics window, in pixels.
  virtual int XField(void) const {return 0;}

  //! \brief Returns the height of the Graphics window, in pixels.
  virtual int YField(void) const {return 0;}

  /*! \brief Writes the Image to a file.

  File format is inferred from file extension. Currently only PNG is
  supported by the X-Windows implementation; the Qt-implentation
  supports all formats supported by Qt.

  \param fname: File name with standard image file extension (e.g. png).
  \param quality: Quality of JPEG images, defaults to -1 (no value provided).
  */
  virtual void Write(char *fname, int quality=-1)=0;

  /*! \brief Implement this member function in your simulation code.

  Include all actions that should be carried out during a simulation
  step, including PDE and CPM simulation steps. See the included examples (vessel.cpp, sorting.cpp) for more information.
  */
  virtual void TimeStep(void) {};

  /*! \brief Plots a field of values given by **f, using color coding
    given by colormap file.

  Only implemented in X11Graphics. No checks. Usage not recommended.

  \param f: Double pointer to array of integers, giving color indices
  using standard colormap ('default.ctb').
  \param mag: magnification factor.
  */
  virtual void Field(const int **f, int mag=1) {
    throw "Graphics::Field not implemented. Try X11 graphics.\n";
  }

};


#endif


==> anc/src/hull.cpp <==
// Copyright 2001, softSurfer (www.softsurfer.com)
// This code may be freely used and modified for any purpose
// providing that this copyright notice is included with it.
// SoftSurfer makes no warranty for this code, and cannot be held
// liable for any real or imagined damage resulting from its use.
// Users of this code must verify correctness for their application.

// Assume that a class is already given for the object:
//    Point with coordinates {float x, y;}
//===================================================================

// isLeft(): tests if a point is Left|On|Right of an infinite line.
//    Input:  three points P0, P1, and P2
//    Return: >0 for P2 left of the line through P0 and P1
//            =0 for P2 on the line
//            <0 for P2 right of the line
//    See: the January 2001 Algorithm on Area of Triangles

#include "hull.h"


inline float
isLeft( Point P0, Point P1, Point P2 )
{
    return (P1.x - P0.x)*(P2.y - P0.y) - (P2.x - P0.x)*(P1.y - P0.y);
}
//===================================================================
 

// chainHull_2D(): Andrew's monotone chain 2D convex hull algorithm
//     Input:  P[] = an array of 2D points
//                   presorted by increasing x- and y-coordinates
//             n = the number of points in P[]
//     Output: H[] = an array of the convex hull vertices (max is n)
//     Return: the number of points in H[]
int
chainHull_2D( Point* P, int n, Point* H )
{
    // the output array H[] will be used as the stack
    int    bot=0, top=(-1);  // indices for bottom and top of the stack
    int    i;                // array scan index

    // Get the indices of points with min x-coord and min|max y-coord
    int minmin = 0, minmax;
    float xmin = P[0].x;
    for (i=1; i<n; i++)
        if (P[i].x != xmin) break;
    minmax = i-1;
    if (minmax == n-1) {       // degenerate case: all x-coords == xmin
        H[++top] = P[minmin];
        if (P[minmax].y != P[minmin].y) // a nontrivial segment
            H[++top] = P[minmax];
        H[++top] = P[minmin];           // add polygon endpoint
        return top+1;
    }

    // Get the indices of points with max x-coord and min|max y-coord
    int maxmin, maxmax = n-1;
    float xmax = P[n-1].x;
    for (i=n-2; i>=0; i--)
        if (P[i].x != xmax) break;
    maxmin = i+1;

    // Compute the lower hull on the stack H
    H[++top] = P[minmin];      // push minmin point onto stack
    i = minmax;
    while (++i <= maxmin)
    {
        // the lower line joins P[minmin] with P[maxmin]
        if (isLeft( P[minmin], P[maxmin], P[i]) >= 0 && i < maxmin)
            continue;          // ignore P[i] above or on the lower line

        while (top > 0)        // there are at least 2 points on the stack
        {
            // test if P[i] is left of the line at the stack top
            if (isLeft( H[top-1], H[top], P[i]) > 0)
                break;         // P[i] is a new hull vertex
            else
                top--;         // pop top point off stack
        }
        H[++top] = P[i];       // push P[i] onto stack
    }

    // Next, compute the upper hull on the stack H above the bottom hull
    if (maxmax != maxmin)      // if distinct xmax points
        H[++top] = P[maxmax];  // push maxmax point onto stack
    bot = top;                 // the bottom point of the upper hull stack
    i = maxmin;
    while (--i >= minmax)
    {
        // the upper line joins P[maxmax] with P[minmax]
        if (isLeft( P[maxmax], P[minmax], P[i]) >= 0 && i > minmax)
            continue;          // ignore P[i] below or on the upper line

        while (top > bot)    // at least 2 points on the upper stack
        {
            // test if P[i] is left of the line at the stack top
            if (isLeft( H[top-1], H[top], P[i]) > 0)
                break;         // P[i] is a new hull vertex
            else
                top--;         // pop top point off stack
        }
        H[++top] = P[i];       // push P[i] onto stack
    }
    if (minmax != minmin)
        H[++top] = P[minmin];  // push joining endpoint onto stack

    return top+1;
}



==> anc/src/hull.h <==
// Class point needed by 2D convex hull code
class Point {

public:
  Point(float xx, float yy) {
    x=xx;
    y=yy;
  }
  Point(void) {
    x=0; y=0;
  }
  float x,y;

};

int chainHull_2D( Point* P, int n, Point* H );



==> anc/src/info.cpp <==
/*

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/
#include <iostream>
#include <math.h>
#include <fstream>
#ifndef __APPLE__
#include <malloc.h>
#endif
#include "dish.h"
#include "graph.h"
#include "info.h"
#include "parameter.h"
#include "misc.h"
#include "parse.h"

extern Parameter par;

using namespace std;

Info::Info(Dish &d, Graphics &g, std::ostream &out) {

  dish=&d;
  graphics=&g;
  os=&out;

  /*
  g=&graphics;
  beast=&dish;
  os=&out;*/
}

void Info::Menu() {

  // Graphics should be defined
  if (!graphics) return;

  int x,y;
  char key=(char)graphics->GetXYCoo(&x,&y);

  switch (key) {

    /*  case RESIZE:
	dish->CPM->Replace(graphics);
	break;
    */


  case 'M':
    {
      extern Parameter par;
      *os << "lambda = " << par.lambda << endl;
      *os << "lambda = "; ReadDouble(stdin,&par.lambda);
      *os << "lambda = " << par.lambda << endl;
    }
    break;

  case 'v':
    {
      cout << "Areas and deviations from target area:\n";

      int t=0;
      vector<Cell>::const_iterator i;
      for ( (i=dish->cell.begin(), i++); i!=dish->cell.end(); i++) {
	t+=i->Area() - i->TargetArea();
	*os << i->Sigma() << " " << i->Area()-i->TargetArea() << " "
	    << i->Area() << " " << i->TargetArea();
	if (!i->AliveP()) {
	  *os << " Dead. ";
	}
	*os << "\n";
      }
      *os << "Mean deviation from target: " << (double)t/((double)dish->cell.size()-1) << "\n";
    }
    break;

  case 'V':

    {
      int t=0;
      vector<Cell>::iterator i;
      for ( (i=dish->cell.begin(), i++); i!=dish->cell.end(); i++) {

	//extern double lambda; int ll; char tempstring[100];
	t+=i->Area() - i->TargetArea();
	*os << i->Sigma() << " " << i->Area() - i->TargetArea() << " "
	    << i->Area() << " " << i->TargetArea() << "\n";
	i->SetTargetArea(i->Area());
      }

      *os << "Mean deviation from target: " << (double)t/((double)dish->cell.size()-1) << "\n";
    }
    break;

  case 'L':
    {
      extern Parameter par;
      *os << "lambda = " << par.lambda << ", new lambda? \n";
      ReadDouble(stdin,&par.lambda);
      *os << "lambda = " << par.lambda << "\n";
    }
    break;


  case 'o':
    {
      printf("Click cell to dump... Click Medium to quit.\n");

      Cell *dumpcell;
      do {
	while (graphics->GetXYCoo(&x,&y)!=1);
	dumpcell=&dish->cell[dish->CPM->Sigma(x/2,y/2)];
	printf("Colour of cell %d is %d.\n",dumpcell->Sigma(), dumpcell->Colour());
	printf("Volume of cell %d is %d.\nTarget area is %d.\nArea deviation %d.\n",
	       dumpcell->Sigma(),dumpcell->Area(),
	       dumpcell->TargetArea(),
	       dumpcell->Area()-dumpcell->TargetArea() );
	printf("----------------------------------------------\n\n");
      } while (dumpcell->Sigma()!=0);
    }
    break;

  case 'c':
    {
      printf("Introduce tumor cell into the grid...\n");
      fflush(stdin);
      while (graphics->GetXYCoo(&x, &y)!=1);

      //dish->ClickCell(x/2,y/2);
      printf("Introducing cell at %d %d\n",x/2,y/2);
      int tumorcell=dish->CPM->GrowInCells(1, par.size_init_cells, x/2, y/2, 0,0 );
      Cell &tcell = dish->CPM->AddCell(*dish);
      dish->CPM->MeasureCellSize(tcell);

      tcell.setTau(2);
      tcell.SetTargetLength(10);
      tcell.SetTargetArea(50);

      cerr << "tumorcell = " << tumorcell << endl;
      cerr << "tcell.Sigma() = " << tcell.Sigma() << endl;
    }
    break;
  case 'N':
    {
      cerr << "Getting neighbors\n";
      int **neighbours=dish->CPM->SearchNeighbours();
      vector<Cell>::iterator i;
      for ( (i=dish->cell.begin(),i++); i!=dish->cell.end(); i++){
	printf("Neighbours of cell %d are : ",i->Sigma());
	for (int j=0; j<=(signed int)(dish->cell.size()); j++){
	  if (neighbours[i->Sigma()][j]>=0)
	    printf("%d ",neighbours[i->Sigma()][j]);

	}
	printf("\n");
      }
      printf(" \n");
      free (neighbours[0]);
      free (neighbours);
    }
    break;

  case '#':
    printf("number of (living) cells = %d \n",dish->CountCells());
    break;


  case 'A':
    {
      vector<Cell>::const_iterator i;
      for ( (i=dish->cell.begin(),i++);
	    i!=dish->cell.end(); i++) {

	printf("Cell: %d, mother: %d\n time of birth: %d\n divisions: %d\n type at birth: %d\n current type: %d\n daughter: %d\n",
	       i->Sigma(),i->Mother(),i->DateOfBirth(),i->TimesDivided(),
	       i->ColourOfBirth(),i->Colour(),i->Daughter());

	if (i->Daughter()>0) {
	  printf("colour of daughter: %d\n",
		 dish->cell[i->Daughter()].Colour());
	}

	if (!i->AliveP())
	  printf(" Dead \n");

      }
    }
    break;

  case 'q':
    if (YesNoP("Quit: are you sure?"))
      throw "Exiting program";
    break;
  }

  //  AuxMenu(key);
}



Cell &Info::ClickCell(Graphics *graphics) {

  int x,y;
  while (graphics->GetXYCoo(&x,&y)!=1);
  return dish->cell[dish->CPM->Sigma(x/2,y/2)];
}


void Info::WriteCOM(int cell_id, std::ostream &out) {

  // Write the center of mass to "out"

  static int t=0;
  double com_x=0.;
  double com_y=0.;
  int n=0;
  for (int x=1;x<dish->SizeX()-1;x++)
    for (int y=1;y<dish->SizeY()-1;y++) {
      if (dish->CPM->Sigma(x,y)==cell_id) {
	com_x+=x;
	com_y+=y;
	n++;
      }
    }

  com_x/=n;
  com_y/=n;

  out << t++ << " " << cell_id << " " << com_x << " " << com_y << "\n";

}

void Info::WriteCOMs(std::ostream &out) {

  // Write the center of mass to "out", all cells



  int cell_number=par.n_init_cells;
  static int t;
  for (int s=1;s<cell_number+1;s++){
  double com_x=0.;
  double com_y=0.;
  int n=0;
  for (int x=1;x<dish->SizeX()-1;x++)
    for (int y=1;y<dish->SizeY()-1;y++) {
      if (dish->CPM->Sigma(x,y)==s) {
	com_x+=x;
	com_y+=y;
	n++;
      }
    }

  com_x/=n;
  com_y/=n;

  out << t << " " << s << " " << com_x << " " << com_y << " " << n << "\n";}
  t++;

}

void Info::WriteCOMsTorus(std::ostream &out) {

  // Write the center of mass to "out" based on the internal COMs, suitable for
  //periodic boundaries, but with contiuous space.
  int cell_number=par.n_init_cells;
  static int t;
  for (int s=1;s<cell_number+1;s++){
  double com_x= dish->getCell(s).sum_x/(double) dish->getCell(s).area;
  double com_y= dish->getCell(s).sum_y/(double) dish->getCell(s).area;
  int n =dish->getCell(s).Area();
  int p =dish->getCell(s).Perimeter();

  out << t << " " << s << " " << com_x << " " << com_y << " " << n <<  " " << p << "\n";}
  t++;

}

void Info::WriteTheta(std::ostream &out) {

  // Write the angle and vector of each cell
  int cell_number=par.n_init_cells;
  static int t;
  for (int s=1;s<cell_number+1;s++){
  double th = dish->getCell(s).getTheta();
  double vx =dish->getCell(s).getVectorX();
  double vy =dish->getCell(s).getVectorY();

  out << t << " " << s << " " << th << " " << vx << " " << vy << "\n";}
  t++;

}


void Info::WriteCellLocations(int cell_id, int field_id, std::ostream &out){
	static int t=0;
	for (int x=1;x<dish->SizeX()-1;x++)
	    for (int y=1;y<dish->SizeY()-1;y++) {
	       if (dish->CPM->Sigma(x,y)==cell_id) {
			out << t << " " << x << " " << y << " " << dish->PDEfield->Sigma(field_id,x,y) << "\n";
		}}
	t++;
}


==> anc/src/info.h <==
/*

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/

/*! \class Info
  \brief Enables interactive querying of the simulation.

  Only using key presses, to be defined in Info::Menu().

  Right-click menu in future Qt-linked versions?
*/

class Graphics;
class Dish;
//class ostream;

class Info {

public:

  /*! \brief Constructs and Info class dish with specified graphics window.

  \param dish: The virtual Petri dish to query.
  \param graphics: The Graphics window displaying the dish.
  \param out: (optional) Stream into which info is written. Default: console.
  */
  Info(Dish &dish, Graphics &graphics, std::ostream &out=std::cout);

  /*! \brief Reads out key presses in the Graphics window and interprets them.

  If you want to define extra interactive queries, redefine this method.

  If you want a nice GUI menu, reimplement this method.
  */
  void Menu(void);

  /*! \brief Writes center of mass of cell "cell_id" to stream out.
   */
  void WriteCOM(int cell_id, std::ostream &out=std::cout);

  void WriteTheta(std::ostream &out=std::cout);

 // writes center of mass for all cells
  void WriteCOMs(std::ostream &out=std::cout);
// writes center of mass for all cells and keeps track of cells crossing a border
void WriteCOMsTorus(std::ostream &out);


	// write all the pixels of the cell and the value of pdefield of those pixels
  void WriteCellLocations(int cell_id, int field_id, std::ostream &out=std::cout);

  /*! \brief Waits until the user clicks a cell and returns a reference to it.
   */
  Cell &ClickCell(Graphics *g);

private:
  Info(void);


private:
  Graphics *graphics;
  Dish *dish;
  std::ostream *os;
};


==> anc/src/mainpage.h <==
// mainpage.h contains no C++ code, it is for the main page of the
// Doxygen generated documentation


/*! \mainpage Tissue Simulation Toolkit, v0.1.4.2
 *
 * Welcome to the Tissue Simulation Toolkit, a library for
 * two-dimensional simulations of Glazier and Graner's Cellular Potts
 * model (Glazier and Graner, 1993).
 * 
 * The TST aims to provide a simple set of computational tools to get you
 * started with Cellular Potts Simulations.
 * 
 * The current version of the TST includes example programs for the
 * following published simulations:
 * 
 * - Differential adhesion driven cell sorting (Glazier and Graner, 1993)
 * - Cell elongation dependent vasculogenesis (blood vessel growth)
 * (Merks et al., 2006) 
 * - Contact-inhibition dependent vasculogenesis
 * and angiogenesis (Merks and Glazier, 2005; Merks and Glazier, 2006;
 * Merks et al, PLoS Comput Biol 2008)
 * 
 * The TST provides many recent extensions to the CPM, including
 * 
 * - Infinite number of PDE layers (forward Euler)
 * - Interaction of CPM cells and PDE (secretion, absorption)
 * - Chemotaxis
 * - Length and connectivity constraints
 * 
 * and visualization of:
 * 
 * - Cells, according to cell type or anything you wish
 * - Chemical fields, using color ramps and contour lines (level sets)
 * 
 * 
 * \section Installation
 * 
 * The TST has been compiled on Windows XP, Windows 7 (minGW), MacOS X and Linux systems (GNU
 * C++). The following libraries are required:
 * 
 * Qt (version 4)
 * libpng and libz 
 * 
 * For Unix, we also have an (obsolete) X11-only version, although compilation is
 * easiest with the qmake tool shipped with Qt (see
 * http://www.trolltech.com)
 * 
 * With Qt, simply type:
 * 
 * qmake
 * make
 * 
 * If you want to use a different "main" program (examples are given:
 * vessel.cpp and sorting.cpp), just change "TARGET" in the file
 * "CellularPotts2.pro".
 * 
 * 
 * \section Example Programs
 * 
 * A small Cellular Potts tutorial making use of the example programs
 * sorting.cpp and vessel.cpp is provided by the document
 * "exercises.pdf" included in the source package.
 * 
 * 
 * \section Documentation
 * 
 * An automatically generated class documentation is included in html/index.html.
 * 
 * A tutorial on CPM programming will soon come out as:
 * Josephine T. Daub and Roeland M. H. Merks. 
 * Cell-based computational modeling of vascular morphogenesis using Tissue Simulation Toolkit. In: Vascular Morphogenesis. Domenico Ribatti (Ed.) Methods in Molecular Biology, in press.
 * 
 * 
 * \section References
 *
 * - Glazier, J. A. and Graner, F. 1993. Simulation of the differential
 * adhesion driven rearrangement of biological cells. Phys. Rev. E 47,
 * 2128-2145.
 * 
 * - Merks, R. M. H., Brodsky, S. V., Goligorsky, M. S., Newman, S. A. and
 * Glazier, J. A., 2006. Cell elongation is key to in silico replication
 * of in vitro vasculogenesis and subsequent remodelling. Dev. Biol. 289,
 * 44-54.
 * 
 * - Merks, R. M. H. and Glazier, J. A., 2005. A cell-centered approach to
 * developmental biology. Phys. A. 352, 113-130.
 * 
 * - Merks, R. M. H. and Glazier, J. A., 2006. Dynamic mechanisms of blood
 * vessel growth. Nonlinearity 19, C1-C10.
 * 
 * - Merks, R. M. H., Perryn, E. D., Shirinifard, A., and Glazier, J. A., 2008. Contact-inhibited
 * chemotaxis in de novo and sprouting blood-vessel growth. PLoS Comput Biol 4(9): e1000163.  
 *
 */


==> anc/src/misc.cpp <==
/* 

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/
#include <stdio.h>
#include <locale.h>
#include <stdlib.h>
#include <cstring>
#include "sticky.h"

/** PRIVATE **/

static int ScanForNumbers(char *string)
{
  int i=0;
  int number,numpresent=FALSE;
  char tc;
  while ( (tc=string[i++])!='\0' ) {
    /* tc  = char to be tested, check for end-of-string */
    number=(tc>='0' && tc<='9'); /* number==T if number */
    if ( !(number || tc==' ' || tc=='.')) return FALSE;
    /* return FALSE if alphanumerical char or no numbers encountered */
    numpresent|=number;
  } 
  if (numpresent)
    return TRUE;
  else 
    return FALSE;
}


static int ReadCleanLine(FILE *file, char *string) 
{
  /* Reads a line, omit the remarks */
  int c=0;
  int result;
  char dummy;
  while( ((result=fscanf(file,"%c",&string[c]))!=EOF) 
	 && ( string[c]!='\n' && string[c]!='#')) 
    c++;
  /* Fast Forward until end of line */
  if (string[c]=='#') 
    while(fscanf(file,"%c",&dummy)!=EOF) 
      if (dummy=='\n') break;

  string[c]='\0';
  
  return result;
}


/** PUBLIC **/

int ReadNumber(FILE *file,int *number) {
  int result=REMARK;
  char string[255];
  setlocale(LC_NUMERIC, "C");
  while (result==REMARK) {
    if ((result=ReadCleanLine(file,string))!=EOF) {
      if (ScanForNumbers(string)) {
	sscanf(string,"%d",number);
	return OK;
      } else
	result=REMARK;
    }
  }
  return EOF;
}

int ReadDouble(FILE *file,double *number) {
  
  int result=REMARK;
  char string[255];
  setlocale(LC_NUMERIC, "C");

  while (result==REMARK) {
    if ((result=ReadCleanLine(file,string))!=EOF) {
      if (ScanForNumbers(string)) {
	sscanf(string,"%lf",number);
	return OK;
      } else {
	result=REMARK;
      }
    }
  }
  return EOF;
}

int FileExists(FILE **fp,const char *fname,const char *ftype) {
  
  *fp=fopen(fname,ftype);
  if (*fp==NULL) 
    return FALSE;
  
  if (!strncmp(ftype,"a",1)) {
    if (ftell(*fp)>0L) return TRUE;
    else return FALSE;
  } else return TRUE;

}
		       
int YesNoP(const char *message) {
  
  char answer[100];
  
  fprintf(stderr,"%s (y/n) ",message);
  fflush(stderr);
  
  scanf("%s",answer);
  while (strcmp(answer,"y") && strcmp(answer,"n")) {
    fprintf(stderr,"\n\bPlease answer 'y' or 'n'. ");
    fflush(stderr);
    scanf("%s",answer);
  }
  
  if (!strcmp(answer,"y")) return TRUE;
  
  return FALSE;
    
}

char *GetFileName(const char *message,const char *ftype) {

  static char *fname=NULL;
  FILE *tmp;
  int tmpbool;
  int must_exist;
  char tempstr[100];

  if (!strncmp(ftype,"w",1) || !strncmp(ftype,"a",1)) {
    must_exist=FALSE;
  } else {
    if (!strncmp(ftype,"r",1))
      must_exist=TRUE;
    else {
      fprintf(stderr,"Error in function GetFileName: flag '%s' unknown.\n",ftype);
      exit(0);
    }
  }

  if (fname==NULL) 
    fname=(char *)malloc(100*sizeof(char));
  
  fprintf(stderr,message);
  fflush(stderr);
  
  do {
    scanf("%s",fname);
  } while ( (!(tmpbool=FileExists(&tmp,fname,"r")) && must_exist 
	     /* File to read does not exist */
	           && fprintf(stderr,"File %s not found, try again\n",fname )) ||
	    /* File to write does exist */
	    ( tmpbool && !must_exist && sprintf(tempstr,"File %s exists, overwrite? ",fname) 
	               && !YesNoP(tempstr)) );
  
  fclose(tmp);
  return fname;

}
	   
  
   

  
  








==> anc/src/misc.h <==
/* 

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/
#define FALSE    0
#define TRUE     1
#define OK 1
#define REMARK 56


int ReadNumber(FILE *file,int *number);
int YesNoP(const char *message);
char *GetFileName(const char *message,const char *ftype);
int FileExists(FILE **fp,const char *fname,const char *ftype);
int ReadDouble(FILE *file,double *number);


==> anc/src/moc_predefs.h <==
#define __SSP_STRONG__ 3
#define __DBL_MIN_EXP__ (-1021)
#define __FLT32X_MAX_EXP__ 1024
#define __cpp_attributes 200809
#define __UINT_LEAST16_MAX__ 0xffff
#define __ATOMIC_ACQUIRE 2
#define __FLT128_MAX_10_EXP__ 4932
#define __FLT_MIN__ 1.17549435082228750796873653722224568e-38F
#define __GCC_IEC_559_COMPLEX 2
#define __cpp_aggregate_nsdmi 201304
#define __UINT_LEAST8_TYPE__ unsigned char
#define __SIZEOF_FLOAT80__ 16
#define __INTMAX_C(c) c ## L
#define __CHAR_BIT__ 8
#define __UINT8_MAX__ 0xff
#define __WINT_MAX__ 0xffffffffU
#define __FLT32_MIN_EXP__ (-125)
#define __cpp_static_assert 200410
#define __ORDER_LITTLE_ENDIAN__ 1234
#define __SIZE_MAX__ 0xffffffffffffffffUL
#define __WCHAR_MAX__ 0x7fffffff
#define __GCC_HAVE_SYNC_COMPARE_AND_SWAP_1 1
#define __GCC_HAVE_SYNC_COMPARE_AND_SWAP_2 1
#define __GCC_HAVE_SYNC_COMPARE_AND_SWAP_4 1
#define __DBL_DENORM_MIN__ double(4.94065645841246544176568792868221372e-324L)
#define __GCC_HAVE_SYNC_COMPARE_AND_SWAP_8 1
#define __GCC_ATOMIC_CHAR_LOCK_FREE 2
#define __GCC_IEC_559 2
#define __FLT32X_DECIMAL_DIG__ 17
#define __FLT_EVAL_METHOD__ 0
#define __unix__ 1
#define __cpp_binary_literals 201304
#define __FLT64_DECIMAL_DIG__ 17
#define __CET__ 3
#define __GCC_ATOMIC_CHAR32_T_LOCK_FREE 2
#define __x86_64 1
#define __cpp_variadic_templates 200704
#define __UINT_FAST64_MAX__ 0xffffffffffffffffUL
#define __SIG_ATOMIC_TYPE__ int
#define __DBL_MIN_10_EXP__ (-307)
#define __FINITE_MATH_ONLY__ 0
#define __cpp_variable_templates 201304
#define __GNUC_PATCHLEVEL__ 0
#define __FLT32_HAS_DENORM__ 1
#define __UINT_FAST8_MAX__ 0xff
#define __cpp_rvalue_reference 200610
#define __has_include(STR) __has_include__(STR)
#define __DEC64_MAX_EXP__ 385
#define __INT8_C(c) c
#define __INT_LEAST8_WIDTH__ 8
#define __UINT_LEAST64_MAX__ 0xffffffffffffffffUL
#define __SHRT_MAX__ 0x7fff
#define __LDBL_MAX__ 1.18973149535723176502126385303097021e+4932L
#define __FLT64X_MAX_10_EXP__ 4932
#define __UINT_LEAST8_MAX__ 0xff
#define __GCC_ATOMIC_BOOL_LOCK_FREE 2
#define __FLT128_DENORM_MIN__ 6.47517511943802511092443895822764655e-4966F128
#define __UINTMAX_TYPE__ long unsigned int
#define __linux 1
#define __DEC32_EPSILON__ 1E-6DF
#define __FLT_EVAL_METHOD_TS_18661_3__ 0
#define __unix 1
#define __UINT32_MAX__ 0xffffffffU
#define __GXX_EXPERIMENTAL_CXX0X__ 1
#define __LDBL_MAX_EXP__ 16384
#define __FLT128_MIN_EXP__ (-16381)
#define __WINT_MIN__ 0U
#define __linux__ 1
#define __FLT128_MIN_10_EXP__ (-4931)
#define __INT_LEAST16_WIDTH__ 16
#define __SCHAR_MAX__ 0x7f
#define __FLT128_MANT_DIG__ 113
#define __WCHAR_MIN__ (-__WCHAR_MAX__ - 1)
#define __INT64_C(c) c ## L
#define __DBL_DIG__ 15
#define __GCC_ATOMIC_POINTER_LOCK_FREE 2
#define __FLT64X_MANT_DIG__ 64
#define __SIZEOF_INT__ 4
#define __SIZEOF_POINTER__ 8
#define __GCC_ATOMIC_CHAR16_T_LOCK_FREE 2
#define __USER_LABEL_PREFIX__ 
#define __FLT64X_EPSILON__ 1.08420217248550443400745280086994171e-19F64x
#define __STDC_HOSTED__ 1
#define __LDBL_HAS_INFINITY__ 1
#define __FLT32_DIG__ 6
#define __FLT_EPSILON__ 1.19209289550781250000000000000000000e-7F
#define __GXX_WEAK__ 1
#define __SHRT_WIDTH__ 16
#define __LDBL_MIN__ 3.36210314311209350626267781732175260e-4932L
#define __DEC32_MAX__ 9.999999E96DF
#define __cpp_threadsafe_static_init 200806
#define __FLT64X_DENORM_MIN__ 3.64519953188247460252840593361941982e-4951F64x
#define __FLT32X_HAS_INFINITY__ 1
#define __INT32_MAX__ 0x7fffffff
#define __INT_WIDTH__ 32
#define __SIZEOF_LONG__ 8
#define __STDC_IEC_559__ 1
#define __STDC_ISO_10646__ 201706L
#define __UINT16_C(c) c
#define __PTRDIFF_WIDTH__ 64
#define __DECIMAL_DIG__ 21
#define __FLT64_EPSILON__ 2.22044604925031308084726333618164062e-16F64
#define __gnu_linux__ 1
#define __INTMAX_WIDTH__ 64
#define __FLT64_MIN_EXP__ (-1021)
#define __has_include_next(STR) __has_include_next__(STR)
#define __FLT64X_MIN_10_EXP__ (-4931)
#define __LDBL_HAS_QUIET_NAN__ 1
#define __FLT64_MANT_DIG__ 53
#define __GNUC__ 9
#define __GXX_RTTI 1
#define __pie__ 2
#define __MMX__ 1
#define __cpp_delegating_constructors 200604
#define __FLT_HAS_DENORM__ 1
#define __SIZEOF_LONG_DOUBLE__ 16
#define __BIGGEST_ALIGNMENT__ 16
#define __STDC_UTF_16__ 1
#define __FLT64_MAX_10_EXP__ 308
#define __FLT32_HAS_INFINITY__ 1
#define __DBL_MAX__ double(1.79769313486231570814527423731704357e+308L)
#define QTGRAPHICS 1
#define __cpp_raw_strings 200710
#define __INT_FAST32_MAX__ 0x7fffffffffffffffL
#define __DBL_HAS_INFINITY__ 1
#define __HAVE_SPECULATION_SAFE_VALUE 1
#define __DEC32_MIN_EXP__ (-94)
#define __INTPTR_WIDTH__ 64
#define __FLT32X_HAS_DENORM__ 1
#define __INT_FAST16_TYPE__ long int
#define __LDBL_HAS_DENORM__ 1
#define __cplusplus 201402L
#define __cpp_ref_qualifiers 200710
#define __DEC128_MAX__ 9.999999999999999999999999999999999E6144DL
#define __INT_LEAST32_MAX__ 0x7fffffff
#define __DEC32_MIN__ 1E-95DF
#define __DEPRECATED 1
#define __cpp_rvalue_references 200610
#define __DBL_MAX_EXP__ 1024
#define __WCHAR_WIDTH__ 32
#define __FLT32_MAX__ 3.40282346638528859811704183484516925e+38F32
#define __DEC128_EPSILON__ 1E-33DL
#define __SSE2_MATH__ 1
#define __ATOMIC_HLE_RELEASE 131072
#define __PTRDIFF_MAX__ 0x7fffffffffffffffL
#define __amd64 1
#define __ATOMIC_HLE_ACQUIRE 65536
#define __FLT32_HAS_QUIET_NAN__ 1
#define __GNUG__ 9
#define __LONG_LONG_MAX__ 0x7fffffffffffffffLL
#define __SIZEOF_SIZE_T__ 8
#define __cpp_nsdmi 200809
#define __FLT64X_MIN_EXP__ (-16381)
#define __SIZEOF_WINT_T__ 4
#define __LONG_LONG_WIDTH__ 64
#define __cpp_initializer_lists 200806
#define __FLT32_MAX_EXP__ 128
#define __cpp_hex_float 201603
#define __GCC_HAVE_DWARF2_CFI_ASM 1
#define __GXX_ABI_VERSION 1013
#define __FLT128_HAS_INFINITY__ 1
#define __FLT_MIN_EXP__ (-125)
#define __cpp_lambdas 200907
#define __FLT64X_HAS_QUIET_NAN__ 1
#define __INT_FAST64_TYPE__ long int
#define __FLT64_DENORM_MIN__ 4.94065645841246544176568792868221372e-324F64
#define __DBL_MIN__ double(2.22507385850720138309023271733240406e-308L)
#define __PIE__ 2
#define __LP64__ 1
#define __FLT32X_EPSILON__ 2.22044604925031308084726333618164062e-16F32x
#define __DECIMAL_BID_FORMAT__ 1
#define __FLT64_MIN_10_EXP__ (-307)
#define __FLT64X_DECIMAL_DIG__ 21
#define __DEC128_MIN__ 1E-6143DL
#define __REGISTER_PREFIX__ 
#define __UINT16_MAX__ 0xffff
#define __FLT32_MIN__ 1.17549435082228750796873653722224568e-38F32
#define __UINT8_TYPE__ unsigned char
#define __NO_INLINE__ 1
#define __FLT_MANT_DIG__ 24
#define __LDBL_DECIMAL_DIG__ 21
#define __VERSION__ "9.4.0"
#define __UINT64_C(c) c ## UL
#define __cpp_unicode_characters 200704
#define _STDC_PREDEF_H 1
#define __cpp_decltype_auto 201304
#define __GCC_ATOMIC_INT_LOCK_FREE 2
#define __FLT128_MAX_EXP__ 16384
#define __FLT32_MANT_DIG__ 24
#define __FLOAT_WORD_ORDER__ __ORDER_LITTLE_ENDIAN__
#define __STDC_IEC_559_COMPLEX__ 1
#define __FLT128_HAS_DENORM__ 1
#define __FLT128_DIG__ 33
#define __SCHAR_WIDTH__ 8
#define __INT32_C(c) c
#define __DEC64_EPSILON__ 1E-15DD
#define __ORDER_PDP_ENDIAN__ 3412
#define __DEC128_MIN_EXP__ (-6142)
#define __FLT32_MAX_10_EXP__ 38
#define __INT_FAST32_TYPE__ long int
#define __UINT_LEAST16_TYPE__ short unsigned int
#define __FLT64X_HAS_INFINITY__ 1
#define unix 1
#define __DBL_HAS_DENORM__ 1
#define __INT16_MAX__ 0x7fff
#define __cpp_rtti 199711
#define __SIZE_TYPE__ long unsigned int
#define __UINT64_MAX__ 0xffffffffffffffffUL
#define __FLT64X_DIG__ 18
#define __INT8_TYPE__ signed char
#define __cpp_digit_separators 201309
#define __ELF__ 1
#define __GCC_ASM_FLAG_OUTPUTS__ 1
#define __FLT_RADIX__ 2
#define __INT_LEAST16_TYPE__ short int
#define __LDBL_EPSILON__ 1.08420217248550443400745280086994171e-19L
#define __UINTMAX_C(c) c ## UL
#define __GLIBCXX_BITSIZE_INT_N_0 128
#define __k8 1
#define __SIG_ATOMIC_MAX__ 0x7fffffff
#define __GCC_ATOMIC_WCHAR_T_LOCK_FREE 2
#define __SIZEOF_PTRDIFF_T__ 8
#define __FLT32X_MANT_DIG__ 53
#define __x86_64__ 1
#define __FLT32X_MIN_EXP__ (-1021)
#define __DEC32_SUBNORMAL_MIN__ 0.000001E-95DF
#define __INT_FAST16_MAX__ 0x7fffffffffffffffL
#define __FLT64_DIG__ 15
#define __UINT_FAST32_MAX__ 0xffffffffffffffffUL
#define __UINT_LEAST64_TYPE__ long unsigned int
#define __FLT_HAS_QUIET_NAN__ 1
#define __FLT_MAX_10_EXP__ 38
#define __LONG_MAX__ 0x7fffffffffffffffL
#define __FLT64X_HAS_DENORM__ 1
#define __DEC128_SUBNORMAL_MIN__ 0.000000000000000000000000000000001E-6143DL
#define __FLT_HAS_INFINITY__ 1
#define __cpp_unicode_literals 200710
#define __UINT_FAST16_TYPE__ long unsigned int
#define __DEC64_MAX__ 9.999999999999999E384DD
#define __INT_FAST32_WIDTH__ 64
#define __CHAR16_TYPE__ short unsigned int
#define __PRAGMA_REDEFINE_EXTNAME 1
#define __SIZE_WIDTH__ 64
#define __SEG_FS 1
#define __INT_LEAST16_MAX__ 0x7fff
#define __DEC64_MANT_DIG__ 16
#define __INT64_MAX__ 0x7fffffffffffffffL
#define __UINT_LEAST32_MAX__ 0xffffffffU
#define __SEG_GS 1
#define __FLT32_DENORM_MIN__ 1.40129846432481707092372958328991613e-45F32
#define __GCC_ATOMIC_LONG_LOCK_FREE 2
#define __SIG_ATOMIC_WIDTH__ 32
#define __INT_LEAST64_TYPE__ long int
#define __INT16_TYPE__ short int
#define __INT_LEAST8_TYPE__ signed char
#define __DEC32_MAX_EXP__ 97
#define __INT_FAST8_MAX__ 0x7f
#define __FLT128_MAX__ 1.18973149535723176508575932662800702e+4932F128
#define __INTPTR_MAX__ 0x7fffffffffffffffL
#define __cpp_sized_deallocation 201309
#define linux 1
#define __cpp_range_based_for 200907
#define __FLT64_HAS_QUIET_NAN__ 1
#define __FLT32_MIN_10_EXP__ (-37)
#define __SSE2__ 1
#define __EXCEPTIONS 1
#define __LDBL_MANT_DIG__ 64
#define __DBL_HAS_QUIET_NAN__ 1
#define __FLT64_HAS_INFINITY__ 1
#define __FLT64X_MAX__ 1.18973149535723176502126385303097021e+4932F64x
#define __SIG_ATOMIC_MIN__ (-__SIG_ATOMIC_MAX__ - 1)
#define __code_model_small__ 1
#define __cpp_return_type_deduction 201304
#define __k8__ 1
#define __INTPTR_TYPE__ long int
#define __UINT16_TYPE__ short unsigned int
#define __WCHAR_TYPE__ int
#define __SIZEOF_FLOAT__ 4
#define __pic__ 2
#define __UINTPTR_MAX__ 0xffffffffffffffffUL
#define __INT_FAST64_WIDTH__ 64
#define __DEC64_MIN_EXP__ (-382)
#define __cpp_decltype 200707
#define __FLT32_DECIMAL_DIG__ 9
#define __INT_FAST64_MAX__ 0x7fffffffffffffffL
#define __GCC_ATOMIC_TEST_AND_SET_TRUEVAL 1
#define __FLT_DIG__ 6
#define __FLT64X_MAX_EXP__ 16384
#define __UINT_FAST64_TYPE__ long unsigned int
#define __INT_MAX__ 0x7fffffff
#define __amd64__ 1
#define __INT64_TYPE__ long int
#define __FLT_MAX_EXP__ 128
#define __ORDER_BIG_ENDIAN__ 4321
#define __DBL_MANT_DIG__ 53
#define __cpp_inheriting_constructors 201511
#define __SIZEOF_FLOAT128__ 16
#define __INT_LEAST64_MAX__ 0x7fffffffffffffffL
#define __DEC64_MIN__ 1E-383DD
#define __WINT_TYPE__ unsigned int
#define __UINT_LEAST32_TYPE__ unsigned int
#define __SIZEOF_SHORT__ 2
#define __SSE__ 1
#define __LDBL_MIN_EXP__ (-16381)
#define __FLT64_MAX__ 1.79769313486231570814527423731704357e+308F64
#define __WINT_WIDTH__ 32
#define __INT_LEAST8_MAX__ 0x7f
#define __FLT32X_MAX_10_EXP__ 308
#define __SIZEOF_INT128__ 16
#define __LDBL_MAX_10_EXP__ 4932
#define __ATOMIC_RELAXED 0
#define __DBL_EPSILON__ double(2.22044604925031308084726333618164062e-16L)
#define __FLT128_MIN__ 3.36210314311209350626267781732175260e-4932F128
#define _LP64 1
#define __UINT8_C(c) c
#define __FLT64_MAX_EXP__ 1024
#define __INT_LEAST32_TYPE__ int
#define __SIZEOF_WCHAR_T__ 4
#define __FLT128_HAS_QUIET_NAN__ 1
#define __INT_FAST8_TYPE__ signed char
#define __FLT64X_MIN__ 3.36210314311209350626267781732175260e-4932F64x
#define __GNUC_STDC_INLINE__ 1
#define __FLT64_HAS_DENORM__ 1
#define __FLT32_EPSILON__ 1.19209289550781250000000000000000000e-7F32
#define __DBL_DECIMAL_DIG__ 17
#define __STDC_UTF_32__ 1
#define __INT_FAST8_WIDTH__ 8
#define __FXSR__ 1
#define __DEC_EVAL_METHOD__ 2
#define __FLT32X_MAX__ 1.79769313486231570814527423731704357e+308F32x
#define __cpp_runtime_arrays 198712
#define __UINT64_TYPE__ long unsigned int
#define __UINT32_C(c) c ## U
#define __INTMAX_MAX__ 0x7fffffffffffffffL
#define __cpp_alias_templates 200704
#define __BYTE_ORDER__ __ORDER_LITTLE_ENDIAN__
#define __FLT_DENORM_MIN__ 1.40129846432481707092372958328991613e-45F
#define __INT8_MAX__ 0x7f
#define __LONG_WIDTH__ 64
#define __PIC__ 2
#define __UINT_FAST32_TYPE__ long unsigned int
#define __CHAR32_TYPE__ unsigned int
#define __FLT_MAX__ 3.40282346638528859811704183484516925e+38F
#define __cpp_constexpr 201304
#define __INT32_TYPE__ int
#define __SIZEOF_DOUBLE__ 8
#define __cpp_exceptions 199711
#define __FLT_MIN_10_EXP__ (-37)
#define __FLT64_MIN__ 2.22507385850720138309023271733240406e-308F64
#define __INT_LEAST32_WIDTH__ 32
#define __INTMAX_TYPE__ long int
#define __DEC128_MAX_EXP__ 6145
#define __FLT32X_HAS_QUIET_NAN__ 1
#define __ATOMIC_CONSUME 1
#define __GNUC_MINOR__ 4
#define __GLIBCXX_TYPE_INT_N_0 __int128
#define __INT_FAST16_WIDTH__ 64
#define __UINTMAX_MAX__ 0xffffffffffffffffUL
#define __DEC32_MANT_DIG__ 7
#define __FLT32X_DENORM_MIN__ 4.94065645841246544176568792868221372e-324F32x
#define __DBL_MAX_10_EXP__ 308
#define __LDBL_DENORM_MIN__ 3.64519953188247460252840593361941982e-4951L
#define __INT16_C(c) c
#define __cpp_generic_lambdas 201304
#define __STDC__ 1
#define __FLT32X_DIG__ 15
#define __PTRDIFF_TYPE__ long int
#define __ATOMIC_SEQ_CST 5
#define __UINT32_TYPE__ unsigned int
#define __FLT32X_MIN_10_EXP__ (-307)
#define __UINTPTR_TYPE__ long unsigned int
#define __DEC64_SUBNORMAL_MIN__ 0.000000000000001E-383DD
#define __DEC128_MANT_DIG__ 34
#define __LDBL_MIN_10_EXP__ (-4931)
#define __FLT128_EPSILON__ 1.92592994438723585305597794258492732e-34F128
#define __SSE_MATH__ 1
#define __SIZEOF_LONG_LONG__ 8
#define __cpp_user_defined_literals 200809
#define __FLT128_DECIMAL_DIG__ 36
#define __GCC_ATOMIC_LLONG_LOCK_FREE 2
#define __FLT32X_MIN__ 2.22507385850720138309023271733240406e-308F32x
#define __LDBL_DIG__ 18
#define __FLT_DECIMAL_DIG__ 9
#define __UINT_FAST16_MAX__ 0xffffffffffffffffUL
#define __GCC_ATOMIC_SHORT_LOCK_FREE 2
#define __INT_LEAST64_WIDTH__ 64
#define __UINT_FAST8_TYPE__ unsigned char
#define _GNU_SOURCE 1
#define __cpp_init_captures 201304
#define __ATOMIC_ACQ_REL 4
#define __ATOMIC_RELEASE 3


==> anc/src/moc_qtgraph.cpp <==
/****************************************************************************
** Meta object code from reading C++ file 'qtgraph.h'
**
** Created by: The Qt Meta Object Compiler version 67 (Qt 5.9.7)
**
** WARNING! All changes made in this file will be lost!
*****************************************************************************/

#include "qtgraph.h"
#include <QtCore/qbytearray.h>
#include <QtCore/qmetatype.h>
#if !defined(Q_MOC_OUTPUT_REVISION)
#error "The header file 'qtgraph.h' doesn't include <QObject>."
#elif Q_MOC_OUTPUT_REVISION != 67
#error "This file was generated using the moc from 5.9.7. It"
#error "cannot be used with the include files from this version of Qt."
#error "(The moc has changed too much.)"
#endif

QT_BEGIN_MOC_NAMESPACE
QT_WARNING_PUSH
QT_WARNING_DISABLE_DEPRECATED
struct qt_meta_stringdata_QtGraphics_t {
    QByteArrayData data[4];
    char stringdata0[40];
};
#define QT_MOC_LITERAL(idx, ofs, len) \
    Q_STATIC_BYTE_ARRAY_DATA_HEADER_INITIALIZER_WITH_OFFSET(len, \
    qptrdiff(offsetof(qt_meta_stringdata_QtGraphics_t, stringdata0) + ofs \
        - idx * sizeof(QByteArrayData)) \
    )
static const qt_meta_stringdata_QtGraphics_t qt_meta_stringdata_QtGraphics = {
    {
QT_MOC_LITERAL(0, 0, 10), // "QtGraphics"
QT_MOC_LITERAL(1, 11, 14), // "SimulationDone"
QT_MOC_LITERAL(2, 26, 0), // ""
QT_MOC_LITERAL(3, 27, 12) // "TimeStepWrap"

    },
    "QtGraphics\0SimulationDone\0\0TimeStepWrap"
};
#undef QT_MOC_LITERAL

static const uint qt_meta_data_QtGraphics[] = {

 // content:
       7,       // revision
       0,       // classname
       0,    0, // classinfo
       2,   14, // methods
       0,    0, // properties
       0,    0, // enums/sets
       0,    0, // constructors
       0,       // flags
       1,       // signalCount

 // signals: name, argc, parameters, tag, flags
       1,    0,   24,    2, 0x06 /* Public */,

 // slots: name, argc, parameters, tag, flags
       3,    0,   25,    2, 0x0a /* Public */,

 // signals: parameters
    QMetaType::Void,

 // slots: parameters
    QMetaType::Void,

       0        // eod
};

void QtGraphics::qt_static_metacall(QObject *_o, QMetaObject::Call _c, int _id, void **_a)
{
    if (_c == QMetaObject::InvokeMetaMethod) {
        QtGraphics *_t = static_cast<QtGraphics *>(_o);
        Q_UNUSED(_t)
        switch (_id) {
        case 0: _t->SimulationDone(); break;
        case 1: _t->TimeStepWrap(); break;
        default: ;
        }
    } else if (_c == QMetaObject::IndexOfMethod) {
        int *result = reinterpret_cast<int *>(_a[0]);
        {
            typedef void (QtGraphics::*_t)();
            if (*reinterpret_cast<_t *>(_a[1]) == static_cast<_t>(&QtGraphics::SimulationDone)) {
                *result = 0;
                return;
            }
        }
    }
    Q_UNUSED(_a);
}

const QMetaObject QtGraphics::staticMetaObject = {
    { &QWidget::staticMetaObject, qt_meta_stringdata_QtGraphics.data,
      qt_meta_data_QtGraphics,  qt_static_metacall, nullptr, nullptr}
};


const QMetaObject *QtGraphics::metaObject() const
{
    return QObject::d_ptr->metaObject ? QObject::d_ptr->dynamicMetaObject() : &staticMetaObject;
}

void *QtGraphics::qt_metacast(const char *_clname)
{
    if (!_clname) return nullptr;
    if (!strcmp(_clname, qt_meta_stringdata_QtGraphics.stringdata0))
        return static_cast<void*>(this);
    if (!strcmp(_clname, "Graphics"))
        return static_cast< Graphics*>(this);
    return QWidget::qt_metacast(_clname);
}

int QtGraphics::qt_metacall(QMetaObject::Call _c, int _id, void **_a)
{
    _id = QWidget::qt_metacall(_c, _id, _a);
    if (_id < 0)
        return _id;
    if (_c == QMetaObject::InvokeMetaMethod) {
        if (_id < 2)
            qt_static_metacall(this, _c, _id, _a);
        _id -= 2;
    } else if (_c == QMetaObject::RegisterMethodArgumentMetaType) {
        if (_id < 2)
            *reinterpret_cast<int*>(_a[0]) = -1;
        _id -= 2;
    }
    return _id;
}

// SIGNAL 0
void QtGraphics::SimulationDone()
{
    QMetaObject::activate(this, &staticMetaObject, 0, nullptr);
}
QT_WARNING_POP
QT_END_MOC_NAMESPACE


==> anc/src/output.cpp <==
/* 

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/
#include <stdio.h>
#include <string.h>
#include <stdlib.h>
#include <errno.h>
#include <sys/types.h>
#include <sys/stat.h>
#include "warning.h"
#include "parameter.h"
#include "output.h"

#define FNAMESIZE 100

int OpenFileAndCheckExistance(FILE **fp,const char *fname,char *ftype) {
  
  *fp=fopen(fname,ftype);
  if (*fp==NULL) 
    return FALSE;
  
  if (!strncmp(ftype,"a",1)) {
    if (ftell(*fp)>0L) return TRUE;
    else return FALSE;
  } else return TRUE;
}

int FileExistsP(const char *fname) {
  
  FILE *fp;
  fp=fopen(fname,"r");
  if (fp==NULL)
    return FALSE;
  
  fclose(fp);
  return TRUE;

}
		       
int YesNoP(const char *message) {
  
  char answer[100];

  fprintf(stderr,"%s (y/n) ",message);
  fflush(stderr);
  
  scanf("%s",answer);
  while (strcmp(answer,"y") && strcmp(answer,"n")) {
    fprintf(stderr,"\n\bPlease answer 'y' or 'n'. ");
    fflush(stderr);
    scanf("%s",answer);
  }
  
  if (!strcmp(answer,"y")) return TRUE;
  
  return FALSE;
    
}

/* //FILE *OpenWriteFile(char *filename) 
// {
//   FILE *fp;
//   fprintf(stderr,"Opening %s for writing\n",filename);
	
//   if((OpenFileAndCheckExistance(&fp,filename,"r"))==TRUE) {
// 	if (!YesNoP("File exists, overwrite?")) {
// 	  fprintf(stderr," Could not open file %s for writing, exiting... \n"
// 			  ,filename);
// 	  exit(0);
// 	}
//   }
  
//   if (fp!=NULL) // file existed, but user wants to overwrite
// 	fclose(fp);
  
//   if ((fp=fopen(filename,"w"))==NULL) {
// 	fprintf(stderr," Could not open file %s for writing, exiting... \n"
// 			,filename);
// 	exit(0);
//   }
	
//   return fp;
// }
*/

FILE *OpenWriteFile(const char *filename) 
{

  char fname[FNAMESIZE];

  FILE *fp;

  fprintf(stderr,"Opening %s for writing\n",filename);
	
  if(FileExistsP(filename)==TRUE) {
  
 
      /* Rename old file */
    sprintf(fname, "%s~",filename);
    rename(filename, fname);
      
    //}
  }
  
  strncpy(fname, filename, FNAMESIZE-1);
  
  if ((fp=fopen(fname,"w"))==NULL) {
    char *message=(char *)malloc(2000*sizeof(char));
    sprintf(message," Could not open file %s for writing: "
	    ,fname);
    perror("");
    throw(message);
  }
	
  return fp;
}



FILE *OpenReadFile(const char *filename) 
{
  FILE *fp;

  fprintf(stderr,"Opening %s for reading\n",filename);
  
  if((OpenFileAndCheckExistance(&fp,filename,"r"))==FALSE) {	
    char *message=(char *)malloc(2000*sizeof(char));
    sprintf(message," File %s not found or empty, exiting... \n"
			,filename);
    throw(message);
	  
  }
  return fp;
}


char *ReadLine(FILE *fp) 
{
  /* does almost the same as fgetln(), but DEC Unix doesn't understand
	 fgetln(). Also I want my function to return a real C string,
	 terminated by a \0. */

  /* The function reads a line from file *fp, and returns a pointer to the
	 line read, which can be freed with a normal free(). The length of the
	 string is written in *len */
  
#define INITIAL_BUFSIZE 100
  
  char *tmpstring;
  int character;
  long bufsize;
  char *line;
  int pos;

  CheckFile(fp);
    
  /* first allocate a string with a standard length */
  bufsize=INITIAL_BUFSIZE;
  MEMORYCHECK(tmpstring=(char *)malloc(bufsize*sizeof(char)));

  pos=0;
  
  while ((character=getc(fp))!=EOF && /* read a character and check */
		 character!='\n') {

	
	tmpstring[pos]=(char)character;
	(pos)++;

	if (pos >= bufsize) {
	  /* line is longer than initial_bufsize, reallocate space */
	  bufsize+=INITIAL_BUFSIZE;
	  MEMORYCHECK(tmpstring=(char *)realloc(tmpstring,bufsize*sizeof(char)));
	  
	}
		   
  }


  if (character==EOF) {
	
	if (pos==0) {
	  /* EOF was reached, while no characters were read */
	  free(tmpstring);
	  return NULL;

	}
	if (ferror(fp)) {
	  error("I/O error in ReadLine(%ld): %s\n",(long)fp, strerror(errno));
	}
	

  }
  
  /* Allocate enough memory for the line */
  MEMORYCHECK(line=(char *)malloc((++(pos))*sizeof(char)));

  strncpy(line,tmpstring,(pos)-1);
  free(tmpstring);
  
  line[pos-1]='\0';
  return line;
    
}


void CheckFile(FILE *fp) 
{
  if (ftell(fp)<0) {
	/* file is probably not open, or another error occured */
	error("File error (fp=%ld): %d %s\n",fp,errno,strerror(errno));
  }
  /* File pointer is ok */
}

char *Chext(char *filename) {

  /* Chop the extension from a filename */
  
  /* Search backwards until a dot */
  
  /* Remember to free the memory allocated by this function */
  /* ( free(result) ) */
  
  /* not yet tested */

  int i;
  char *result;

  for (i=strlen(filename)-1;i>=0;i--) {
    if (filename[i]=='.') 
      break;
    
  }
  
  /* No . found */
  if (i==0) {
    
    result=strdup(filename);
  } else {
   
    /* . found */
    result=(char *)malloc((i+1)*sizeof(char));
    strncpy(result, filename, i);
  }
  return result;
  
  
}

/*void MakeDir(const char *dirname) {
  
  int status;
  char message[MESS_BUF_SIZE];

  status=mkdir(dirname, S_IRWXU); // S_IRWXU: Read, Write, Execute by Owner 
  
  if (status<0) { // error occurred
    
    //check for existance
    
    if (errno==EEXIST) {

      // Check whether it is a directory 
      struct stat buf;
      stat(dirname, &buf);
      if (S_ISDIR(buf.st_mode)) {
	// OK 
	extern  Parameter par;
	if (par.interactive) {
	  fprintf(stderr,"Using existing directory %s for data storage.\n",dirname);
	  if (!YesNoP("OK?")) {
	    // User doesn't agree. Exit
	    exit(1);
	  }
	} else {
	  fprintf(stderr,"Using existing directory %s for data storage.\n",dirname);
	}
      } else {
	snprintf(message, MESS_BUF_SIZE, "%s is not a directory", dirname);
	perror(message);
	exit(1);
      }
    } else {
      // a different error occurred. Print error and quit 
      
      snprintf(message,MESS_BUF_SIZE,"Error in making directory %s",dirname);
      perror(message);
      exit(1);
      
    }
    
    
  }

  fprintf(stderr,"Created directory %s for data storage.\n",dirname);
  
  
}*/

/*bool CanWeWriteP(char *filename) {

  // check for the existance of file "filename"
   // if it exists, ask the user whether we may overwrite it
   //false: do not overwrite. true: do overwrite 
   
  
  char message[MESS_BUF_SIZE];
  char fname[FNAMESIZE];

  extern const Parameter par;

  int status;
  status=access(filename, F_OK);
  if (status < 0) {// file does not exist, or something else is wrong      
    // check error code
    if (errno!=ENOENT) {
	
      // another error occured 
      snprintf(message, MESS_BUF_SIZE, "Error checking for existance of %s",filename);
      perror(message);	      
      exit(1);
    }
      
  } else {
      
    // file exists, ask for permission to overwrite if interactive
    if (par.interactive) {
      snprintf(message, MESS_BUF_SIZE, "File %s exists. Overwrite? ",filename);
      if (!YesNoP(message))
	return false;
      else 
	return true;
    } else {
      // Rename old file 
      snprintf(fname, FNAMESIZE-1, "%s~",filename);
      rename(filename, fname);
    }
    
    return true;
  }
    
  // file does not exist, or user permits overwriting
  return true;
    
}*/


==> anc/src/output.h <==
/* 

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/
#ifndef OUTPUT_H_
#define OUTPUT_H_

#ifdef __cplusplus
extern "C" {
#endif

int OpenFileAndCheckExistance(FILE **fp,const char *fname,char *ftype);
int YesNoP(const char *message);
FILE *OpenWriteFile(const char *filename);
FILE *OpenGZippedWriteFile(const char *filename);
FILE *OpenReadFile(const char *filename);
char *ReadLine(FILE *fp);
void CheckFile(FILE *fp);
int FileExistsP(const char *fname);
char *Chext(char *filename);
void MakeDir(const char *dirname);
bool CanWeWriteP(char *filename);

#ifdef __cplusplus
}
#endif


#define MESS_BUF_SIZE 160
#ifndef FALSE
#define FALSE 0
#define TRUE 1
#endif

#endif


==> anc/src/parameter.cpp <==
/*

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/


#include "parameter.h"
#include <cstdio>
#include <cstring>
#include <cstdlib>
#include <cerrno>
#include <iostream>
#include "output.h"
#include "parse.h"

Parameter::Parameter() {

  T = 50.;
  target_area = 100;
  target_length = 60;
  lambda = 50;
  lambda2 = 5.0;
  Jtable = strdup("J.dat");
  conn_diss = 2000;
  vecadherinknockout = false;
  extensiononly = false;
  chemotaxis = 1000;
  border_energy = 100;
  neighbours = 2;
  periodic_boundaries = false;
  extended_neighbour_border = false;
  n_chem = 1;
  diff_coeff = new double[1];
  diff_coeff[0] = 1e-13;
  decay_rate = new double[1];
  decay_rate[0] = 1.8e-4;
  secr_rate = new double[1];
  secr_rate[0] = 1.8e-4;
  saturation = 0;
  dt = 2.0;
  dx = 2.0e-6;
  pde_its = 15;
  n_init_cells = 100;
  size_init_cells = 10;
  sizex = 200;
  sizey = 200;
  divisions = 0;
  mcs = 10000;
  rseed = -1;
  subfield = 1.0;
  relaxation = 0;
  storage_stride = 10;
  graphics = true;
  store = false;
  datadir = strdup("data_film");
	// Act model
	double lambda_Act =0;
	int max_Act = 0;
    //pillar definition
  double pillar_r = 0;
  double pillar_distance = 0;
  double pillar_radius = 0;
  int pillar_energy =0;
  // vector persistence
  double lambda_persistence = 0;
  int tau = 0;


}

Parameter::~Parameter() {

  // destruct parameter object

  // free string parameter

  CleanUp();

}

void Parameter::CleanUp(void) {
  if (Jtable)
     free(Jtable);
  if (diff_coeff)
     free(diff_coeff);
  if (decay_rate)
     free(decay_rate);
  if (secr_rate)
     free(secr_rate);
  if (datadir)
     free(datadir);

}

void Parameter::Read(const char *filename) {

  static bool ReadP=false;

  if (ReadP) {

    //throw "Run Time Error in parameter.cpp: Please Read parameter file only once!!";
    CleanUp();

  } else
    ReadP=true;

  FILE *fp=OpenReadFile(filename);


  T = fgetpar(fp, "T", 50., true);
  target_area = igetpar(fp, "target_area", 100, true);
  target_length = igetpar(fp, "target_length", 60, true);
  lambda = fgetpar(fp, "lambda", 50, true);

  lambda2 = fgetpar(fp, "lambda2", 5.0, true);
  Jtable = sgetpar(fp, "Jtable", "J.dat", true);
  conn_diss = igetpar(fp, "conn_diss", 2000, true);
  vecadherinknockout = bgetpar(fp, "vecadherinknockout", false, true);
  extensiononly = bgetpar(fp, "extensiononly", false, true);
  chemotaxis = igetpar(fp, "chemotaxis", 1000, true);
  border_energy = igetpar(fp, "border_energy", 100, true);
  neighbours = igetpar(fp, "neighbours", 2, true);
  periodic_boundaries = bgetpar(fp, "periodic_boundaries", false, true);
  extended_neighbour_border = bgetpar(fp, "extended_neighbour_border", false, true);
  n_chem = igetpar(fp, "n_chem", 1, true);
  diff_coeff = dgetparlist(fp, "diff_coeff", n_chem, true);
  decay_rate = dgetparlist(fp, "decay_rate", n_chem, true);
  secr_rate = dgetparlist(fp, "secr_rate", n_chem, true);
  saturation = fgetpar(fp, "saturation", 0, true);
  dt = fgetpar(fp, "dt", 2.0, true);
  dx = fgetpar(fp, "dx", 2.0e-6, true);
  pde_its = igetpar(fp, "pde_its", 15, true);
  n_init_cells = igetpar(fp, "n_init_cells", 1, true);
  size_init_cells = igetpar(fp, "size_init_cells", 10, true);
  sizex = igetpar(fp, "sizex", 200, true);
  sizey = igetpar(fp, "sizey", 200, true);
  divisions = igetpar(fp, "divisions", 0, true);
  mcs = igetpar(fp, "mcs", 10000, true);
  rseed = igetpar(fp, "rseed", -1, true);
  subfield = fgetpar(fp, "subfield", 1.0, true);
  relaxation = igetpar(fp, "relaxation", 0, true);
  storage_stride = igetpar(fp, "storage_stride", 10, true);
  graphics = bgetpar(fp, "graphics", true, true);
  store = bgetpar(fp, "store", false, true);
  datadir = sgetpar(fp, "datadir", "data_film", true);
	// Act model
	lambda_Act = fgetpar(fp, "lambda_Act", 0, true);
	max_Act = igetpar(fp, "max_Act", 0, true);
	lambda_perimeter = igetpar(fp, "lambda_perimeter",0, true);
	target_perimeter = igetpar(fp, "target_perimeter", 0, true);
  // pillar definition
  pillar_r = fgetpar(fp, "pillar_r",0,true);
  pillar_distance = fgetpar(fp, "pillar_distance", 0,true);
  pillar_radius = fgetpar(fp, "pillar_radius", 0 ,true);
  pillar_energy = igetpar(fp, "pillar_energy", 0, true);
  // vector persistence
  lambda_persistence = fgetpar(fp, "lambda_persistence", 0 , true);
  tau = igetpar(fp, "tau", 0, true);


}

const char *sbool(const bool &p) {

  const char *true_str="true";
  const char *false_str="false";
  if (p)
    return true_str;
  else
    return false_str;
}

void Parameter::Write(ostream &os) const {
  setlocale(LC_NUMERIC, "C");

  os << " T = " << T << endl;
  os << " target_area = " << target_area << endl;
  os << " target_length = " << target_length << endl;
  os << " lambda = " << lambda << endl;
  os << " lambda2 = " << lambda2 << endl;

  if (Jtable)
    os << " Jtable = " << Jtable << endl;
  os << " conn_diss = " << conn_diss << endl;
  os << " vecadherinknockout = " << sbool(vecadherinknockout) << endl;
  os << " extensiononly = " << sbool(extensiononly) << endl;
  os << " chemotaxis = " << chemotaxis << endl;
  os << " border_energy = " << border_energy << endl;
  os << " neighbours = " << neighbours << endl;
  os << " periodic_boundaries = " << sbool(periodic_boundaries) << endl;
  os << " extended_neighbour_border = " << sbool(extended_neighbour_border) << endl;
  os << " n_chem = " << n_chem << endl;
  os << " diff_coeff = "<< diff_coeff[0] << endl;
  os << " decay_rate = "<< decay_rate[0] << endl;
  os << " secr_rate = "<< secr_rate[0] << endl;
  os << " saturation = " << saturation << endl;
  os << " dt = " << dt << endl;
  os << " dx = " << dx << endl;
  os << " pde_its = " << pde_its << endl;
  os << " n_init_cells = " << n_init_cells << endl;
  os << " size_init_cells = " << size_init_cells << endl;
  os << " sizex = " << sizex << endl;
  os << " sizey = " << sizey << endl;
  os << " divisions = " << divisions << endl;
  os << " mcs = " << mcs << endl;
  os << " rseed = " << rseed << endl;
  os << " subfield = " << subfield << endl;
  os << " relaxation = " << relaxation << endl;
  os << " storage_stride = " << storage_stride << endl;
  os << " graphics = " << sbool(graphics) << endl;
  os << " store = " << sbool(store) << endl;
	//Act model
	os << " lambda_Act = " << lambda_Act << endl;
	os << " max_Act = " << max_Act << endl;
	os << " lambda_perimeter = " << lambda_perimeter << endl;
	os << " target_perimeter = " << target_perimeter << endl;

  if (datadir)
    os << " datadir = " << datadir << endl;
}


ostream &operator<<(ostream &os, Parameter &p) {
  p.Write(os);
  return os;
}

Parameter par;


==> anc/src/parameter.h <==
/*

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/
#ifndef _PARAMETER_H_
#define _PARAMETER_H_

#include <iostream>
using namespace std;
class Parameter {

 public:
  Parameter();
  ~Parameter();
  void CleanUp(void);
  void Read(const char *filename);
  void Write(ostream &os) const;
  double T;
  int target_area;
  int target_length;
  double lambda;
  double lambda2;
  char * Jtable;
  int conn_diss;
  bool vecadherinknockout;
  bool extensiononly;
  int chemotaxis;
  int border_energy;
  int neighbours;
  bool periodic_boundaries;
  bool extended_neighbour_border;
  int n_chem;
  double * diff_coeff;
  double * decay_rate;
  double * secr_rate;
  double saturation;
  double dt;
  double dx;
  int pde_its;
  int n_init_cells;
  int size_init_cells;
  int sizex;
  int sizey;
  int divisions;
  int mcs;
  int rseed;
  double subfield;
  int relaxation;
  int storage_stride;
  bool graphics;
  bool store;
  char * datadir;
	//Act model
	double lambda_Act;
	int max_Act;
	int lambda_perimeter;
	int target_perimeter;
 //pillar definition
 double pillar_r;
 double pillar_distance;
 double pillar_radius;
 int pillar_energy;
 //vector persistence
 double lambda_persistence;
 int tau;


 private:
};

ostream &operator<<(ostream &os, Parameter &p);
const char *sbool(const bool &p);


#endif


==> anc/src/parse.cpp <==
/* 

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/
#include <stdio.h>
#include <locale.h>
#include <string.h>
#include <stdlib.h>
#include <errno.h>
#include <string.h>
#include "warning.h"
#include "parse.h"
#include "output.h"


char *ParsePar(FILE *fp, char *parameter, bool wrapflag) 
{
  char *line,*token;
  char *value;
  
  line=SearchToken(fp,parameter, wrapflag);
  if (line==NULL) {
    warning("Warning: Token %s not found.",parameter);
    value=0;
    return value;
  }
  
  /* parse the line on = sign */
  token=strtok(line,"=");
  if (token==NULL) {
	error("Parse error: no '=' sign found next to token %s, in line: \n %s.",
		  parameter,line);
   }

  // warning("Reading value for token %s...",token);
  fprintf(stderr, "[%s = ",token);
  
  token=strtok(NULL,"=");
  if (token==NULL)
	error("\nParse error: no value found after '=' sign, in line: \n %s",
		  line);

  value=strdup(token);
  free(line);
  
  return value;
      
}


int igetpar(FILE *fp,char *parameter, bool wrapflag) {
  
  // overloaded compatibility function. Doesn't need default parameter
  // default = 0
  
  return igetpar(fp, parameter, 0, wrapflag);
}

int igetpar(FILE *fp,char *parameter, int default_val, bool wrapflag) 
{
  char *token;
  int value;
  
  /* Get token representing the value */
  token=ParsePar(fp,parameter, wrapflag);

  if (token==0) {
    /* default value */
    warning("No token %s found. Using default value %d.\n", parameter, default_val);
    return default_val;
  }
  /* read it */
  sscanf(token,"%d",&value);
  warning("%d]",value);
  
  free(token);

  return value;
  
}

float fgetpar(FILE *fp,char *parameter, bool wrapflag) {
   
  // overloaded compatibility function. Doesn't need default parameter
  // default = 0
  
  return fgetpar(fp, parameter, 0., wrapflag);

}

float fgetpar(FILE *fp, char *parameter, double default_val, bool wrapflag) 
{
  char *token;
  float value;
  setlocale(LC_NUMERIC, "C");

  /* Get token representing the value */
  token=ParsePar(fp,parameter, wrapflag);

  if (token==0) {
    /* default value */
    warning("No token %s found. Using default value %f.\n", parameter, default_val);
    return default_val;
  }

  /* read it */
  sscanf(token,"%e",&value);

  warning("%e]",value);
  
  free(token);

  return value;
  
}


double *dgetparlist(FILE *fp,char *parameter, int n, bool wrapflag) 
{
  /* Get a list of n comma separated doubles */
  char *token;
  double *value;
  char *number;
  int i;
  setlocale(LC_NUMERIC, "C");

  value=(double *)malloc(n*sizeof(double));
  
  /* Get token representing the value */
  token=ParsePar(fp,parameter, wrapflag);
  
  if (token==0) {
    error("No token %s found.\n", parameter);
  }
  /* parse it */
  number=strtok(token,","); /* make a pointer to "token" */
  
  i=0;
  while (number!=NULL) {
    
    if (i>=n) {
      error("\nToo many values found for parameterlist '%s' (%d expected).",parameter,n);
    }
    sscanf(number,"%le",&value[i]);
    fprintf(stderr,"[%f]",value[i]);
    
    /* next value */
    number=strtok(NULL,",");
    i++;
  }
  
  fprintf(stderr,"]\n");
  
  if (i<n) {
    warning("Too few values found for parameterlist '%s' (%d expected).", parameter,n);
    warning("Padding with 0.");
    for (int j=i;j<n;j++) 
      value[j]=0.;
    
    fprintf(stderr, "Full array is ");
    for (int i=0;i<n;i++) {
      fprintf(stderr," %lf ",value[i]);
    }
    fprintf(stderr, "\n");
  }
  
  return value;
  
}

char *sgetpar(FILE *fp,char *parameter, bool wrapflag) 
{
  return sgetpar(fp, parameter, " ", wrapflag);
}

char *sgetpar(FILE *fp, char *parameter, const char *default_val, bool wrapflag) {

  char *token;
  char *value;
  int pos;
    
  /* Get token representing the value */
  token=ParsePar(fp,parameter, wrapflag);

  if (token==0) {
    /* default value */
    warning("No token %s found. Using default value '%s'.\n", parameter, default_val);
    value=strdup(default_val);
    return value;
  }
  
  /* strip leading spaces and duplicate string */
  pos=strspn(token," \t\n");
  value=(char *)malloc((strlen(&token[pos])+1)*sizeof(char));
  sprintf(value,"%s",&token[pos]);
  free(token);

  warning("%s]",value);

  return value;
  
}

char *bool_str(bool bool_var) {
  
  /* Return string "true" if bool_var=true */
  /* Return string "false" if bool_var=false */
  
  static char t[5] = "true";
  static char f[6] = "false";

  if (bool_var) {
    return t;
  } else {
    return f;
  }
  
}

bool bgetpar(FILE *fp, char *parameter,  bool wrapflag) {
  
  // overloaded compatibility function. Doesn't need default parameter
  // default = false

  return bgetpar(fp, parameter, 0, wrapflag);

}

bool bgetpar(FILE *fp, char *parameter, int default_val, bool wrapflag) {

  /* Get boolean parameter. */
  /* if "true" or "yes", return 1 */
  /* if "false" or "no", return 0 */
  /* else complain */

  char *token;
  int value=default_val;
  int pos;
    
  /* Get token representing the value */
  token=ParsePar(fp,parameter, wrapflag);

  if (token==0) {
    /* default value */
    warning("No token %s found. Using default value %s.\n", parameter, bool_str(default_val));
    return default_val;
  }

    
  /* strip leading spaces */
  pos=strspn(token," \t\n");
  
  if (!strcmp(&token[pos],"yes") || !strcmp(&token[pos],"true") || !strcmp(&token[pos],"1"))
    value=1;
  else 
    if (!strcmp(&token[pos],"no") || !strcmp(&token[pos],"false") || !strcmp(&token[pos],"0"))
      value=0;
  else {
    printf("pos = %d, keyword = %s\n",pos,&token[pos]);
    error("Keyword '%s' not recognized. Try yes/no or true/false.\n",&token[pos]);
 }

  warning("%s]",bool_str(value));

  return value;

}


char *SearchToken(FILE *fp, char *token,bool wrapflag) 
{
  /* This function returns the next line of FILE *fp that contains
     the string stored in the null terminated string token */

  /* remember to free the memory allocated for line */
  
  unsigned int len;
  char *line;
  int wrapped=false;
  long initial_position;
  
  /*  rewind(fp); */

  char *tokenplusspace = (char *)malloc( (strlen(token)+3)*sizeof(char));
  strcpy(tokenplusspace, token);
  strcat(tokenplusspace," ");
  
  initial_position=ftell(fp);
  if (ferror(fp)) /* error occured */
    {
      error("%s",strerror(errno));
    }

 
  if (feof(fp)) {
    warning("End of file\n");
  }
  
  
  while (!(wrapped && ftell(fp)>=initial_position)) {

    /* As long as the search was not wrapped and we are not
     * back to where we were, continue searching */
		
    /* Read a line, and check whether an EOF was found */
    if ((line=ReadLine(fp))==NULL) {
      /* Yes? wrapflag on? => Wrap. */
      if (wrapflag) {
	wrapped=true;
	fseek(fp,0L,SEEK_SET);
	continue;
      } else 
	break;
    }

    /* strip leading spaces */
    int pos=strspn(line," \t\n");

    if (line[pos]=='#') {
     
      continue;
    } 
    
    len=strlen(line);
    if (strlen(tokenplusspace)<=len) {

      /* only if the line is longer than the token, it might be found */
      // if (strstr(line,tokenplusspace)!=NULL) /* FOUND */
      if (strstr(line,tokenplusspace)==(&line[pos])) /* FOUND */
	{
	  free(tokenplusspace);
	  return line;
	}
    }
    

    free(line);
    
  }
  free(tokenplusspace);
  return NULL; /* Token Not Found in the file */
}

int TokenInLineP(char *line,char *token) 
{
  if (strstr(token, line)!=NULL)
    return true;
  else
    return false;
}


void SkipLine(FILE *fp) {
  
  /* Just skips a line in FILE *fp */
  char *tmpstring;
  tmpstring=ReadLine(fp);
  free(tmpstring);
  
}

void SkipToken(FILE *fp,char *token, bool wrapflag)
{
  /* A very simple function:
	 call SearchToken() and get rid of the memory returned by
     it.
	 Also, return an error if the desired token was not found in the file.
  */
  char *tmppointer;

  tmppointer=SearchToken(fp,token, wrapflag);

  if (tmppointer==NULL) {
	error("Token `%s' not found by function SkipToken.\n",token);
  }

  free(tmppointer);
      
}



==> anc/src/parse.h <==
/* 

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/

char *ParsePar(FILE *fp, char *parameter, bool wrapflag);
int igetpar(FILE *fp,char *parameter, bool wrapflag);
int igetpar(FILE *fp,char *parameter, int default_val, bool wrapflag);
float fgetpar(FILE *fp,char *parameter, bool wrapflag);
float fgetpar(FILE *fp,char *parameter, double default_val, bool wrapflag);

/* Get a list of n comma separated doubles */
double *dgetparlist(FILE *fp,char *parameter, int n, bool wrapflag);
char *sgetpar(FILE *fp,char *parameter, bool wrapflag);
char *sgetpar(FILE *fp,char *parameter,const char *default_val, bool wrapflag);
bool bgetpar(FILE *fp, char *parameter, bool wrapflag);
bool bgetpar(FILE *fp, char *parameter, int default_val, bool wrapflag);
char *SearchToken(FILE *fp, char *token, bool wrapflag);
int TokenInLineP(char *line,char *token);
void SkipToken(FILE *fp,char *token, bool wrapflag);
void SkipLine(FILE *fp);
char *bool_str(bool bool_var);



==> anc/src/pde.cpp <==
/*

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/
#include <stdio.h>
#include <math.h>
#include <cstdlib>
#include "crash.h"
#include "parameter.h"
#include "ca.h"
#include "pde.h"
#include "conrec.h"

/* STATIC DATA MEMBER INITIALISATION */
const int PDE::nx[9] = {0, 1, 1, 1, 0,-1,-1,-1, 0 };
const int PDE::ny[9] = {0, 1, 0,-1,-1,-1, 0, 1, 1 };

extern Parameter par;

/** PRIVATE **/

PDE::PDE(const int l, const int sx, const int sy) {

  sigma=0;
  thetime=0;
  sizex=sx;
  sizey=sy;
  layers=l;

  sigma=AllocateSigma(l,sx,sy);
  alt_sigma=AllocateSigma(l,sx,sy);

}


PDE::PDE(void) {

  sigma=0;
  alt_sigma=0;
  sizex=0; sizey=0; layers=0;
  thetime=0;

}

// destructor (virtual)
PDE::~PDE(void) {
  if (sigma) {
    free(sigma[0][0]);
    free(sigma[0]);
    free(sigma);
    sigma=0;
  }
  if (alt_sigma) {
    free(alt_sigma[0][0]);
    free(alt_sigma[0]);
    free(alt_sigma);
    alt_sigma=0;
  }
}

double ***PDE::AllocateSigma(const int layers, const int sx, const int sy) {

  double ***mem;
  sizex=sx; sizey=sy;

  mem=(double ***)malloc(layers*sizeof(double **));

  if (mem==NULL)
    MemoryWarning();

  mem[0]=(double **)malloc(layers*sizex*sizeof(double *));
  if (mem[0]==NULL)
      MemoryWarning();

  {  for (int i=1;i<layers;i++)
    mem[i]=mem[i-1]+sizex;}

  mem[0][0]=(double *)malloc(layers*sizex*sizey*sizeof(double));
  if (mem[0][0]==NULL)
    MemoryWarning();

  {for (int i=1;i<layers*sizex;i++)
    mem[0][i]=mem[0][i-1]+sizey;}


  /* Clear PDE plane */
  { for (int i=0;i<layers*sizex*sizey;i++)
    mem[0][0][i]=0.; }

   return mem;
}

void PDE::Plot(Graphics *g,const int l) {
  // l=layer: default layer is 0
  for (int x=0;x<sizex;x++)
    for (int y=0;y<sizey;y++) {
      // Make the pixel four times as large
      // to fit with the CPM plane
      g->Point(MapColour(sigma[l][x][y]),2*x,2*y);
      g->Point(MapColour(sigma[l][x][y]),2*x+1,2*y);
      g->Point(MapColour(sigma[l][x][y]),2*x,2*y+1);
      g->Point(MapColour(sigma[l][x][y]),2*x+1,2*y+1);
    }

}

// Plot the value of the PDE only in the medium of the CPM
void PDE::Plot(Graphics *g, CellularPotts *cpm, const int l) {

  // suspend=true suspends calling of DrawScene
  for (int x=0;x<sizex;x++)
    for (int y=0;y<sizey;y++)
      if (cpm->Sigma(x,y)==0) {
	// Make the pixel four times as large
	// to fit with the CPM plane
	g->Point(MapColour(sigma[l][x][y]),2*x,2*y);
	g->Point(MapColour(sigma[l][x][y]),2*x+1,2*y);
	g->Point(MapColour(sigma[l][x][y]),2*x,2*y+1);
	g->Point(MapColour(sigma[l][x][y]),2*x+1,2*y+1);
      }

}

void PDE::ContourPlot(Graphics *g, int l, int colour) {

  // calls "conrec" routine by Paul Bourke, as downloaded from
  // http://astronomy.swin.edu.au/~pbourke/projection/conrec

  // number of contouring levels
  int nc = 10;

  // A one dimensional array z(0:nc-1) that saves as a list of the contour levels in increasing order.
  double *z=(double *)malloc(nc*sizeof(double));
  double min=Min(l), max=Max(l);
  double step=(max-min)/nc;
  {for (int i=0;i<nc;i++)
    z[i]=(i+1)*step;}

  double *x=(double *)malloc(sizex*sizeof(double));
  {for (int i=0;i<sizex;i++)
    x[i]=i;}

  double *y=(double *)malloc(sizey*sizeof(double));
  {for (int i=0;i<sizey;i++)
    y[i]=i;}

  conrec(sigma[l],0,sizex-1,0,sizey-1,x,y,nc,z,g,colour);

  free(x);
  free(y);
  free(z);



}

void PDE::PlotInCells (Graphics *g, CellularPotts *cpm, const int l) {
 for (int x=0;x<sizex;x++)
    for (int y=0;y<sizey;y++) {
      // Make the pixel four times as large
      // to fit with the CPM plane
      	if( cpm->Sigma(x,y)>0){

          if (par.lambda_Act>0 && l==2){
            		g->Point(MapColour3(sigma[l][x][y],l),2*x,2*y);
            		g->Point(MapColour3(sigma[l][x][y],l),2*x+1,2*y);
            		g->Point(MapColour3(sigma[l][x][y],l),2*x,2*y+1);
            		g->Point(MapColour3(sigma[l][x][y],l),2*x+1,2*y+1);}
      		else {
            		g->Point(255,2*x,2*y);
            		g->Point(255,2*x+1,2*y);
            		g->Point(255,2*x,2*y+1);
            		g->Point(255,2*x+1,2*y+1);}
      				}
    else if (cpm->Sigma(x,y)==-2){
      g->Point(10,2*x,2*y);
      g->Point(10,2*x+1,2*y);
      g->Point(10,2*x,2*y+1);
      g->Point(10,2*x+1,2*y+1);
    }
	}
}

// public
void PDE::Diffuse(int repeat) {

  // Just diffuse everywhere (cells are transparent), using finite difference
  // (We're ignoring the problem of how to cope with moving cell
  // boundaries right now)

  const double dt=par.dt;
  const double dx2=par.dx*par.dx;

  for (int r=0;r<repeat;r++) {
    //NoFluxBoundaries();
    if (par.periodic_boundaries) {
      PeriodicBoundaries();
    } else {
      AbsorbingBoundaries();
      //NoFluxBoundaries();
    }

    for (int l=0;l<layers;l++) {
      for (int x=1;x<sizex-1;x++)
	for (int y=1;y<sizey-1;y++) {

	  double sum=0.;
	  sum+=sigma[l][x+1][y];
	  sum+=sigma[l][x-1][y];
	  sum+=sigma[l][x][y+1];
	  sum+=sigma[l][x][y-1];

	  sum-=4*sigma[l][x][y];
	  alt_sigma[l][x][y]=sigma[l][x][y]+sum*dt*par.diff_coeff[l]/dx2;

	}
    }
    double ***tmp;
    tmp=sigma;
    sigma=alt_sigma;
    alt_sigma=tmp;

    thetime+=dt;
  }

}

double PDE::GetChemAmount(const int layer) {

  // Sum the total amount of chemical in the lattice
  // in layer l
  // (This is useful to check particle conservation)
  double sum=0.;
  if (layer==-1) { // default argument: sum all chemical species
    for (int l=0;l<layers;l++) {
      for (int x=1;x<sizex-1;x++)
	for (int y=1;y<sizey-1;y++) {

	  sum+=sigma[l][x][y];
	}

    }
  } else {
    for (int x=1;x<sizex-1;x++)
      for (int y=1;y<sizey-1;y++) {

	sum+=sigma[layer][x][y];
      }
  }
  return sum;

}

// private
void PDE::NoFluxBoundaries(void) {

  // all gradients at the edges become zero,
  // so nothing flows out
  // Note that four corners points are not defined (0.)
  // but they aren't used in the calculations

  for (int l=0;l<layers;l++) {
    for (int x=0;x<sizex;x++) {
      sigma[l][x][0]=sigma[l][x][1];
      sigma[l][x][sizey-1]=sigma[l][x][sizey-2];
    }

    for (int y=0;y<sizey;y++) {
      sigma[l][0][y]=sigma[l][1][y];
      sigma[l][sizex-1][y]=sigma[l][sizex-2][y];
    }
  }
}


// private
void PDE::AbsorbingBoundaries(void) {

  // all boundaries are sinks,

  for (int l=0;l<layers;l++) {
    for (int x=0;x<sizex;x++) {
      sigma[l][x][0]=0.;
      sigma[l][x][sizey-1]=0.;
    }

    for (int y=0;y<sizey;y++) {
      sigma[l][0][y]=0.;
      sigma[l][sizex-1][y]=0.;
    }
  }
}

// private
void PDE::PeriodicBoundaries(void) {

  // periodic...

  for (int l=0;l<layers;l++) {
    for (int x=0;x<sizex;x++) {
      sigma[l][x][0]=sigma[l][x][sizey-2];
      sigma[l][x][sizey-1]=sigma[l][x][1];
    }
    for (int y=0;y<sizey;y++) {
      sigma[l][0][y]=sigma[l][sizex-2][y];
      sigma[l][sizex-1][y]=sigma[l][1][y];
    }
  }
}

void PDE::GradC(int layer, int first_grad_layer) {

  // calculate the first and second order gradients and put
  // them in the next chemical fields
  if (par.n_chem<5) {
    throw("PDE::GradC: Not enough chemical fields");
  }

  // GradX
  for (int y=0;y<sizey;y++) {
    for (int x=1;x<sizex-1;x++) {
      sigma[first_grad_layer][x][y]=(sigma[layer][x+1][y]-sigma[layer][x-1][y])/2.;
    }
  }

  // GradY
  for (int x=0;x<sizex;x++) {
    for (int y=1;y<sizey-1;y++) {
      sigma[first_grad_layer+1][x][y]=(sigma[layer][x][y+1]-sigma[layer][x][y-1])/2.;
    }
  }

  // GradXX
  for (int y=0;y<sizey;y++) {
    for (int x=1;x<sizex-1;x++) {
      sigma[first_grad_layer+2][x][y]=sigma[layer][x+1][y]-sigma[layer][x-1][y]-2*sigma[layer][x][y];
    }
  }

  // GradYY
  for (int x=0;x<sizex;x++) {
    for (int y=1;y<sizey-1;y++) {
      sigma[first_grad_layer+3][x][y]=sigma[layer][x][y-1]-sigma[layer][x][y+1]-2*sigma[layer][x][y];
    }
  }
}

void PDE::PlotVectorField(Graphics &g, int stride, int linelength, int first_grad_layer) {

  // Plot vector field assuming it's in layer 1 and 2
  for (int x=1;x<sizex-1;x+=stride) {
    for (int y=1;y<sizey-1;y+=stride) {

      // calculate line
      int x1,y1,x2,y2;

      x1=(int)(x-linelength*sigma[first_grad_layer][x][y]);
      y1=(int)(y-linelength*sigma[first_grad_layer+1][x][y]);
      x2=(int)(x+linelength*sigma[first_grad_layer][x][y]);
      y2=(int)(y+linelength*sigma[first_grad_layer+1][x][y]);

      if (x1<0) x1=0;
      if (x1>sizex-1) x1=sizex-1;
      if (y1<0) y1=0;
      if (y1>sizey-1) y1=sizey-1;

      if (x2<0) x2=0;
      if (x2>sizex-1) x2=sizex-1;
      if (y2<0) y2=0;
      if (y2>sizey-1) y2=sizey-1;

      // And draw it :-)
      // perhaps I can add arrowheads later to make it even nicer :-)

      g.Line(2*x1,2*y1,2*x2,2*y2,1);

    }
  }

}


==> anc/src/pde.h <==
/*

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/

#include "graph.h"
#ifndef _PDE_HH_
#define _PDE_HH_
#include <stdio.h>
#include <float.h>
#include "graph.h"
#include <stdio.h>
#include <iostream>

class CellularPotts;
class Dish;
class PDE {

  friend class Info;

 public:

  /*! \brief Constructor for PDE object containing arbitrary number of planes.

  \param layers: Number of PDE planes
  \param sizex: horizontal size of PDE planes
  \param sizey: vertical size of PDE planes

  */
  PDE(const int layers, const int sizex,
      const int sizey);


  // destructor must also be virtual
  virtual ~PDE();

  /*! \brief Plots one layer of the PDE plane to a Graphics window.

  \param g: Graphics window.
  \param layer: The PDE plane to be plotted. Default layer 0.
  */
  void Plot(Graphics *g, const int layer=0);

  /*! \brief Plots one layer of the PDE to a Graphics window, but not over the cells.
    \param g: Graphics window.
    \param cpm: CellularPotts object containing the cells.
    \param layer: The PDE plane to be plotted. Default layer 0.
  */
  void Plot(Graphics *g, CellularPotts *cpm, const int layer=0);

  /*! \brief Plots the PDE field using contour lines.

  \param g: Graphics window.
  \param layer: The PDE plane to be plotted. Default layer 0.
  \param colour: Color to use for the contour lines, as defined in the "default.ctb" color map file, which should be in the same directory as the executable. Default color 1 (black in the default color map).
  */
  void ContourPlot(Graphics *g, int layer=0, int colour=1);

  //! \brief Returns the horizontal size of the PDE planes.
  inline int SizeX() const {
    return sizex;
  }

  //! \brief Returns the vertical size of the PDE planes.
  inline int SizeY() const {
    return sizey;
  }

  //! \brief Returns the number of PDE layers in the PDE object
  inline int Layers() const {
    return layers;
  }

  /*! \brief Returns the value of grid point x,y of PDE plane "layer".

  Warning, no range checking done.

  \param layer: the PDE plane to probe.
  \param x, y: grid point to probe.
  */
  inline double Sigma(const int layer, const int x, const int y) const {
    return sigma[layer][x][y];
  }

  /*! \brief Sets grid point x,y of PDE plane "layer" to value "value".

  \param layer: PDE plane.
  \param x, y: grid point
  \param value: new contents

  */
  inline void setValue(const int layer, const int x, const int y, const double value) {
    sigma[layer][x][y]=value;
  }

  /*! \brief Adds a number to a PDE grid point.

  \param layer: PDE plane.
  \param x, y: grid point
  \param value: value to add
  */
  inline void addtoValue(const int layer, const int x, const int y, const double value) {
    sigma[layer][x][y]+=value;
  }

  /*! \brief Gets the maximum value of PDE layer l.

  \param l: layer
  \return Maximum value in layer l.
  */
  inline double Max(int l) {
    double max=sigma[l][0][0];
    int loop=sizex*sizey;
    for (int i=1;i<loop;i++)
      if (sigma[l][0][i]>max) {
	max=sigma[l][0][i];
      }
    return max;
  }
  /*! \brief Returns the minimum value of PDE layer l.

  \param l: layer
  \return Minimum value in layer l.
  */
  inline double Min(int l) {
    double min=sigma[l][0][0];
    int loop=sizex*sizey;
    for (int i=1;i<loop;i++)
      if (sigma[l][0][i]<min) {
	min=sigma[l][0][i];
      }
    return min;
  }
 /* Function for the Act model. The whole field is initialized, usually with 0
	*/
 void InitializeAgeLayer(int l,double value,CellularPotts *cpm);

 /* Function for the Act model. All the lattice sites within cells are "aged"
	*  by decreasing their values, usually with 1.
	*/
  void AgeLayer(int l,double value,CellularPotts *cpm, Dish *dish);

	/* Function for the Act model. Plots the values of the activity into the cells.
	*/
	void PlotInCells(Graphics *g,CellularPotts *cpm, const int l=0);

	/*! \brief Carry out $n$ diffusion steps for all PDE planes.


  We use a forward Euler method here. Can be replaced for better algorithm.

  \param repeat: Number of steps.

  Time step dt, space step dx, diffusion coefficient diff_coeff and
  boundary conditions (bool periodic_boundary) are set as global
  parameters in a parameter file using class Parameter.

  */
  void Diffuse(int repeat);

  /*! \brief Implementation of no-flux boundaries.

  Called internally (optionally) by Diffuse(). */
  void NoFluxBoundaries(void);

  /*! \brief Implementation of absorbing boundaries.

  Called internally (optionally) by Diffuse(). */
  void AbsorbingBoundaries(void);

  /*! \brief Implementation of periodic boundaries.

  Called internally (optionally) by Diffuse(). */
  void PeriodicBoundaries(void);

  /*! \brief Reaction and interaction of CPM plane with PDE planes.

  \param cpm: CellularPotts plane the PDE plane interacts with

  You should implement this member function as part of your main
  simulation code. See for an example vessel.cpp.

  */
  void Secrete(CellularPotts *cpm);

  /*! \brief Returns cumulative "simulated" time,
    i.e. number of time steps * dt. */
  inline double TheTime(void) const {
    return thetime;
  }

  /*! \brief Returns summed amount of chemical in PDE plane "layer".

  \param layer: The PDE plane of which to sum the chemicals. layer=-1 (default) returns the summed amount of chemical in all planes.

  */
  double GetChemAmount(const int layer=-1);

  /*!   Calculates the first and second order gradients, i.e. gradx,
    grady, gradxx, gradxy and gradyy and puts them in the next
    three chemical fields. Not currently used and might need some
    redoing. Make sure you have allocated sufficient fields (this
    method generates five planes).

    \param layer: PDE plane of which to calculate the gradients
    (default 0) \param first_grad_layer: first plane of five in which
    to write the results (default 1).
  */
  void GradC(int layer=0, int first_grad_layer=1);

  /*!   Plots a field of the first order gradients, i.e. gradx and
    grady; assumes you have called GradC before.
    Not currently used and might need some
    redoing.

    \param g: Graphics window
    \param stride: Number of grid points between vectors (drawn as lines, currently.
    \param linelength: Length of vector lines, in pixels.
    \param first_grad_layer: first plane of two which contain the
    calculated gradients (default 1).


  */
  void PlotVectorField(Graphics &g, int stride, int linelength, int first_grad_layer=1);

 protected:

  double ***sigma;

  // Used as temporary memory in the diffusion step
  // (addresses will be swapped for every time step, so
  // never directly use them!!! Access is guaranteed to be correct
  // through user interface)

  double ***alt_sigma;

  int sizex;
  int sizey;
  int layers;


  // Protected member functions

  /*! \brief Used in Plot. Takes a color and turns it into a grey value.

  \param val: Value from PDE plane.

  Implement this function in you main simulation code. See e.g. vessel.cpp.
  */
  virtual int MapColour(double val);
	virtual int MapColour3(double val, int l);

  //! empty constructor (necessary for derivation)
  PDE(void);

  /*! \brief Allocates a PDE plane (internal use).

  For internal use, can be reimplemented in derived class to change
  method of memory allocation.
  */
  virtual double ***AllocateSigma(const int layers, const int sx, const int sy);

 private:
  static const int nx[9], ny[9];
  double thetime;

};


#endif


==> anc/src/qtgraph.cpp <==
/*

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/
#include <qapplication.h>
#include <qwidget.h>
#include <qlabel.h>
#include <qpainter.h>
// #include <q3picture.h>
#include <QPicture>
#include <QPalette>
//Added by qt3to4:
#include <QMouseEvent>
#include <QPaintEvent>
#include <QImageWriter>
#ifndef Q_OS_DARWIN
#include <malloc.h>
#endif
#include <iostream>
#include <qtimer.h>
#include <qpixmap.h>
#include <qimage.h>
// #include <q3strlist.h>
#include <QResizeEvent>
#include "qtgraph.h"
#include "parameter.h"

using namespace std;
QtGraphics::QtGraphics(int xfield, int yfield, const char *movie_file)
{
	mag = 1.;
	// if (movie_file) {
  //   throw("QtGraphics in qtgraph.cc: Sorry, movie writing not (yet) implemented\n");
  // }
  resize( xfield * mag, yfield  * mag);
	init_size_x = xfield;
	init_size_y = yfield;

  //Instead of painting in the window,
  //we choose to output to the QPicture
  //object:
  //picture->begin( &pic );
  //We draw a rectangle. Not to the screen,
  //but to the QPicture object:
  //picture->drawRect( 20, 20, 160, 160 );
  //picture->end();

  //Save what has been drawn to the QPicture
  //object to a file, called file.pic. When
  //you have run this program, a file with this
  //name will be created (in the directory which
  //this program is located in).
  //  pic.save( "file.png" );

  // Allocate colors
  pens = new QPen[1025];


  ReadColorTable(pens);

	// Set background color of widget (i.e. the color outside the Pixmap that
	// will be shown after resizing the window)
	QPalette pal = palette();
	pal.setColor(backgroundRole(), pens[0].color());
	setPalette(pal);

  timer = new QTimer( this );
  connect( timer, SIGNAL(timeout()), SLOT(TimeStepWrap()) );
  timer->start( 0 );


  mouse_button=Qt::NoButton;
  // changed by RM for porting to Win Qt4
	pixmap=new QPixmap(xfield,yfield);
  //pixmap->fill(pens[0].color());
	//ClearImage();
	picture=new QPainter();
}

QtGraphics::~QtGraphics() {
  delete picture;
  //delete paint2;
  delete pixmap;
}

void QtGraphics::Point(int colour, int i, int j) {

  picture->setPen( pens[colour] );
  picture->drawPoint( i, j);

}

void QtGraphics::BeginScene(void) {

  picture->begin(pixmap);
	//picture->scale(mag);
}

void QtGraphics::EndScene(void) {

  picture->end();
  update();
}

void QtGraphics::Line( int x1, int y1,int x2,int y2,int colour ) {
  picture->setPen( pens[colour] );
  picture->drawLine( x1, y1, x2, y2);
}

void QtGraphics::Arrow( int x1, int y1,int x2,int y2,int colour ) {
  picture->setPen( pens[colour] );
  picture->drawLine( x1, y1, x2, y2);
	int b1=(int) 2*sqrt(2)*(x1-x2-y1+y2)/((sqrt(pow(x2-x1,2)+pow(y2-y1,2))));
	int b2=(int) 2*sqrt(2)*(x1-x2+y1-y2)/((sqrt(pow(x2-x1,2)+pow(y2-y1,2))));
	int c1=(int) 2*sqrt(2)*(x1-x2+y1-y2)/((sqrt(pow(x2-x1,2)+pow(y2-y1,2))));
	int c2=(int) 2*sqrt(2)*(-x1+x2+y1-y2)/((sqrt(pow(x2-x1,2)+pow(y2-y1,2))));
	picture->drawLine(x2,y2,x2+b1,y2+b2);
	picture->drawLine(x2,y2,x2+c1,y2+c2);
}

void QtGraphics::ReadColorTable(QPen *pens)
{

  char name[50];
  sprintf(name,"default.ctb");

  FILE *fpc;
  if ((fpc = fopen(name,"r")) == NULL) {

    char *message=new char[2000];
    if (message==0) {
      throw "Memory panic in QtGraphics::ReadColorTable\n";
    }

    sprintf(message,"QtGraphics::ReadColorTable: Colormap '%s' not found.",name);

    throw(message);

  }

  int r,g,b;
  int i;
  while (fscanf(fpc,"%d",&i) != EOF) {
    fscanf(fpc,"%d %d %d\n",&r,&g,&b);
    QPen p(QColor(r,g,b));
    pens[i]=p;
  }

  fclose(fpc);

}

//Of course, we also want to see the image
//on screen. This is taken care of by the
void QtGraphics::paintEvent( QPaintEvent* )
{
//  bitBlt(this, 0, 0, pixmap);
	QPainter win(this);
	win.scale(mag,mag);
	win.drawPixmap(QPoint(0,0),*pixmap);
  //painter.drawPixmap(QRect(0,0,
}

void QtGraphics::mousePressEvent( QMouseEvent *e) {
  mouse_x=e->x();
  mouse_y=e->y();
  mouse_button=e->button();
}

void QtGraphics::mouseReleaseEvent( QMouseEvent *) {
  mouse_button=Qt::NoButton;
}

void QtGraphics::TimeStepWrap(void) {

  //  picture->begin(pixmap);
  static int t=0;
  TimeStep();
  t++;
  // check number of timesteps
  extern Parameter par;
  if (t==par.mcs) {
    emit SimulationDone();
  }
  //picture->end();
}

int QtGraphics::GetXYCoo(int *X, int *Y)
{
  *X = mouse_x;
  *Y = mouse_y;
  switch (mouse_button) {

  case Qt::LeftButton:
    return 1;
    break;
  case Qt::MidButton:
    return 2;
    break;
  case Qt::RightButton:
    return 3;
    break;
  default:
    return 0;
    break;
  }
  return 0;
}

void QtGraphics::Write(char *fname, int quality) {

  if (fname==0) {

    throw("QtGraphics::Write: empty filename!\n");
  }

    // replay the picture on image
    // and write it to fname
  QString imname(fname);

  // Get file extension to infer desired image format
  QString extension_str = imname.section( '.', -1).toUpper();
		const char *extension = extension_str.toLocal8Bit().constData();
  //cerr << "Extension is: " << extension << "\n";
  if (pixmap->save(imname,extension,quality)) {
    cerr << "Image " << imname.toLocal8Bit().constData() << " was succesfully written.\n";
  } else {
    cerr << "Image " << imname.toLocal8Bit().constData() << " could not be written.\n";
		QList< QByteArray > fmt = QImageWriter::supportedImageFormats();
    cerr << "Please choose one of the following formats: ";
      for (QList< QByteArray >::ConstIterator f=fmt.begin(); f!=fmt.end(); f++) {
      cerr << f->constData() << " ";
    }
    cerr << "\n";
  }
}

void QtGraphics::resizeEvent(QResizeEvent *event) {
	qreal old_width=event->oldSize().width();
	qreal old_heigth=event->oldSize().height();
	qreal new_width=event->size().width();
	qreal new_height=event->size().height();

	if (new_width > new_height) {
		mag = (double)new_height / (double)init_size_y;
	} else {
		mag = (double)new_width / (double)init_size_x;
	}


}


==> anc/src/qtgraph.h <==
/*

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/
#ifndef _QTGRAPH_H_
#define _QTGRAPH_H_
#include <QWidget>
#include <qlabel.h>
#include <qpainter.h>
#include <QPicture>
#include <QPixmap>
// #include <q3picture.h>
// #include <qpixmap.h>
//Added by qt3to4:
#include <QMouseEvent>
#include <QPaintEvent>
#include <QResizeEvent>
#include "graph.h"
#include <math.h>



class QtGraphics : public QWidget, public Graphics {

  Q_OBJECT

    public:
  QtGraphics(int xfield, int yfield, const char *movie_file=0);
  QtGraphics(QWidget *parent, const char *name, int xfield, int yfield, const char *movie_file=0) : QWidget(parent, 0) {
    QtGraphics(xfield, yfield, movie_file);
  }

  virtual ~QtGraphics(void);
  virtual void BeginScene(void);
  virtual void EndScene(void);
  /*inline void Flush(void) {
    XFlush(display);
    } */
  virtual void Point( int colour, int i, int j);
  virtual void Line ( int x1, int y1,int x2,int y2,int colour );
  virtual void Arrow (int x1, int y1, int x2, int y2, int colour);
  /*void Field (const int **r, int mag=1);
    void PlotNumber(int number, int x, int y);*/

  virtual int GetXYCoo(int *X,int *Y);
  /*char *ChangeTitle (const char *message);
  void RecoverTitle(void);*/
  //LineType CropSize(void);
  //Coordinate ReplaceBeast(Coordinate old_size,Coordinate new_size);
  virtual int XField(void) const {return width();}
  virtual int YField(void) const {return height();}

  virtual void Write(char *fname, int quality=-1);
  inline void ClearImage(void) {

    pixmap->fill(pens[0].color());
  }

  virtual void TimeStep(void);
	virtual void resizeEvent( QResizeEvent *event);
  public slots:
    void TimeStepWrap(void);

  signals:
    void SimulationDone(void);

 private:
  void paintEvent( QPaintEvent* );
  void mousePressEvent( QMouseEvent *e);
  void mouseReleaseEvent( QMouseEvent *e);
  QPainter *picture;
  QLabel *label;
  QPicture pic;
  QPen *pens;
  QTimer *timer;
  QPixmap *pixmap;
  QLabel *image;

  int mouse_x;
  int mouse_y;

	int init_size_x;
	int init_size_y;

	double mag;
  Qt::MouseButton mouse_button;

  // private methods
  void ReadColorTable(QPen *pens);
  QTimer *t;



};

#include <qapplication.h>
//#include <qsignal.h>

#define TIMESTEP void QtGraphics::TimeStep(void)
#endif


==> anc/src/random.cpp <==
/*

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/
#include <stdio.h>
#include <stdlib.h>
#include <sys/timeb.h>
#include <iostream>
#include "random.h"
#include <cstdlib>
#include <cmath>
#include <limits>

static int idum = -1;

/*! \return A random double between 0 and 1
**/
double RANDOM(void)
/* Knuth's substrative method, see Numerical Recipes */
{
  static int inext,inextp;
  static long ma[56];
  static int iff=0;
  long mj,mk;
  int i,ii,k;

  if (idum < 0 || iff == 0) {
    iff=1;
    mj=MSEED-(idum < 0 ? -idum : idum);
    mj %= MBIG;
    ma[55]=mj;
    mk=1;
    i=1;
    do {
      ii=(21*i) % 55;
      ma[ii]=mk;
      mk=mj-mk;
      if (mk < MZ) mk += MBIG;
      mj=ma[ii];
    } while ( ++i <= 54 );
    k=1;
    do {
      i=1;
      do {
        ma[i] -= ma[1+(i+30) % 55];
        if (ma[i] < MZ) ma[i] += MBIG;
      } while ( ++i <= 55 );
    } while ( ++k <= 4 );
    inext=0;
    inextp=31;
    idum=1;
  }
  if (++inext == 56) inext=1;
  if (++inextp == 56) inextp=1;
  mj=ma[inext]-ma[inextp];
  if (mj < MZ) mj += MBIG;
  ma[inext]=mj;
  return mj*FAC;
}

/*! \param An integer random seed
  \return the random seed
**/
int Seed(int seed)
{
  if (seed < 0) {
	  std::cerr << "Randomizing random generator, seed is ";
    int rseed=Randomize();
    std::cerr << rseed << "\n";
    return rseed;
  } else {
    int i;
    idum = -seed;
    for (i=0; i <100; i++)
      RANDOM();
    return seed;
  }
}


/*! Returns a random integer value between 1 and 'max'
  \param The maximum value (long)
  \return A random integer (long)
**/
long RandomNumber(long max)
{
   return((long)(RANDOM()*max+1));
}

/*! Interactively ask for the seed
\param void
\return void
**/
void AskSeed(void)
{
  int seed;
  printf("Please enter a random seed: ");
  scanf("%d",&seed);
  printf("\n");
  Seed(seed);
}


/*! Make a random seed based on the local time
\param void
\return void
**/

int Randomize(void) {

  // Set the seed according to the local time
  struct timeb t;
  int seed;

  ftime(&t);

  seed=abs((int)((t.time*t.millitm)%655337));
  Seed(seed);
  fprintf(stderr,"Random seed is %d\n",seed);
  return seed;
}


double generateGaussianNoise(double mu, double sigma)
{
	static const double epsilon = std::numeric_limits<double>::min();
	static const double two_pi = 2.0*3.14159265358979323846;

	thread_local double z1;
	thread_local bool generate;
	generate = !generate;

	if (!generate)
	   return z1 * sigma + mu;

	double u1, u2;
	do
	 {
	   u1 = RANDOM();
	   u2 = RANDOM();
	 }
	while ( u1 <= epsilon );

	double z0;
	z0 = sqrt(-2.0 * log(u1)) * cos(two_pi * u2);
	z1 = sqrt(-2.0 * log(u1)) * sin(two_pi * u2);
	return z0 * sigma + mu;
}


==> anc/src/random.h <==
/*

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/
#define MBIG 1000000000
#define MSEED 161803398
#define MZ 0
#define FAC (1.0/MBIG)

double RANDOM();
int Seed(int seed);
long RandomNumber(long max);
void AskSeed();
int Randomize(void);
double generateGaussianNoise(double mu, double sigma);


==> anc/src/simplified_act_J.dat <==
2
0
35 0


==> anc/src/sqr.h <==
/* 

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/
/* sqr.h. From "Numerical recipes in C" */

#ifndef _SQR_H_
#define _SQR_H_

static float sqrarg;
#define SQR(a) ((sqrarg=(a)) == 0.0 ? 0.0 : sqrarg*sqrarg)

static double dsqrarg;
#define DSQR(a) ((dsqrarg=(a)) == 0.0 ? 0.0 : dsqrarg*dsqrarg)

#endif


==> anc/src/sticky.h <==
/* 

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/
#define GRIDX 100
#define GRIDY 100
#define MAXCELLS 1024 /*  beware  */
#define MAXNEIGH  2054
#define FALSE    0
#define TRUE     1
#define OK 1
#define TESTCELLS 1
#define BOLTZMANN 1024 


#define MAXSEED 65531349

/* #define SAMPLE POPSIZE/2 */

//#define DEBUG 0
#define MAXHIST 4096
#define MAXTYPE 256
#define WHITE 0
#define BLACK 1
#define RED 2
#define BLUE 3
#define GREEN 4
#define MEDIUM 0
#define EMPTY -1
#define DIV 1   /* DIV 2^(# of divbit) */
#define REMARK 56
#define HASHCOLPRIME 255
#define PLOTPERIODFREQUENCY 25
#define HOSTDEAD -20
#define NULL_BEAST -10
#define OK_BEAST -5

/* the number of external connections per genome
   of random DNA's */
/* "parameters" */

#define PMUT 0.009
#define PMUT2 .1
#define DMUT 0.0021
#define PCO 0.
#define NETSIZE 29 
#define INETSIZE 16 
#define INP_PROT 16 /* number of negative inputs (connectivity) */
#define POTPROT 16 /* number of potential proteins */
//#define EXTCONNECTIONS 0
#define COMMUNICATION 2
#define ENERGYOFFSET 8
#define NHHIST 10
#define NH_TH 0.5
#define ENDOFSTATES 1<<(NETSIZE+2)
/* function definitions */

double RANDOM();














==> anc/src/supplvid_act_starved_003_final.par <==

# Cellular Potts parameters
T = 20

target_area = 400
ref_adhesive_area = 100000
area_constraint_type = 0
lambda = 50

lambda2 = 0
Jtable = simplified_act_J.dat
conn_diss = 1000
cluster_connectivity = false

chemotaxis = 0
border_energy = 200


target_perimeter = 313
lambda_perimeter = 1

#lymphocyte matrix interaction
lambda_matrix = 0
lambda_c = 6000
max_matrix = 4
age_saturation = 5
spontenous_p = 0
decay_p = 0.005
eden_p = 0.004

geometric_mean = true
single_site_power = 6

type_init_cells = 2
# note: do not change the following parameters for "long" cells (lambda2>0)
neighbours = 2

periodic_boundaries = false

# PDE parameters
# layer 0 = chemokine layer, layer 1 empty, layer 2 = used to keep track of the age of the lattice sites, layer 3 = lymphocyte matrix interaction layer
n_chem = 3
diff_coeff =  0, 0,  0
decay_rate = 0.00, 0, 0
secr_rate = 0, S0, 0
saturation = 0., 0, 0
dt = 0.0, 0.0, 0.00
dx = 0.732e-6, 0.732e-6 , 0.732e-6
pde_its = 0, 10 ,0


# Act model parameters
lambda_Act = 129
max_Act = 37

lambda_persistence = 0
tau = 0

lambda_schooling = 0
J_pol = 0


# initial conditions (create a "blob" of cells in the middle)
n_init_cells = 1
size_init_cells = 25
sizex = 500
sizey = 500

divisions = 0
mcs = 9700
rseed = 1
subfield = 1
relaxation = 100



storage_stride = 54
graphics = false
store = true
datadir = supvid/starved_act_003/

pillar_distance = 32
pillar_r = 0.03
pillar_radius = 10
pillar_energy = 20


==> anc/src/supplvid_act_starved_final.par <==

# Cellular Potts parameters
T = 20

target_area = 400
ref_adhesive_area = 100000
area_constraint_type = 0
lambda = 50

lambda2 = 0
Jtable = simplified_act_J.dat
conn_diss = 1000
cluster_connectivity = false

chemotaxis = 0
border_energy = 200


target_perimeter = 313
lambda_perimeter = 1

#lymphocyte matrix interaction
lambda_matrix = 0
lambda_c = 6000
max_matrix = 4
age_saturation = 5
spontenous_p = 0
decay_p = 0.005
eden_p = 0.004

geometric_mean = true
single_site_power = 6

type_init_cells = 2
# note: do not change the following parameters for "long" cells (lambda2>0)
neighbours = 2

periodic_boundaries = false

# PDE parameters
# layer 0 = chemokine layer, layer 1 empty, layer 2 = used to keep track of the age of the lattice sites, layer 3 = lymphocyte matrix interaction layer
n_chem = 3
diff_coeff =  0, 0,  0
decay_rate = 0.00, 0, 0
secr_rate = 0, S0, 0
saturation = 0., 0, 0
dt = 0.0, 0.0, 0.00
dx = 0.732e-6, 0.732e-6 , 0.732e-6
pde_its = 0, 10 ,0


# Act model parameters
lambda_Act = 129
max_Act = 37

lambda_persistence = 0
tau = 0

lambda_schooling = 0
J_pol = 0


# initial conditions (create a "blob" of cells in the middle)
n_init_cells = 1
size_init_cells = 25
sizex = 500
sizey = 500

divisions = 0
mcs = 9700
rseed = 1
subfield = 1
relaxation = 100



storage_stride = 54
graphics = false
store = true
datadir = supvid/starved_act/

pillar_distance = 32
pillar_r = 0.03
pillar_radius = 0
pillar_energy = 20


==> anc/src/supplvid_act_starved_final_regular.par <==

# Cellular Potts parameters
T = 20

target_area = 400
ref_adhesive_area = 100000
area_constraint_type = 0
lambda = 50

lambda2 = 0
Jtable = simplified_act_J.dat
conn_diss = 1000
cluster_connectivity = false

chemotaxis = 0
border_energy = 200


target_perimeter = 313
lambda_perimeter = 1

#lymphocyte matrix interaction
lambda_matrix = 0
lambda_c = 6000
max_matrix = 4
age_saturation = 5
spontenous_p = 0
decay_p = 0.005
eden_p = 0.004

geometric_mean = true
single_site_power = 6

type_init_cells = 2
# note: do not change the following parameters for "long" cells (lambda2>0)
neighbours = 2

periodic_boundaries = false

# PDE parameters
# layer 0 = chemokine layer, layer 1 empty, layer 2 = used to keep track of the age of the lattice sites, layer 3 = lymphocyte matrix interaction layer
n_chem = 3
diff_coeff =  0, 0,  0
decay_rate = 0.00, 0, 0
secr_rate = 0, S0, 0
saturation = 0., 0, 0
dt = 0.0, 0.0, 0.00
dx = 0.732e-6, 0.732e-6 , 0.732e-6
pde_its = 0, 10 ,0


# Act model parameters
lambda_Act = 129
max_Act = 37

lambda_persistence = 0
tau = 0

lambda_schooling = 0
J_pol = 0


# initial conditions (create a "blob" of cells in the middle)
n_init_cells = 1
size_init_cells = 25
sizex = 500
sizey = 500

divisions = 0
mcs = 9700
rseed = 1
subfield = 1
relaxation = 100



storage_stride = 54
graphics = false
store = true
datadir = supvid/starved_act_regular/

pillar_distance = 31
pillar_r = 0
pillar_radius = 10
pillar_energy = 20


==> anc/src/supplvid_act_vegetative_003_final.par <==

# Cellular Potts parameters
T = 20

target_area = 600
ref_adhesive_area = 100000
area_constraint_type = 0
lambda = 50

lambda2 = 0
Jtable = simplified_act_J.dat
conn_diss = 1000
cluster_connectivity = false

chemotaxis = 0
border_energy = 200


target_perimeter = 350
lambda_perimeter = 1

#lymphocyte matrix interaction
lambda_matrix = 0
lambda_c = 6000
max_matrix = 4
age_saturation = 5
spontenous_p = 0
decay_p = 0.005
eden_p = 0.004

geometric_mean = true
single_site_power = 6

type_init_cells = 2
# note: do not change the following parameters for "long" cells (lambda2>0)
neighbours = 2

periodic_boundaries = false

# PDE parameters
# layer 0 = chemokine layer, layer 1 empty, layer 2 = used to keep track of the age of the lattice sites, layer 3 = lymphocyte matrix interaction layer
n_chem = 3
diff_coeff =  0, 0,  0
decay_rate = 0.00, 0, 0
secr_rate = 0, S0, 0
saturation = 0., 0, 0
dt = 0.0, 0.0, 0.00
dx = 0.732e-6, 0.732e-6 , 0.732e-6
pde_its = 0, 10 ,0


# Act model parameters
lambda_Act = 80
max_Act = 33

lambda_persistence = 0
tau = 0

lambda_schooling = 0
J_pol = 0


# initial conditions (create a "blob" of cells in the middle)
n_init_cells = 1
size_init_cells = 25
sizex = 500
sizey = 500

divisions = 0
mcs = 9300
rseed = 1
subfield = 1
relaxation = 100



storage_stride = 52
graphics = false
store = true
datadir = supvid/vegetative_act_003/

pillar_distance = 32
pillar_r = 0.03
pillar_radius = 10
pillar_energy = 20


==> anc/src/supplvid_act_vegetative_final.par <==

# Cellular Potts parameters
T = 20

target_area = 600
ref_adhesive_area = 100000
area_constraint_type = 0
lambda = 50

lambda2 = 0
Jtable = simplified_act_J.dat
conn_diss = 1000
cluster_connectivity = false

chemotaxis = 0
border_energy = 200


target_perimeter = 350
lambda_perimeter = 1

#lymphocyte matrix interaction
lambda_matrix = 0
lambda_c = 6000
max_matrix = 4
age_saturation = 5
spontenous_p = 0
decay_p = 0.005
eden_p = 0.004

geometric_mean = true
single_site_power = 6

type_init_cells = 2
# note: do not change the following parameters for "long" cells (lambda2>0)
neighbours = 2

periodic_boundaries = false

# PDE parameters
# layer 0 = chemokine layer, layer 1 empty, layer 2 = used to keep track of the age of the lattice sites, layer 3 = lymphocyte matrix interaction layer
n_chem = 3
diff_coeff =  0, 0,  0
decay_rate = 0.00, 0, 0
secr_rate = 0, S0, 0
saturation = 0., 0, 0
dt = 0.0, 0.0, 0.00
dx = 0.732e-6, 0.732e-6 , 0.732e-6
pde_its = 0, 10 ,0


# Act model parameters
lambda_Act = 80
max_Act = 33

lambda_persistence = 0
tau = 0

lambda_schooling = 0
J_pol = 0


# initial conditions (create a "blob" of cells in the middle)
n_init_cells = 1
size_init_cells = 25
sizex = 500
sizey = 500

divisions = 0
mcs = 9300
rseed = 1
subfield = 1
relaxation = 100



storage_stride = 52
graphics = false
store = true
datadir = supvid/vegetative_act/

pillar_distance = 32
pillar_r = 0.03
pillar_radius = 0
pillar_energy = 20


==> anc/src/supplvid_vector_starved_003_final.par <==

# Cellular Potts parameters
T = 20

target_area = 400
ref_adhesive_area = 100000
area_constraint_type = 0
lambda = 50

lambda2 = 0
Jtable = simplified_act_J.dat
conn_diss = 1000
cluster_connectivity = false

chemotaxis = 0
border_energy = 200


target_perimeter = 313
lambda_perimeter = 1

#lymphocyte matrix interaction
lambda_matrix = 0
lambda_c = 6000
max_matrix = 4
age_saturation = 5
spontenous_p = 0
decay_p = 0.005
eden_p = 0.004

geometric_mean = true
single_site_power = 6

type_init_cells = 2
# note: do not change the following parameters for "long" cells (lambda2>0)
neighbours = 2

periodic_boundaries = false

# PDE parameters
# layer 0 = chemokine layer, layer 1 empty, layer 2 = used to keep track of the age of the lattice sites, layer 3 = lymphocyte matrix interaction layer
n_chem = 3
diff_coeff =  0, 0,  0
decay_rate = 0.00, 0, 0
secr_rate = 0, S0, 0
saturation = 0., 0, 0
dt = 0.0, 0.0, 0.00
dx = 0.732e-6, 0.732e-6 , 0.732e-6
pde_its = 0, 10 ,0


# Act model parameters
lambda_Act = 0
max_Act = 0

lambda_persistence = 159
tau = 30

lambda_schooling = 0
J_pol = 0


# initial conditions (create a "blob" of cells in the middle)
n_init_cells = 1
size_init_cells = 25
sizex = 500
sizey = 500

divisions = 0
mcs = 6300
rseed = 1
subfield = 1
relaxation = 100



storage_stride = 35
graphics = false
store = true
datadir = supvid/starved_vector_003/

pillar_distance = 32
pillar_r = 0.03
pillar_radius = 10
pillar_energy = 20


==> anc/src/supplvid_vector_starved_final.par <==

# Cellular Potts parameters
T = 20

target_area = 400
ref_adhesive_area = 100000
area_constraint_type = 0
lambda = 50

lambda2 = 0
Jtable = simplified_act_J.dat
conn_diss = 1000
cluster_connectivity = false

chemotaxis = 0
border_energy = 200


target_perimeter = 313
lambda_perimeter = 1

#lymphocyte matrix interaction
lambda_matrix = 0
lambda_c = 6000
max_matrix = 4
age_saturation = 5
spontenous_p = 0
decay_p = 0.005
eden_p = 0.004

geometric_mean = true
single_site_power = 6

type_init_cells = 2
# note: do not change the following parameters for "long" cells (lambda2>0)
neighbours = 2

periodic_boundaries = false

# PDE parameters
# layer 0 = chemokine layer, layer 1 empty, layer 2 = used to keep track of the age of the lattice sites, layer 3 = lymphocyte matrix interaction layer
n_chem = 3
diff_coeff =  0, 0,  0
decay_rate = 0.00, 0, 0
secr_rate = 0, S0, 0
saturation = 0., 0, 0
dt = 0.0, 0.0, 0.00
dx = 0.732e-6, 0.732e-6 , 0.732e-6
pde_its = 0, 10 ,0


# Act model parameters
lambda_Act = 0
max_Act = 0

lambda_persistence = 159
tau = 30

lambda_schooling = 0
J_pol = 0


# initial conditions (create a "blob" of cells in the middle)
n_init_cells = 1
size_init_cells = 25
sizex = 500
sizey = 500

divisions = 0
mcs = 6300
rseed = 1
subfield = 1
relaxation = 100



storage_stride = 35
graphics = false
store = true
datadir = supvid/starved_vector_003/

pillar_distance = 32
pillar_r = 0.03
pillar_radius = 0
pillar_energy = 20


==> anc/src/supplvid_vector_vegetative_003_final.par <==

# Cellular Potts parameters
T = 20

target_area = 600
ref_adhesive_area = 100000
area_constraint_type = 0
lambda = 50

lambda2 = 0
Jtable = simplified_act_J.dat
conn_diss = 1000
cluster_connectivity = false

chemotaxis = 0
border_energy = 200


target_perimeter = 350
lambda_perimeter = 1

#lymphocyte matrix interaction
lambda_matrix = 0
lambda_c = 6000
max_matrix = 4
age_saturation = 5
spontenous_p = 0
decay_p = 0.005
eden_p = 0.004

geometric_mean = true
single_site_power = 6

type_init_cells = 2
# note: do not change the following parameters for "long" cells (lambda2>0)
neighbours = 2

periodic_boundaries = false

# PDE parameters
# layer 0 = chemokine layer, layer 1 empty, layer 2 = used to keep track of the age of the lattice sites, layer 3 = lymphocyte matrix interaction layer
n_chem = 3
diff_coeff =  0, 0,  0
decay_rate = 0.00, 0, 0
secr_rate = 0, S0, 0
saturation = 0., 0, 0
dt = 0.0, 0.0, 0.00
dx = 0.732e-6, 0.732e-6 , 0.732e-6
pde_its = 0, 10 ,0


# Act model parameters
lambda_Act = 0
max_Act = 0

lambda_persistence = 78
tau = 7

lambda_schooling = 0
J_pol = 0


# initial conditions (create a "blob" of cells in the middle)
n_init_cells = 1
size_init_cells = 25
sizex = 500
sizey = 500

divisions = 0
mcs = 4400
rseed = 1
subfield = 1
relaxation = 100



storage_stride = 24
graphics = true
store = true
datadir = supvid/vegetative_vector_003/

pillar_distance = 32
pillar_r = 0.03
pillar_radius = 10
pillar_energy = 20


==> anc/src/supplvid_vector_vegetative_final.par <==

# Cellular Potts parameters
T = 20

target_area = 600
ref_adhesive_area = 100000
area_constraint_type = 0
lambda = 50

lambda2 = 0
Jtable = simplified_act_J.dat
conn_diss = 1000
cluster_connectivity = false

chemotaxis = 0
border_energy = 200


target_perimeter = 350
lambda_perimeter = 1

#lymphocyte matrix interaction
lambda_matrix = 0
lambda_c = 6000
max_matrix = 4
age_saturation = 5
spontenous_p = 0
decay_p = 0.005
eden_p = 0.004

geometric_mean = true
single_site_power = 6

type_init_cells = 2
# note: do not change the following parameters for "long" cells (lambda2>0)
neighbours = 2

periodic_boundaries = false

# PDE parameters
# layer 0 = chemokine layer, layer 1 empty, layer 2 = used to keep track of the age of the lattice sites, layer 3 = lymphocyte matrix interaction layer
n_chem = 3
diff_coeff =  0, 0,  0
decay_rate = 0.00, 0, 0
secr_rate = 0, S0, 0
saturation = 0., 0, 0
dt = 0.0, 0.0, 0.00
dx = 0.732e-6, 0.732e-6 , 0.732e-6
pde_its = 0, 10 ,0


# Act model parameters
lambda_Act = 0
max_Act = 0

lambda_persistence = 78
tau = 7

lambda_schooling = 0
J_pol = 0


# initial conditions (create a "blob" of cells in the middle)
n_init_cells = 1
size_init_cells = 25
sizex = 500
sizey = 500

divisions = 0
mcs = 4400
rseed = 1
subfield = 1
relaxation = 100



storage_stride = 24
graphics = false
store = true
datadir = supvid/vegetative_vector/

pillar_distance = 32
pillar_r = 0.03
pillar_radius = 0
pillar_energy = 20


==> anc/src/supvid/starved_act_003/cellcenter.txt <==
0 1 250.395 250.007 408 382
1 1 250.472 249.893 400 302
2 1 250.548 249.907 400 298
3 1 250.493 249.945 400 302
4 1 250.583 249.907 400 294
5 1 250.61 249.855 400 300
6 1 250.671 249.86 401 302
7 1 250.685 249.865 400 300
8 1 250.725 249.887 400 300
9 1 250.77 249.847 400 300
10 1 250.702 249.79 400 296
11 1 250.822 249.7 400 292
12 1 250.748 249.74 400 300
13 1 250.66 249.648 400 302
14 1 250.685 249.655 400 304
15 1 250.677 249.692 399 302
16 1 250.76 249.657 400 304
17 1 250.843 249.565 400 302
18 1 250.72 249.727 400 308
19 1 250.671 249.683 401 298
20 1 250.59 249.743 400 302
21 1 250.602 249.852 400 308
22 1 250.735 249.84 400 298
23 1 250.71 249.94 400 306
24 1 250.718 249.935 400 310
25 1 250.643 250.055 400 306
26 1 250.607 250.002 400 306
27 1 250.581 250.03 401 306
28 1 250.49 250.095 400 306
29 1 250.546 250.14 401 308
30 1 250.475 250.102 400 310
31 1 250.651 250.052 401 310
32 1 250.53 250.08 400 308
33 1 250.615 250.15 400 308
34 1 250.616 250.217 401 306
35 1 250.774 250.209 402 306
36 1 250.85 250.245 400 306
37 1 250.815 250.188 400 308
38 1 250.9 250.265 400 312
39 1 250.97 250.237 401 300
40 1 250.985 250.287 400 310
41 1 251.057 250.344 401 310
42 1 251.195 250.329 401 304
43 1 251.18 250.344 401 302
44 1 251.172 250.504 401 306
45 1 251.209 250.603 401 302
46 1 251.227 250.673 400 308
47 1 251.235 250.745 400 306
48 1 251.246 250.647 399 308
49 1 251.204 250.698 401 308
50 1 251.463 250.727 400 308
51 1 251.471 250.701 401 304
52 1 251.537 250.72 400 310
53 1 251.727 250.715 400 310
54 1 251.791 250.768 401 304
55 1 251.731 250.878 401 312
56 1 251.833 250.875 400 308
57 1 251.98 250.935 401 310
58 1 251.965 250.96 400 310
59 1 251.93 251.035 400 314
60 1 252.028 251.107 400 308
61 1 252.042 251.162 400 310
62 1 252.07 251.252 400 310
63 1 252.045 251.317 400 308
64 1 252.027 251.334 401 310
65 1 252.14 251.406 401 314
66 1 252.252 251.463 400 310
67 1 252.165 251.678 400 316
68 1 252.028 251.817 400 316
69 1 252 251.935 400 320
70 1 251.965 251.97 400 316
71 1 251.933 252.002 400 318
72 1 251.873 252.035 401 316
73 1 251.815 252.085 401 318
74 1 251.82 252.1 400 318
75 1 251.917 252.083 400 318
76 1 251.945 252.215 400 318
77 1 251.958 252.218 400 312
78 1 252.035 252.143 400 310
79 1 252.097 252.16 400 312
80 1 252.14 252.227 400 314
81 1 252.155 252.248 400 312
82 1 252.248 252.325 400 306
83 1 252.327 252.465 400 310
84 1 252.322 252.507 400 308
85 1 252.213 252.655 400 308
86 1 252.205 252.713 400 308
87 1 252.167 252.785 400 314
88 1 252.167 252.933 401 310
89 1 252.075 253.035 400 308
90 1 252.055 253.192 401 312
91 1 252.185 253.247 401 310
92 1 252.105 253.438 400 310
93 1 252.083 253.565 400 310
94 1 252.045 253.565 400 310
95 1 252.042 253.692 400 310
96 1 251.975 253.76 400 310
97 1 251.995 253.853 401 310
98 1 252.008 253.955 399 314
99 1 252.065 253.945 400 314
100 1 252.002 254.007 401 310
101 1 252.043 254.158 399 314
102 1 251.982 254.222 400 310
103 1 251.972 254.31 400 310
104 1 251.975 254.42 400 314
105 1 251.87 254.544 401 312
106 1 251.962 254.662 399 316
107 1 252.005 254.805 400 316
108 1 252.02 254.773 400 314
109 1 251.985 254.748 400 312
110 1 252.018 254.778 400 312
111 1 252.028 254.847 400 312
112 1 251.975 254.845 400 312
113 1 251.912 254.91 400 316
114 1 251.917 254.912 400 310
115 1 251.76 255.03 400 306
116 1 251.765 255.105 400 304
117 1 251.835 255.07 400 306
118 1 251.84 255.229 401 312
119 1 251.91 255.35 400 306
120 1 251.97 255.528 400 306
121 1 252.13 255.502 400 310
122 1 252.085 255.69 400 308
123 1 252.092 255.893 401 302
124 1 252.107 256.027 400 306
125 1 252.107 255.95 400 306
126 1 252.219 256.05 401 306
127 1 252.375 256.163 400 310
128 1 252.417 256.385 400 300
129 1 252.359 256.564 401 298
130 1 252.397 256.748 401 304
131 1 252.384 256.726 401 302
132 1 252.368 256.765 400 304
133 1 252.488 256.817 400 300
134 1 252.618 256.833 401 302
135 1 252.596 256.84 401 304
136 1 252.455 257.062 400 302
137 1 252.452 257.223 400 300
138 1 252.438 257.45 400 302
139 1 252.523 257.467 400 294
140 1 252.632 257.5 400 306
141 1 252.628 257.504 401 296
142 1 252.655 257.853 400 304
143 1 252.632 258.01 400 304
144 1 252.607 258.067 400 304
145 1 252.681 258.152 401 302
146 1 252.651 258.382 401 310
147 1 252.768 258.565 400 302
148 1 252.808 258.803 400 302
149 1 252.835 258.915 400 298
150 1 252.845 259.067 400 304
151 1 252.965 259.387 400 306
152 1 253.045 259.652 400 304
153 1 253.127 259.703 401 308
154 1 252.998 260.035 401 302
155 1 252.923 260.322 400 304
156 1 252.855 260.591 399 312
157 1 252.82 260.945 400 308
158 1 252.743 261.287 401 308
159 1 252.882 261.438 400 306
160 1 253 261.56 400 310
161 1 252.972 261.973 400 310
162 1 252.995 262.409 401 314
163 1 252.873 262.545 400 310
164 1 252.838 262.663 401 306
165 1 252.78 262.728 400 310
166 1 252.738 262.97 400 306
167 1 252.82 263.177 401 310
168 1 252.815 263.392 400 300
169 1 252.853 263.688 401 312
170 1 252.755 264 400 304
171 1 252.739 264.258 399 310
172 1 252.738 264.567 400 308
173 1 252.757 264.928 400 312
174 1 252.667 265.08 399 308
175 1 252.633 265.384 401 306
176 1 252.553 265.73 400 306
177 1 252.491 266.052 401 306
178 1 252.548 266.445 400 312
179 1 252.507 266.855 400 308
180 1 252.495 267.147 400 310
181 1 252.476 267.377 401 308
182 1 252.516 267.628 401 312
183 1 252.476 268.072 401 316
184 1 252.479 268.476 401 306
185 1 252.486 268.693 401 316
186 1 252.548 268.795 400 314
187 1 252.615 269.285 400 314
188 1 252.59 269.428 400 310
189 1 252.523 269.425 400 308
190 1 252.48 269.502 400 312
191 1 252.475 269.595 400 308
192 1 252.52 269.935 400 312
193 1 252.593 270.15 400 314
194 1 252.652 270.358 402 308
195 1 252.676 270.626 401 316
196 1 252.678 270.762 400 306
197 1 252.81 270.992 399 314
198 1 252.731 271.145 401 314
199 1 252.732 271.435 400 310
200 1 252.688 271.545 400 312
201 1 252.722 271.825 400 310
202 1 252.7 271.908 400 312
203 1 252.71 272.185 400 314
204 1 252.655 272.272 400 314
205 1 252.66 272.37 400 314
206 1 252.662 272.545 400 314
207 1 252.643 272.765 400 308
208 1 252.628 272.965 401 312
209 1 252.703 273.352 401 306
210 1 252.692 273.647 399 308
211 1 252.706 273.92 401 312
212 1 252.637 274.178 400 316
213 1 252.708 274.387 401 308
214 1 252.795 274.62 400 306
215 1 252.87 275.007 401 314
216 1 252.835 275.204 401 310
217 1 252.87 275.349 401 312
218 1 252.882 275.49 400 316
219 1 252.812 275.748 400 320
220 1 252.82 276.048 400 310
221 1 252.818 276.08 401 306
222 1 252.895 276.33 400 308
223 1 252.968 276.564 401 304
224 1 253.143 276.683 400 312
225 1 253.222 276.803 401 310
226 1 253.205 277.04 400 306
227 1 253.268 277.17 400 310
228 1 253.243 277.495 400 308
229 1 253.272 277.676 401 306
230 1 253.215 277.84 400 308
231 1 253.188 277.935 400 308
232 1 253.237 278.177 401 310
233 1 253.205 278.348 400 304
234 1 253.157 278.62 400 302
235 1 253.137 278.94 401 310
236 1 253.12 279.082 400 306
237 1 253.182 279.209 401 304
238 1 253.115 279.625 400 302
239 1 253.08 280.247 401 306
240 1 253.01 280.41 400 310
241 1 252.955 280.615 400 308
242 1 253.018 280.812 400 308
243 1 253.017 281.075 401 310
244 1 252.972 281.17 400 306
245 1 252.933 281.37 400 298
246 1 253.032 281.51 400 306
247 1 252.98 281.685 400 306
248 1 252.917 281.777 400 306
249 1 252.84 281.985 401 306
250 1 252.835 281.985 401 312
251 1 252.721 282.107 401 308
252 1 252.736 282.175 401 312
253 1 252.798 282.374 401 308
254 1 252.686 282.646 401 308
255 1 252.736 282.808 402 306
256 1 252.698 283.02 401 308
257 1 252.572 283.085 400 314
258 1 252.577 283.358 400 304
259 1 252.675 283.515 400 308
260 1 252.671 283.743 401 316
261 1 252.657 283.897 400 306
262 1 252.655 283.902 400 306
263 1 252.796 284.175 401 302
264 1 252.788 284.332 401 306
265 1 252.741 284.531 401 310
266 1 252.715 284.68 400 310
267 1 252.731 284.863 401 310
268 1 252.762 284.97 400 304
269 1 252.708 285.173 400 312
270 1 252.662 285.484 399 304
271 1 252.632 285.645 400 308
272 1 252.62 285.86 400 314
273 1 252.567 285.945 400 312
274 1 252.566 286.175 401 308
275 1 252.507 286.493 400 310
276 1 252.515 286.587 400 310
277 1 252.5 286.685 400 300
278 1 252.445 286.777 400 302
279 1 252.319 286.923 401 306
280 1 252.239 287.197 401 310
281 1 252.192 287.257 401 308
282 1 252.107 287.37 400 308
283 1 252.083 287.558 400 308
284 1 252.227 287.77 400 304
285 1 252.234 287.93 401 312
286 1 252.202 288.112 401 308
287 1 252.202 288.207 400 310
288 1 252.202 288.33 400 304
289 1 252.239 288.526 401 308
290 1 252.315 288.95 400 314
291 1 252.315 289.145 400 306
292 1 252.299 289.409 401 310
293 1 252.252 289.745 400 310
294 1 252.254 289.93 401 312
295 1 252.145 290.183 400 306
296 1 252.135 290.312 400 308
297 1 252.113 290.517 400 312
298 1 252.075 290.673 400 306
299 1 252.155 290.85 400 304
300 1 252.157 291.132 400 312
301 1 252.152 291.382 401 304
302 1 252.065 291.613 400 312
303 1 252.045 291.908 401 310
304 1 252.002 292.16 401 306
305 1 252.062 292.185 401 306
306 1 251.95 292.627 400 304
307 1 251.937 292.902 399 312
308 1 251.878 293.182 401 310
309 1 251.762 293.507 400 302
310 1 251.705 293.63 400 300
311 1 251.647 293.945 402 300
312 1 251.495 294.315 400 298
313 1 251.577 294.53 400 304
314 1 251.57 294.762 400 306
315 1 251.352 295.215 400 306
316 1 251.299 295.379 401 306
317 1 251.204 295.556 401 308
318 1 251.117 295.845 401 314
319 1 251.178 296.103 400 312
320 1 251.238 296.15 400 304
321 1 251.202 296.42 400 302
322 1 251.177 296.484 401 298
323 1 251.125 296.842 400 308
324 1 251.143 297.012 400 296
325 1 251.065 297.212 401 310
326 1 251.07 297.404 401 300
327 1 251 297.49 400 308
328 1 251.02 297.596 401 304
329 1 251.065 297.93 400 314
330 1 251.047 298.195 401 306
331 1 251.053 298.42 400 312
332 1 251.097 298.444 401 312
333 1 251.11 298.675 400 304
334 1 251.025 298.875 401 300
335 1 250.923 299.19 400 304
336 1 250.781 299.539 401 310
337 1 250.645 299.845 400 306
338 1 250.561 300.237 401 308
339 1 250.518 300.595 400 316
340 1 250.6 300.793 400 308
341 1 250.576 300.948 401 306
342 1 250.542 301.327 400 308
343 1 250.442 301.548 400 308
344 1 250.447 301.795 400 310
345 1 250.469 302.072 401 314
346 1 250.495 302.197 400 310
347 1 250.377 302.418 400 314
348 1 250.345 302.652 400 312
349 1 250.333 302.877 400 310
350 1 250.335 303 400 312
351 1 250.315 303.065 400 308
352 1 250.202 303.354 401 308
353 1 250.097 303.705 400 310
354 1 250.035 303.892 400 312
355 1 249.977 304.137 400 310
356 1 249.998 304.205 400 310
357 1 249.953 304.401 401 312
358 1 249.95 304.586 399 310
359 1 249.963 304.64 400 310
360 1 249.822 304.908 400 310
361 1 249.683 305.277 400 308
362 1 249.613 305.515 400 310
363 1 249.521 305.682 399 306
364 1 249.388 305.988 402 310
365 1 249.295 306.118 400 312
366 1 249.272 306.362 401 314
367 1 249.12 306.645 400 312
368 1 249.1 306.968 401 314
369 1 249.007 307.252 401 310
370 1 248.938 307.517 400 306
371 1 248.917 307.842 400 300
372 1 248.748 308.058 400 306
373 1 248.727 308.243 400 312
374 1 248.813 308.459 401 298
375 1 248.857 308.584 399 310
376 1 248.833 308.788 400 304
377 1 248.86 309.08 401 310
378 1 248.799 309.168 399 306
379 1 248.8 309.372 401 306
380 1 248.865 309.702 400 306
381 1 248.957 310.013 399 304
382 1 248.827 310.31 400 304
383 1 248.815 310.423 400 312
384 1 248.581 310.519 401 308
385 1 248.524 310.756 401 306
386 1 248.621 311.027 401 308
387 1 248.618 311.238 400 312
388 1 248.613 311.498 400 308
389 1 248.595 311.608 400 310
390 1 248.596 311.783 401 310
391 1 248.531 312.017 401 310
392 1 248.546 312.11 401 304
393 1 248.607 312.332 400 300
394 1 248.673 312.526 401 304
395 1 248.632 312.772 400 304
396 1 248.677 313.007 402 306
397 1 248.695 313.095 400 306
398 1 248.815 313.365 400 304
399 1 248.691 313.596 401 306
400 1 248.653 313.82 400 304
401 1 248.62 313.99 400 306
402 1 248.718 314.127 400 312
403 1 248.68 314.24 400 306
404 1 248.678 314.494 401 306
405 1 248.7 314.663 400 310
406 1 248.838 314.75 400 306
407 1 248.873 314.878 401 308
408 1 248.983 315.135 401 304
409 1 249.032 315.362 401 308
410 1 249.048 315.582 400 306
411 1 249.202 315.823 401 300
412 1 249.12 316.08 400 304
413 1 249.297 316.142 401 306
414 1 249.279 316.302 401 302
415 1 249.224 316.491 401 300
416 1 249.173 316.8 400 296
417 1 249.165 317.01 400 308
418 1 249.197 317.2 400 306
419 1 249.17 317.429 401 306
420 1 249.192 317.643 401 300
421 1 249.3 317.717 400 304
422 1 249.325 317.892 400 306
423 1 249.499 318.082 401 310
424 1 249.607 318.293 400 302
425 1 249.795 318.42 400 306
426 1 249.873 318.625 400 308
427 1 250.037 318.761 401 308
428 1 250.1 318.868 401 304
429 1 250.295 318.87 400 304
430 1 250.332 318.92 401 310
431 1 250.389 319.165 401 306
432 1 250.444 319.359 401 302
433 1 250.645 319.418 400 306
434 1 250.633 319.516 401 306
435 1 250.873 319.474 401 304
436 1 251.023 319.57 400 306
437 1 251.042 319.703 401 306
438 1 251.182 319.726 401 304
439 1 251.262 319.895 400 308
440 1 251.387 320.055 400 302
441 1 251.535 320.257 400 306
442 1 251.71 320.305 400 302
443 1 251.84 320.473 400 316
444 1 252.083 320.562 400 312
445 1 252.178 320.635 400 308
446 1 252.322 320.608 401 304
447 1 252.5 320.647 400 300
448 1 252.663 320.636 401 306
449 1 252.813 320.601 401 306
450 1 253.05 320.646 401 310
451 1 253.152 320.698 401 310
452 1 253.278 320.678 400 310
453 1 253.36 320.695 400 306
454 1 253.499 320.748 401 304
455 1 253.633 320.853 401 310
456 1 253.838 320.818 401 306
457 1 253.86 320.895 400 308
458 1 254.05 320.83 400 308
459 1 254.07 320.771 401 310
460 1 254.183 320.783 400 308
461 1 254.377 320.645 400 306
462 1 254.444 320.721 401 306
463 1 254.482 320.743 400 308
464 1 254.407 320.985 400 306
465 1 254.495 321.045 400 308
466 1 254.594 321.027 401 308
467 1 254.835 320.89 401 310
468 1 254.973 320.875 401 310
469 1 254.95 321.01 400 314
470 1 255.097 320.878 401 310
471 1 255.11 320.808 401 312
472 1 255.252 320.928 400 308
473 1 255.367 320.965 401 306
474 1 255.468 320.9 400 308
475 1 255.541 321.087 401 316
476 1 255.623 321.012 400 312
477 1 255.745 320.993 400 308
478 1 255.777 321.123 399 310
479 1 255.87 321.127 400 314
480 1 255.91 321.178 400 308
481 1 255.982 321.223 400 312
482 1 255.972 321.288 400 316
483 1 255.983 321.297 401 316
484 1 256.012 321.295 400 318
485 1 255.982 321.322 400 318
486 1 255.99 321.29 400 318
487 1 256.017 321.28 400 322
488 1 256.025 321.283 400 318
489 1 256.082 321.335 400 316
490 1 256.027 321.389 401 316
491 1 255.942 321.567 400 318
492 1 256 321.539 401 320
493 1 256.03 321.673 400 316
494 1 255.988 321.678 401 316
495 1 256.002 321.717 400 312
496 1 256.01 321.665 400 312
497 1 255.928 321.825 401 314
498 1 255.825 321.89 400 314
499 1 255.733 322.157 401 312
500 1 255.756 322.145 401 314
501 1 255.69 322.168 400 310
502 1 255.686 322.322 401 314
503 1 255.665 322.245 400 312
504 1 255.626 322.307 401 314
505 1 255.81 322.162 401 316
506 1 255.783 322.162 401 316
507 1 255.754 322.105 399 314
508 1 255.756 322.11 401 316
509 1 255.773 322.118 400 316
510 1 255.773 322.118 400 316
511 1 255.758 322.125 401 314
512 1 255.793 322.239 401 316
513 1 255.805 322.265 400 314
514 1 255.785 322.327 400 318
515 1 255.808 322.31 400 320
516 1 255.877 322.303 400 318
517 1 255.883 322.274 401 316
518 1 255.958 322.28 400 314
519 1 255.958 322.28 400 314
520 1 255.958 322.28 400 314
521 1 256.015 322.212 400 312
522 1 256.072 322.23 400 314
523 1 256.052 322.214 401 316
524 1 256.06 322.168 400 314
525 1 256.04 322.19 400 316
526 1 256.035 322.192 400 316
527 1 256.043 322.18 400 314
528 1 256.08 322.147 400 312
529 1 256.08 322.147 400 312
530 1 256.12 322.092 400 314
531 1 256.098 322.14 400 314
532 1 256.135 322.12 400 318
533 1 256.23 321.96 400 322
534 1 256.272 321.935 401 324
535 1 256.325 321.865 400 320
536 1 256.37 321.855 400 320
537 1 256.395 321.772 400 314
538 1 256.444 321.731 401 318
539 1 256.49 321.7 400 316
540 1 256.608 321.623 400 316
541 1 256.64 321.627 400 316
542 1 256.64 321.627 400 316
543 1 256.639 321.614 399 316
544 1 256.723 321.54 400 316
545 1 256.762 321.553 400 316
546 1 256.822 321.465 400 316
547 1 256.85 321.42 400 314
548 1 256.86 321.465 400 310
549 1 256.88 321.511 399 312
550 1 256.848 321.553 400 312
551 1 256.85 321.51 400 310
552 1 256.992 321.434 399 312
553 1 256.978 321.545 400 314
554 1 257.118 321.479 399 312
555 1 257.105 321.504 401 310
556 1 257.238 321.363 400 312
557 1 257.295 321.335 400 310
558 1 257.265 321.345 400 308
559 1 257.373 321.32 400 310
560 1 257.335 321.348 400 310
561 1 257.335 321.348 400 310
562 1 257.337 321.385 400 308
563 1 257.363 321.36 400 310
564 1 257.49 321.252 400 316
565 1 257.62 321.15 400 314
566 1 257.723 321.092 400 314
567 1 257.723 321.092 400 314
568 1 257.725 321.09 400 316
569 1 257.668 321.125 400 316
570 1 257.668 321.125 400 316
571 1 257.67 321.085 400 316
572 1 257.853 320.942 400 318
573 1 257.87 320.917 399 318
574 1 257.918 320.855 400 320
575 1 258.015 320.788 401 318
576 1 258.205 320.655 400 318
577 1 258.235 320.645 400 318
578 1 258.165 320.646 401 316
579 1 258.319 320.554 401 318
580 1 258.469 320.461 401 314
581 1 258.548 320.35 400 314
582 1 258.49 320.36 400 316
583 1 258.586 320.324 401 316
584 1 258.733 320.34 400 314
585 1 258.83 320.358 400 316
586 1 258.905 320.288 400 316
587 1 258.855 320.306 399 316
588 1 258.888 320.309 401 318
589 1 259.085 320.188 400 318
590 1 259.057 320.2 401 318
591 1 259.145 320.158 400 320
592 1 259.36 319.97 400 320
593 1 259.495 319.825 400 316
594 1 259.565 319.845 400 312
595 1 259.625 319.827 400 314
596 1 259.665 319.805 400 314
597 1 259.725 319.785 400 316
598 1 259.71 319.725 400 316
599 1 259.818 319.673 401 316
600 1 259.815 319.762 400 318
601 1 259.923 319.808 400 314
602 1 259.983 319.785 400 312
603 1 259.962 319.865 400 314
604 1 259.99 319.947 400 316
605 1 260.092 319.902 400 316
606 1 260.147 319.908 401 316
607 1 260.396 319.732 399 312
608 1 260.493 319.685 400 312
609 1 260.555 319.652 400 312
610 1 260.512 319.655 400 310
611 1 260.538 319.555 400 310
612 1 260.685 319.575 400 316
613 1 260.592 319.647 400 310
614 1 260.647 319.635 400 314
615 1 260.625 319.603 400 314
616 1 260.705 319.498 400 312
617 1 260.695 319.517 400 314
618 1 260.75 319.498 400 318
619 1 260.683 319.493 400 310
620 1 260.742 319.444 399 310
621 1 261.01 319.285 400 316
622 1 261.165 319.27 400 314
623 1 261.098 319.385 400 316
624 1 261.098 319.345 400 312
625 1 261.145 319.365 400 314
626 1 261.193 319.356 399 316
627 1 261.26 319.373 400 316
628 1 261.418 319.308 400 314
629 1 261.418 319.262 400 316
630 1 261.475 319.103 400 308
631 1 261.49 319.087 400 314
632 1 261.525 319.08 400 312
633 1 261.642 319.035 400 314
634 1 261.715 318.99 400 314
635 1 261.683 319.07 400 310
636 1 261.68 319.045 400 312
637 1 262.055 318.8 400 308
638 1 262.115 318.87 400 308
639 1 262.067 318.85 400 308
640 1 262.217 318.76 400 312
641 1 262.192 318.817 400 308
642 1 262.178 318.82 400 310
643 1 262.257 318.772 400 312
644 1 262.217 318.772 400 318
645 1 262.283 318.785 400 316
646 1 262.308 318.735 400 316
647 1 262.419 318.661 401 314
648 1 262.536 318.637 399 310
649 1 262.56 318.65 400 310
650 1 262.543 318.745 400 314
651 1 262.652 318.645 400 318
652 1 262.616 318.693 401 316
653 1 262.665 318.717 400 312
654 1 262.805 318.675 400 314
655 1 262.905 318.604 399 310
656 1 263.025 318.661 401 314
657 1 263.105 318.62 400 314
658 1 263.132 318.643 401 310
659 1 263.05 318.715 400 310
660 1 263.038 318.68 400 310
661 1 263.075 318.775 400 310
662 1 263.132 318.707 400 314
663 1 263.17 318.655 400 314
664 1 263.113 318.702 400 314
665 1 263.127 318.678 400 316
666 1 263.185 318.595 400 316
667 1 263.16 318.541 401 314
668 1 263.212 318.5 400 312
669 1 263.15 318.522 400 310
670 1 263.105 318.5 400 312
671 1 263.123 318.511 399 310
672 1 263.215 318.58 400 314
673 1 263.283 318.555 400 312
674 1 263.342 318.522 400 312
675 1 263.315 318.543 400 310
676 1 263.175 318.509 399 312
677 1 263.155 318.498 400 314
678 1 263.185 318.418 400 316
679 1 263.255 318.327 400 314
680 1 263.25 318.305 400 310
681 1 263.315 318.285 400 312
682 1 263.392 318.272 400 312
683 1 263.382 318.255 400 312
684 1 263.575 318.165 400 312
685 1 263.652 318.105 400 312
686 1 263.9 318.108 400 312
687 1 263.928 318.115 400 314
688 1 263.985 318.175 399 316
689 1 264.11 318.065 400 316
690 1 264.13 318.075 399 314
691 1 264.188 318.135 400 316
692 1 264.26 318.075 400 316
693 1 264.259 318.12 401 314
694 1 264.293 318.123 399 310
695 1 264.476 318.085 401 312
696 1 264.558 318.022 400 316
697 1 264.766 318.055 401 312
698 1 264.875 318.005 400 312
699 1 265.012 318.077 400 312
700 1 265.092 318.108 400 312
701 1 265.207 318.05 400 312
702 1 265.506 318.04 401 312
703 1 265.657 317.975 399 312
704 1 265.558 317.998 400 314
705 1 265.693 317.923 401 314
706 1 265.79 317.952 400 310
707 1 265.807 318.003 399 310
708 1 265.94 318.09 401 312
709 1 266.108 317.93 400 310
710 1 266.288 317.877 400 308
711 1 266.353 317.78 400 318
712 1 266.322 317.76 400 308
713 1 266.512 317.752 400 314
714 1 266.517 317.767 400 316
715 1 266.541 317.772 399 310
716 1 266.736 317.731 401 314
717 1 266.835 317.749 399 314
718 1 266.952 317.757 400 310
719 1 267.14 317.729 399 312
720 1 267.319 317.726 401 316
721 1 267.382 317.743 401 312
722 1 267.435 317.692 400 314
723 1 267.65 317.63 400 314
724 1 267.668 317.671 401 312
725 1 267.703 317.728 401 312
726 1 267.84 317.618 400 310
727 1 267.98 317.6 400 314
728 1 268.05 317.598 400 318
729 1 268.065 317.632 400 314
730 1 268.152 317.615 400 312
731 1 268.315 317.562 400 314
732 1 268.424 317.546 399 312
733 1 268.533 317.467 400 312
734 1 268.739 317.416 399 308
735 1 268.717 317.438 400 308
736 1 268.865 317.411 401 310
737 1 268.913 317.373 400 308
738 1 269.155 317.34 400 314
739 1 269.197 317.31 400 308
740 1 269.175 317.342 401 308
741 1 269.627 317.278 399 314
742 1 269.743 317.217 401 310
743 1 269.785 317.192 400 314
744 1 269.808 317.15 400 308
745 1 269.95 317.037 401 304
746 1 270.01 317.015 400 306
747 1 269.995 317.015 401 308
748 1 270.322 316.892 400 308
749 1 270.506 316.88 401 310
750 1 270.793 316.775 400 314
751 1 270.95 316.756 401 314
752 1 270.967 316.79 400 316
753 1 271.055 316.67 400 310
754 1 271.043 316.637 400 314
755 1 271.212 316.572 400 312
756 1 271.275 316.545 400 308
757 1 271.295 316.58 400 310
758 1 271.375 316.538 400 312
759 1 271.47 316.498 400 312
760 1 271.395 316.505 400 310
761 1 271.745 316.442 400 312
762 1 271.863 316.39 400 310
763 1 272.075 316.315 400 312
764 1 272.16 316.322 400 312
765 1 272.05 316.303 400 312
766 1 272.202 316.217 400 310
767 1 272.327 316.108 400 312
768 1 272.353 316.055 400 306
769 1 272.493 316 400 310
770 1 272.493 315.875 400 308
771 1 272.688 315.825 400 312
772 1 272.842 315.725 400 306
773 1 272.647 315.725 400 308
774 1 272.615 315.705 400 308
775 1 272.73 315.663 400 306
776 1 272.781 315.653 401 304
777 1 272.993 315.502 400 306
778 1 273.065 315.348 400 306
779 1 273.165 315.195 399 308
780 1 273.283 315.062 400 306
781 1 273.506 314.87 399 314
782 1 274.04 314.668 401 306
783 1 274.117 314.688 401 304
784 1 274.175 314.555 400 310
785 1 274.204 314.454 401 304
786 1 274.449 314.324 401 308
787 1 274.564 314.152 401 306
788 1 274.627 314.1 400 306
789 1 274.698 313.965 401 312
790 1 274.748 313.902 400 308
791 1 274.968 313.688 401 304
792 1 275.115 313.586 401 304
793 1 275.254 313.479 401 304
794 1 275.456 313.307 401 300
795 1 275.741 313.175 401 304
796 1 276.157 312.893 401 296
797 1 276.308 312.775 400 306
798 1 276.352 312.648 401 306
799 1 276.533 312.452 400 308
800 1 276.762 312.123 400 300
801 1 277.01 311.983 401 312
802 1 277.062 311.82 401 312
803 1 277.105 311.642 400 304
804 1 277.269 311.529 401 304
805 1 277.14 311.495 400 304
806 1 277.285 311.447 400 306
807 1 277.262 311.405 400 304
808 1 277.567 311.098 400 308
809 1 277.629 310.945 399 308
810 1 277.92 310.752 400 298
811 1 278.137 310.512 402 304
812 1 278.305 310.303 400 304
813 1 278.474 310.142 401 308
814 1 278.582 309.985 400 310
815 1 278.683 309.835 401 304
816 1 279.035 309.545 400 310
817 1 279.132 309.305 400 298
818 1 279.204 309.092 401 300
819 1 279.473 308.902 400 302
820 1 279.738 308.648 401 312
821 1 279.89 308.464 401 310
822 1 280.09 308.214 401 308
823 1 280.19 308.118 400 310
824 1 280.192 308.002 401 302
825 1 280.35 307.815 400 300
826 1 280.564 307.646 401 308
827 1 280.943 307.494 401 306
828 1 280.868 307.397 400 304
829 1 280.93 307.32 400 302
830 1 281.022 307.272 401 306
831 1 281.117 307.207 401 308
832 1 281.297 307.152 401 312
833 1 281.635 307.14 400 304
834 1 281.598 307.135 400 310
835 1 281.832 307.16 400 314
836 1 281.863 307.15 400 304
837 1 281.897 307.095 400 302
838 1 281.95 307.053 400 306
839 1 282.005 306.962 400 308
840 1 282.23 306.955 400 310
841 1 282.445 306.892 400 302
842 1 282.456 306.84 401 304
843 1 282.798 306.783 401 310
844 1 282.895 306.805 400 310
845 1 283.02 306.744 399 302
846 1 283.187 306.728 401 306
847 1 283.275 306.6 400 302
848 1 283.462 306.505 400 302
849 1 283.803 306.504 401 310
850 1 284.108 306.45 400 304
851 1 284.095 306.304 401 304
852 1 284.257 306.247 401 304
853 1 284.363 306.195 400 304
854 1 284.49 306.1 402 306
855 1 284.559 306.1 401 306
856 1 284.743 306.325 400 312
857 1 284.71 306.295 400 308
858 1 284.923 306.339 401 310
859 1 285.082 306.324 401 310
860 1 285.218 306.263 399 310
861 1 285.335 306.277 400 314
862 1 285.288 306.188 400 310
863 1 285.434 306.187 401 306
864 1 285.574 306.222 401 310
865 1 285.683 306.245 400 308
866 1 285.955 306.416 401 308
867 1 286.185 306.548 400 310
868 1 286.368 306.548 400 304
869 1 286.566 306.586 401 302
870 1 286.688 306.708 401 308
871 1 286.738 306.673 400 308
872 1 286.706 306.561 401 316
873 1 286.696 306.646 401 312
874 1 286.93 306.635 400 312
875 1 287.075 306.786 401 312
876 1 287.147 306.933 401 312
877 1 287.382 307.07 400 312
878 1 287.481 307.172 401 310
879 1 287.616 307.207 401 316
880 1 287.661 307.209 401 310
881 1 287.788 307.15 400 310
882 1 287.825 307.25 400 310
883 1 287.877 307.255 400 310
884 1 287.858 307.238 400 310
885 1 287.868 307.274 401 312
886 1 288 307.331 399 310
887 1 287.978 307.233 400 316
888 1 287.962 307.29 400 314
889 1 288.048 307.363 400 316
890 1 288.175 307.481 401 320
891 1 288.255 307.543 400 318
892 1 288.373 307.655 400 318
893 1 288.457 307.688 400 320
894 1 288.441 307.713 401 316
895 1 288.641 307.858 401 316
896 1 288.647 307.835 400 316
897 1 288.675 307.91 400 316
898 1 288.658 307.928 401 318
899 1 288.707 307.9 400 314
900 1 288.69 307.94 400 314
901 1 288.69 307.94 400 314
902 1 288.67 307.97 400 314
903 1 288.673 308.027 400 318
904 1 288.668 308.027 400 318
905 1 288.715 308.06 400 316
906 1 288.772 308.087 400 318
907 1 288.743 308.027 400 316
908 1 288.785 308.055 400 314
909 1 288.785 308.055 400 314
910 1 288.803 308.14 400 314
911 1 288.858 308.348 400 312
912 1 288.858 308.348 400 312
913 1 288.817 308.332 400 310
914 1 288.84 308.35 400 310
915 1 288.83 308.373 400 314
916 1 288.701 308.481 401 310
917 1 288.728 308.565 400 306
918 1 288.707 308.507 400 310
919 1 288.637 308.483 400 312
920 1 288.575 308.56 400 310
921 1 288.517 308.5 400 310
922 1 288.575 308.575 400 308
923 1 288.465 308.543 400 308
924 1 288.377 308.502 400 308
925 1 288.424 308.628 401 312
926 1 288.446 308.672 399 310
927 1 288.445 308.627 400 310
928 1 288.416 308.717 399 306
929 1 288.378 308.689 399 304
930 1 288.43 308.707 400 306
931 1 288.419 308.704 399 306
932 1 288.411 308.596 399 310
933 1 288.34 308.725 400 316
934 1 288.332 308.72 400 310
935 1 288.358 308.71 400 306
936 1 288.332 308.656 401 308
937 1 288.342 308.73 400 304
938 1 288.314 308.621 401 308
939 1 288.29 308.625 400 306
940 1 288.305 308.595 400 308
941 1 288.212 308.623 400 308
942 1 288.237 308.569 401 312
943 1 288.369 308.551 401 316
944 1 288.445 308.535 400 318
945 1 288.382 308.527 400 316
946 1 288.423 308.577 400 312
947 1 288.42 308.627 400 312
948 1 288.48 308.655 400 314
949 1 288.445 308.62 400 312
950 1 288.45 308.562 400 316
951 1 288.439 308.499 401 314
952 1 288.467 308.522 400 312
953 1 288.475 308.467 400 312
954 1 288.435 308.325 400 312
955 1 288.387 308.327 400 314
956 1 288.387 308.327 400 314
957 1 288.335 308.295 400 312
958 1 288.377 308.392 400 312
959 1 288.382 308.375 400 312
960 1 288.413 308.363 400 314
961 1 288.413 308.345 400 314
962 1 288.418 308.423 400 316
963 1 288.423 308.418 400 316
964 1 288.467 308.423 400 314
965 1 288.405 308.368 400 316
966 1 288.392 308.317 400 314
967 1 288.246 308.133 399 316
968 1 288.24 308.11 400 312
969 1 288.24 308.11 400 312
970 1 288.24 308.11 400 312
971 1 288.272 308.137 400 310
972 1 288.288 308.215 400 310
973 1 288.345 308.175 400 310
974 1 288.445 308.252 400 310
975 1 288.502 308.272 400 312
976 1 288.411 308.202 401 310
977 1 288.449 308.183 399 308
978 1 288.394 308.057 401 312
979 1 288.225 307.978 400 312
980 1 288.217 307.975 400 310
981 1 288.216 307.85 399 310
982 1 288.175 307.868 400 312
983 1 288.163 307.85 400 308
984 1 288.202 307.948 401 310
985 1 288.228 307.885 400 308
986 1 288.272 307.908 400 312
987 1 288.224 307.915 401 312
988 1 288.2 307.84 400 312
989 1 288.123 307.805 400 312
990 1 288.175 307.68 400 310
991 1 288.178 307.623 400 310
992 1 288.13 307.545 400 306
993 1 288.113 307.255 400 306
994 1 288.115 307.228 400 310
995 1 288.168 307.178 400 312
996 1 288.08 307.103 400 312
997 1 288.243 307.192 400 314
998 1 288.17 306.983 400 306
999 1 288.202 306.9 400 308
1000 1 288.355 306.978 400 312
1001 1 288.31 306.842 400 312
1002 1 288.303 306.847 399 310
1003 1 288.233 306.603 400 312
1004 1 288.238 306.608 400 310
1005 1 288.295 306.545 400 314
1006 1 288.22 306.44 400 314
1007 1 288.238 306.505 400 314
1008 1 288.183 306.308 400 310
1009 1 288.163 306.178 399 312
1010 1 288.152 306.035 400 308
1011 1 288.155 306.043 400 308
1012 1 288.123 305.875 400 312
1013 1 288.123 305.678 400 314
1014 1 288.102 305.521 401 310
1015 1 288.103 305.517 400 312
1016 1 288.015 305.41 400 304
1017 1 288.092 305.39 400 312
1018 1 287.993 305.285 400 316
1019 1 287.92 305.16 401 312
1020 1 287.823 304.998 401 312
1021 1 287.707 304.777 400 314
1022 1 287.69 304.738 400 314
1023 1 287.638 304.539 401 312
1024 1 287.625 304.425 400 314
1025 1 287.531 304.195 399 310
1026 1 287.491 304.087 401 310
1027 1 287.38 303.85 400 312
1028 1 287.244 303.628 401 316
1029 1 287.14 303.483 400 312
1030 1 287.11 303.286 399 312
1031 1 287.022 303.207 400 310
1032 1 286.938 303.155 400 312
1033 1 286.903 303.06 401 316
1034 1 286.725 303.012 400 314
1035 1 286.61 302.81 400 314
1036 1 286.464 302.678 401 318
1037 1 286.438 302.68 400 314
1038 1 286.423 302.623 400 312
1039 1 286.394 302.591 401 314
1040 1 286.29 302.462 400 316
1041 1 286.17 302.335 400 316
1042 1 286.117 302.185 401 316
1043 1 285.938 301.905 400 312
1044 1 285.953 301.878 401 312
1045 1 285.863 301.743 400 312
1046 1 285.748 301.592 400 312
1047 1 285.748 301.592 400 312
1048 1 285.793 301.608 401 312
1049 1 285.648 301.436 401 312
1050 1 285.592 301.395 400 310
1051 1 285.452 301.255 400 306
1052 1 285.288 301.088 399 310
1053 1 285.178 300.978 400 308
1054 1 285.09 300.788 400 312
1055 1 284.978 300.661 401 314
1056 1 284.92 300.535 400 312
1057 1 284.928 300.589 401 308
1058 1 284.892 300.457 400 308
1059 1 284.736 300.162 401 310
1060 1 284.581 299.948 401 310
1061 1 284.543 299.858 400 316
1062 1 284.457 299.783 400 316
1063 1 284.474 299.726 401 316
1064 1 284.428 299.558 400 308
1065 1 284.294 299.334 401 314
1066 1 284.22 299.217 400 314
1067 1 284.162 299.142 401 308
1068 1 284.087 298.978 400 312
1069 1 283.882 298.79 400 308
1070 1 283.71 298.575 400 308
1071 1 283.748 298.435 400 310
1072 1 283.605 298.265 400 314
1073 1 283.493 298.033 400 316
1074 1 283.451 297.953 401 316
1075 1 283.225 297.535 400 316
1076 1 283.157 297.471 401 318
1077 1 283.067 297.401 401 318
1078 1 282.998 297.267 400 316
1079 1 282.92 297.132 401 316
1080 1 282.905 297 400 316
1081 1 282.73 296.76 400 318
1082 1 282.717 296.65 400 318
1083 1 282.725 296.67 400 314
1084 1 282.538 296.483 400 316
1085 1 282.53 296.45 400 314
1086 1 282.495 296.355 400 314
1087 1 282.365 296.285 400 316
1088 1 282.245 296.065 400 316
1089 1 282.162 295.905 401 316
1090 1 282.214 295.955 401 316
1091 1 282.108 295.78 400 316
1092 1 282.037 295.661 401 318
1093 1 281.938 295.428 400 316
1094 1 281.842 295.317 400 320
1095 1 281.793 295.26 400 318
1096 1 281.72 295.13 400 320
1097 1 281.54 294.815 400 324
1098 1 281.48 294.673 400 320
1099 1 281.325 294.46 400 318
1100 1 281.3 294.425 400 318
1101 1 281.237 294.369 401 318
1102 1 281.115 294.215 400 318
1103 1 281.095 294.118 400 316
1104 1 280.93 293.872 399 314
1105 1 280.913 293.848 400 314
1106 1 280.86 293.808 400 318
1107 1 280.808 293.707 400 318
1108 1 280.757 293.793 400 316
1109 1 280.733 293.707 400 318
1110 1 280.63 293.545 400 320
1111 1 280.52 293.342 400 318
1112 1 280.486 293.252 401 316
1113 1 280.375 293.065 400 318
1114 1 280.145 292.81 400 318
1115 1 280.067 292.728 400 314
1116 1 279.925 292.58 400 316
1117 1 279.788 292.373 400 312
1118 1 279.753 292.324 401 314
1119 1 279.683 292.204 401 310
1120 1 279.634 292.112 402 308
1121 1 279.42 291.873 400 316
1122 1 279.296 291.622 399 318
1123 1 279.259 291.519 401 310
1124 1 279.1 291.475 400 310
1125 1 279.055 291.4 400 314
1126 1 278.915 291.19 400 314
1127 1 278.785 290.98 400 314
1128 1 278.751 291 401 312
1129 1 278.655 290.9 400 314
1130 1 278.67 290.892 400 314
1131 1 278.399 290.596 401 314
1132 1 278.363 290.527 400 314
1133 1 278.293 290.419 399 312
1134 1 278.022 290.085 400 310
1135 1 277.86 289.938 400 308
1136 1 277.707 289.827 400 310
1137 1 277.63 289.692 400 310
1138 1 277.515 289.608 400 312
1139 1 277.408 289.51 400 312
1140 1 277.297 289.431 401 310
1141 1 277.105 289.33 400 318
1142 1 277.105 289.33 400 318
1143 1 277.043 289.288 400 312
1144 1 276.98 289.248 400 314
1145 1 276.918 289.19 400 316
1146 1 276.9 289.137 400 316
1147 1 276.77 288.98 400 314
1148 1 276.717 288.91 400 310
1149 1 276.606 288.818 401 312
1150 1 276.608 288.758 401 312
1151 1 276.478 288.575 400 310
1152 1 276.433 288.673 400 312
1153 1 276.305 288.567 400 310
1154 1 276.207 288.48 400 316
1155 1 276.17 288.424 399 310
1156 1 276.168 288.438 400 310
1157 1 276.168 288.438 400 310
1158 1 276.1 288.39 400 314
1159 1 276.045 288.297 401 314
1160 1 275.845 288.15 401 318
1161 1 275.792 288.123 399 318
1162 1 275.82 288.168 399 316
1163 1 275.678 288.098 400 318
1164 1 275.655 288 400 314
1165 1 275.565 287.91 400 314
1166 1 275.608 287.967 400 314
1167 1 275.526 287.977 399 312
1168 1 275.522 288.017 400 314
1169 1 275.538 287.993 400 312
1170 1 275.415 287.905 400 308
1171 1 275.285 287.777 400 308
1172 1 275.195 287.68 400 314
1173 1 275.1 287.765 400 312
1174 1 275.028 287.717 399 312
1175 1 274.98 287.68 400 310
1176 1 274.855 287.618 400 312
1177 1 274.848 287.71 400 314
1178 1 274.603 287.58 400 314
1179 1 274.558 287.47 400 312
1180 1 274.47 287.322 400 310
1181 1 274.409 287.327 401 314
1182 1 274.207 287.172 401 314
1183 1 274.147 287.127 401 314
1184 1 274.058 287.09 400 312
1185 1 273.98 286.985 401 312
1186 1 273.858 286.92 400 312
1187 1 273.835 286.91 400 316
1188 1 273.9 286.933 400 312
1189 1 273.925 286.952 400 312
1190 1 273.903 286.955 401 316
1191 1 273.855 286.863 400 316
1192 1 273.8 286.853 400 316
1193 1 273.764 286.807 399 314
1194 1 273.652 286.772 400 312
1195 1 273.576 286.711 401 312
1196 1 273.603 286.76 400 314
1197 1 273.613 286.835 400 310
1198 1 273.585 286.78 400 312
1199 1 273.51 286.71 400 314
1200 1 273.386 286.712 399 312
1201 1 273.358 286.707 400 312
1202 1 273.38 286.743 400 310
1203 1 273.317 286.73 400 302
1204 1 273.308 286.783 400 308
1205 1 273.248 286.757 400 310
1206 1 273.12 286.74 400 312
1207 1 273.147 286.817 400 310
1208 1 273.107 286.791 401 310
1209 1 272.862 286.742 399 318
1210 1 272.692 286.707 400 310
1211 1 272.735 286.75 400 316
1212 1 272.842 286.942 400 312
1213 1 272.644 286.912 399 312
1214 1 272.642 286.913 400 310
1215 1 272.475 286.863 400 308
1216 1 272.397 286.815 400 310
1217 1 272.353 286.817 400 314
1218 1 272.228 286.707 399 310
1219 1 272.137 286.748 400 312
1220 1 272 286.618 400 304
1221 1 271.96 286.613 401 308
1222 1 271.75 286.56 400 308
1223 1 271.647 286.47 400 304
1224 1 271.688 286.55 400 306
1225 1 271.659 286.622 399 302
1226 1 271.397 286.462 400 308
1227 1 271.102 286.339 401 308
1228 1 270.845 286.277 400 308
1229 1 270.832 286.325 400 308
1230 1 270.697 286.298 400 310
1231 1 270.505 286.155 400 310
1232 1 270.207 286.048 400 308
1233 1 270.192 286.053 400 308
1234 1 269.915 285.952 400 310
1235 1 269.616 285.865 401 312
1236 1 269.525 285.8 400 308
1237 1 269.39 285.837 400 304
1238 1 269.257 285.868 400 312
1239 1 269.102 285.83 401 316
1240 1 268.975 285.725 400 312
1241 1 268.722 285.674 399 312
1242 1 268.519 285.658 401 314
1243 1 268.335 285.575 400 316
1244 1 268.303 285.632 400 318
1245 1 268.162 285.574 401 316
1246 1 268.087 285.567 400 312
1247 1 268.01 285.549 401 312
1248 1 267.726 285.501 401 312
1249 1 267.613 285.47 400 312
1250 1 267.384 285.354 401 312
1251 1 267.35 285.337 400 310
1252 1 267.11 285.192 400 312
1253 1 266.85 285.077 400 312
1254 1 266.694 285.005 399 312
1255 1 266.494 284.873 401 316
1256 1 266.37 284.842 400 316
1257 1 266.31 284.83 400 316
1258 1 266.219 284.786 401 318
1259 1 266.093 284.702 399 318
1260 1 265.975 284.66 400 310
1261 1 265.757 284.575 400 312
1262 1 265.613 284.499 401 308
1263 1 265.379 284.444 401 312
1264 1 265.202 284.368 400 312
1265 1 265.188 284.315 400 306
1266 1 264.93 284.127 400 312
1267 1 264.81 284.072 400 310
1268 1 264.611 283.908 401 310
1269 1 264.379 283.82 401 308
1270 1 264.152 283.697 400 312
1271 1 264.032 283.638 401 314
1272 1 264 283.535 400 312
1273 1 263.875 283.395 400 314
1274 1 263.71 283.272 400 314
1275 1 263.473 283.192 400 314
1276 1 263.444 283.175 399 310
1277 1 263.255 283.09 400 308
1278 1 262.81 282.81 401 312
1279 1 262.572 282.7 400 308
1280 1 262.438 282.608 400 308
1281 1 262.185 282.464 399 306
1282 1 261.968 282.367 401 302
1283 1 261.773 282.175 401 314
1284 1 261.56 282.11 400 306
1285 1 261.409 281.99 401 304
1286 1 261.17 281.815 400 308
1287 1 261.048 281.642 400 310
1288 1 260.818 281.426 401 318
1289 1 260.717 281.405 400 320
1290 1 260.55 281.322 400 320
1291 1 260.465 281.262 400 316
1292 1 260.344 281.155 401 310
1293 1 260.163 281.11 400 312
1294 1 259.935 280.998 401 310
1295 1 259.835 280.925 401 308
1296 1 259.658 280.86 401 310
1297 1 259.574 280.81 401 312
1298 1 259.406 280.651 401 312
1299 1 258.99 280.527 400 314
1300 1 258.739 280.381 399 308
1301 1 258.625 280.252 400 310
1302 1 258.363 280.118 400 308
1303 1 258.219 279.978 401 310
1304 1 257.918 279.658 400 308
1305 1 257.77 279.55 400 310
1306 1 257.603 279.527 400 308
1307 1 257.353 279.4 400 312
1308 1 257.28 279.332 400 312
1309 1 257.137 279.115 401 308
1310 1 256.953 278.96 401 308
1311 1 256.723 278.863 401 304
1312 1 256.515 278.68 400 310
1313 1 256.209 278.444 401 310
1314 1 255.89 278.287 401 306
1315 1 255.67 278.17 400 310
1316 1 255.566 278.207 401 306
1317 1 255.369 278.212 401 306
1318 1 255.107 278.239 401 312
1319 1 254.803 278.065 401 302
1320 1 254.505 277.85 400 304
1321 1 254.292 277.715 400 302
1322 1 253.948 277.489 401 312
1323 1 253.86 277.385 400 310
1324 1 253.713 277.337 400 314
1325 1 253.589 277.204 401 312
1326 1 253.368 277.248 400 310
1327 1 253.333 277.257 400 312
1328 1 253.18 277.3 400 312
1329 1 252.915 277.279 401 306
1330 1 252.664 277.108 399 306
1331 1 252.531 277.022 401 312
1332 1 252.357 276.913 401 310
1333 1 252.122 276.865 401 308
1334 1 251.94 276.83 401 302
1335 1 251.602 276.647 400 302
1336 1 251.37 276.68 400 306
1337 1 251.212 276.666 401 310
1338 1 251.12 276.652 400 308
1339 1 251.002 276.51 400 308
1340 1 250.757 276.502 400 306
1341 1 250.558 276.56 400 306
1342 1 250.411 276.382 401 312
1343 1 250.304 276.309 401 312
1344 1 250 276.27 400 308
1345 1 249.77 276.293 400 302
1346 1 249.387 276.298 400 310
1347 1 249.143 276.348 400 308
1348 1 248.928 276.284 401 308
1349 1 248.76 276.21 400 308
1350 1 248.581 276.234 401 314
1351 1 248.482 276.257 400 314
1352 1 248.393 276.3 400 306
1353 1 248.185 276.334 401 308
1354 1 248.107 276.308 400 310
1355 1 248.045 276.178 400 316
1356 1 247.995 276.12 401 312
1357 1 247.795 276.002 400 312
1358 1 247.675 275.955 400 304
1359 1 247.51 275.99 400 310
1360 1 247.338 275.92 400 306
1361 1 247.225 275.9 400 300
1362 1 247.16 275.803 400 302
1363 1 247.058 275.603 400 308
1364 1 246.808 275.641 401 304
1365 1 246.621 275.653 401 312
1366 1 246.549 275.636 401 312
1367 1 246.412 275.65 400 304
1368 1 246.216 275.694 399 308
1369 1 246.143 275.66 400 308
1370 1 245.958 275.695 400 304
1371 1 245.768 275.633 401 312
1372 1 245.496 275.682 399 306
1373 1 245.365 275.735 400 308
1374 1 245.25 275.783 400 300
1375 1 244.965 275.835 400 304
1376 1 244.825 275.683 400 302
1377 1 244.786 275.711 401 300
1378 1 244.722 275.567 400 306
1379 1 244.73 275.555 400 310
1380 1 244.599 275.551 401 314
1381 1 244.584 275.561 401 308
1382 1 244.454 275.616 401 308
1383 1 244.333 275.66 400 310
1384 1 244.252 275.715 400 304
1385 1 244.172 275.766 401 304
1386 1 243.995 275.83 401 310
1387 1 243.868 275.897 400 306
1388 1 243.84 275.85 400 306
1389 1 243.627 275.897 400 308
1390 1 243.522 276.017 402 304
1391 1 243.493 275.97 400 308
1392 1 243.202 276.092 401 308
1393 1 243.109 276.025 402 306
1394 1 242.905 276.052 401 304
1395 1 242.838 276.02 400 306
1396 1 242.643 276.055 400 310
1397 1 242.583 276.005 400 308
1398 1 242.516 275.93 401 306
1399 1 242.385 275.97 400 302
1400 1 242.307 276.022 401 304
1401 1 242.002 276.152 400 306
1402 1 241.78 276.335 400 306
1403 1 241.579 276.429 401 312
1404 1 241.452 276.598 400 310
1405 1 241.175 276.632 399 312
1406 1 241.13 276.651 401 312
1407 1 240.93 276.757 400 306
1408 1 240.792 276.764 399 304
1409 1 240.524 276.807 399 306
1410 1 240.387 276.777 400 308
1411 1 240.08 276.758 401 314
1412 1 239.843 276.845 400 310
1413 1 239.708 276.89 401 314
1414 1 239.65 276.957 400 312
1415 1 239.495 277.062 400 310
1416 1 239.232 277.09 401 314
1417 1 239.132 277.052 401 312
1418 1 238.862 277.188 399 304
1419 1 238.708 277.183 400 310
1420 1 238.505 277.285 400 308
1421 1 238.304 277.377 401 316
1422 1 238.214 277.382 401 314
1423 1 238.055 277.445 400 310
1424 1 238.037 277.415 400 310
1425 1 237.945 277.429 401 314
1426 1 237.754 277.619 399 312
1427 1 237.576 277.688 401 314
1428 1 237.165 277.833 401 312
1429 1 237.125 277.855 400 308
1430 1 236.82 277.895 401 310
1431 1 236.556 278.015 401 310
1432 1 236.421 277.943 401 312
1433 1 236.383 277.92 399 304
1434 1 236.11 278.05 401 308
1435 1 235.741 278.015 401 308
1436 1 235.55 278.053 400 308
1437 1 235.239 278.142 401 310
1438 1 235.213 278.095 400 310
1439 1 234.938 277.993 400 306
1440 1 234.6 278.108 400 304
1441 1 234.095 278.234 401 312
1442 1 233.845 278.262 400 314
1443 1 233.521 278.349 401 310
1444 1 233.314 278.434 401 310
1445 1 232.947 278.62 400 308
1446 1 232.818 278.663 401 312
1447 1 232.812 278.663 400 312
1448 1 232.758 278.726 401 310
1449 1 232.615 278.812 400 310
1450 1 232.31 278.873 400 310
1451 1 232.162 278.933 400 308
1452 1 231.833 279.027 400 310
1453 1 231.545 279.053 400 310
1454 1 231.373 279.168 400 314
1455 1 231.33 279.195 400 310
1456 1 231.025 279.324 401 310
1457 1 230.86 279.4 400 302
1458 1 230.528 279.44 400 314
1459 1 230.572 279.43 400 314
1460 1 230.382 279.469 401 312
1461 1 230.122 279.469 401 310
1462 1 229.965 279.554 401 314
1463 1 229.87 279.536 399 308
1464 1 229.775 279.525 400 304
1465 1 229.511 279.486 401 314
1466 1 229.375 279.455 400 312
1467 1 229.222 279.447 400 314
1468 1 229.025 279.425 400 308
1469 1 228.887 279.431 399 308
1470 1 228.698 279.392 401 308
1471 1 228.521 279.333 399 314
1472 1 228.282 279.327 400 314
1473 1 227.925 279.304 401 310
1474 1 227.795 279.238 400 314
1475 1 227.593 279.168 400 314
1476 1 227.241 279.233 399 308
1477 1 227.023 279.132 400 310
1478 1 226.968 279.102 401 310
1479 1 226.81 279 400 312
1480 1 226.708 278.988 401 310
1481 1 226.596 279.055 401 310
1482 1 226.433 278.955 400 302
1483 1 226.14 278.863 400 316
1484 1 225.99 278.875 401 310
1485 1 225.917 278.825 400 306
1486 1 225.798 278.72 400 306
1487 1 225.539 278.663 401 308
1488 1 225.29 278.49 400 308
1489 1 225.21 278.54 400 308
1490 1 224.972 278.48 400 306
1491 1 224.9 278.49 400 306
1492 1 224.793 278.489 401 310
1493 1 224.636 278.471 401 302
1494 1 224.459 278.424 401 302
1495 1 224.075 278.442 400 306
1496 1 224.005 278.423 400 304
1497 1 223.978 278.289 401 306
1498 1 223.768 278.237 401 310
1499 1 223.636 278.132 401 304
1500 1 223.365 278.072 400 306
1501 1 223.232 277.985 401 302
1502 1 223.097 277.902 400 310
1503 1 222.688 277.827 400 308
1504 1 222.47 277.712 400 304
1505 1 222.349 277.539 401 308
1506 1 222.087 277.414 401 310
1507 1 221.983 277.494 401 314
1508 1 221.898 277.455 400 314
1509 1 221.815 277.473 400 312
1510 1 221.74 277.48 400 310
1511 1 221.531 277.444 401 314
1512 1 221.349 277.399 401 314
1513 1 221.09 277.399 401 312
1514 1 220.942 277.288 400 308
1515 1 220.625 277.335 400 308
1516 1 220.299 277.244 401 310
1517 1 220.102 277.26 400 312
1518 1 219.855 277.245 400 312
1519 1 219.701 277.11 401 310
1520 1 219.25 277.108 400 306
1521 1 219.025 277.057 401 306
1522 1 218.935 276.97 401 308
1523 1 218.641 276.895 401 304
1524 1 218.428 276.842 400 310
1525 1 218.235 276.928 400 298
1526 1 218.105 276.9 400 306
1527 1 217.94 276.945 400 300
1528 1 217.561 276.93 401 310
1529 1 217.312 276.938 400 306
1530 1 217.152 276.935 401 306
1531 1 216.982 276.985 400 306
1532 1 216.698 277.037 401 310
1533 1 216.479 276.975 401 304
1534 1 216.21 276.962 400 306
1535 1 215.93 276.99 400 304
1536 1 215.526 277.07 401 308
1537 1 215.327 277.127 401 314
1538 1 215.143 277.105 400 310
1539 1 214.995 277.15 400 310
1540 1 214.763 277.214 401 306
1541 1 214.506 277.292 401 310
1542 1 214.2 277.479 401 320
1543 1 213.903 277.605 400 316
1544 1 213.945 277.623 400 314
1545 1 213.9 277.735 400 308
1546 1 213.877 277.77 400 308
1547 1 213.885 277.745 400 310
1548 1 213.695 277.777 400 306
1549 1 213.645 277.845 400 312
1550 1 213.618 277.915 401 312
1551 1 213.535 278.058 400 310
1552 1 213.369 278.152 401 316
1553 1 213.162 278.209 401 316
1554 1 213.077 278.197 400 312
1555 1 212.771 278.296 402 306
1556 1 212.589 278.254 401 312
1557 1 212.651 278.262 401 310
1558 1 212.442 278.305 400 306
1559 1 212.494 278.352 401 300
1560 1 212.38 278.49 400 306
1561 1 212.157 278.567 400 314
1562 1 212.173 278.663 400 308
1563 1 211.852 278.795 400 306
1564 1 211.822 278.788 400 306
1565 1 211.66 278.882 400 314
1566 1 211.526 278.853 401 308
1567 1 211.495 278.885 400 312
1568 1 211.178 278.972 399 312
1569 1 211.007 279.065 401 302
1570 1 210.83 279.127 400 310
1571 1 210.88 279.16 401 308
1572 1 210.71 279.188 400 312
1573 1 210.52 279.252 400 304
1574 1 210.465 279.295 400 308
1575 1 210.31 279.502 400 310
1576 1 210.227 279.531 401 306
1577 1 210.07 279.69 400 310
1578 1 209.838 279.798 401 308
1579 1 209.766 279.855 401 304
1580 1 209.387 279.905 401 304
1581 1 209.177 279.94 401 306
1582 1 209.09 280.135 400 308
1583 1 208.668 280.242 401 306
1584 1 208.502 280.385 400 310
1585 1 208.471 280.459 401 306
1586 1 208.257 280.591 401 310
1587 1 208.137 280.651 401 312
1588 1 208.143 280.825 400 308
1589 1 208.183 280.995 400 304
1590 1 208.178 281.06 400 314
1591 1 208.227 281.202 400 308
1592 1 208.12 281.359 401 310
1593 1 208.055 281.474 401 306
1594 1 207.963 281.536 401 310
1595 1 207.815 281.615 400 310
1596 1 207.665 281.587 400 308
1597 1 207.6 281.62 400 310
1598 1 207.471 281.736 401 308
1599 1 207.438 281.865 400 308
1600 1 207.255 282.04 400 314
1601 1 207.37 282.145 400 314
1602 1 207.292 282.122 401 312
1603 1 207.072 282.135 400 306
1604 1 206.644 282.197 402 316
1605 1 206.589 282.259 401 310
1606 1 206.549 282.294 401 308
1607 1 206.456 282.289 401 310
1608 1 206.485 282.283 400 314
1609 1 206.339 282.319 401 310
1610 1 206.284 282.284 401 316
1611 1 206.239 282.211 402 308
1612 1 206.257 282.303 400 312
1613 1 206.304 282.352 401 306
1614 1 206.092 282.344 401 310
1615 1 205.983 282.441 401 310
1616 1 205.977 282.462 400 312
1617 1 206.037 282.608 401 306
1618 1 205.798 282.608 400 310
1619 1 205.825 282.671 401 310
1620 1 205.89 282.695 400 310
1621 1 205.619 282.609 399 308
1622 1 205.519 282.671 401 308
1623 1 205.548 282.688 400 308
1624 1 205.447 282.772 400 314
1625 1 205.295 282.815 400 316
1626 1 205.377 282.882 400 312
1627 1 205.29 282.858 400 314
1628 1 205.307 282.96 401 316
1629 1 205.17 283.077 400 320
1630 1 205.29 283.125 400 314
1631 1 205.183 283.098 399 312
1632 1 205.349 283.18 401 312
1633 1 205.187 283.145 401 312
1634 1 205.334 283.247 401 312
1635 1 205.44 283.252 400 312
1636 1 205.411 283.401 401 320
1637 1 205.407 283.385 400 316
1638 1 205.45 283.4 400 316
1639 1 205.447 283.478 400 316
1640 1 205.345 283.495 400 314
1641 1 205.394 283.566 401 316
1642 1 205.404 283.626 401 316
1643 1 205.411 283.651 401 322
1644 1 205.377 283.718 401 320
1645 1 205.292 283.723 401 320
1646 1 205.481 283.843 401 320
1647 1 205.442 283.827 400 318
1648 1 205.585 283.9 400 318
1649 1 205.549 283.933 401 318
1650 1 205.567 284.012 400 318
1651 1 205.607 284.03 400 318
1652 1 205.546 284.08 401 322
1653 1 205.52 284.108 400 322
1654 1 205.495 284.113 400 324
1655 1 205.482 284.07 400 324
1656 1 205.599 284.09 401 322
1657 1 205.624 284.173 399 322
1658 1 205.748 284.25 400 322
1659 1 205.766 284.272 401 320
1660 1 205.793 284.292 401 318
1661 1 205.712 284.358 399 316
1662 1 205.952 284.43 400 314
1663 1 206.048 284.5 400 312
1664 1 206.192 284.61 400 314
1665 1 206.173 284.637 400 316
1666 1 206.435 284.765 400 316
1667 1 206.486 284.81 399 320
1668 1 206.542 284.952 400 318
1669 1 206.567 284.94 400 316
1670 1 206.57 284.98 400 318
1671 1 206.62 285.022 400 316
1672 1 206.633 285.007 401 316
1673 1 206.747 285.06 399 318
1674 1 206.597 285.043 400 316
1675 1 206.618 285.06 400 314
1676 1 206.66 285.085 400 314
1677 1 206.67 285.072 400 316
1678 1 206.735 285.087 400 318
1679 1 206.674 285.115 399 318
1680 1 206.708 285.123 400 320
1681 1 206.708 285.123 400 320
1682 1 206.662 285.08 399 318
1683 1 206.632 285.053 400 320
1684 1 206.719 285.095 399 322
1685 1 206.688 285.06 400 320
1686 1 206.822 285.135 400 318
1687 1 206.878 285.177 401 316
1688 1 206.977 285.28 400 318
1689 1 206.977 285.28 400 318
1690 1 206.977 285.28 400 318
1691 1 207.025 285.361 399 314
1692 1 206.975 285.353 400 314
1693 1 206.988 285.322 400 314
1694 1 206.947 285.308 400 312
1695 1 206.917 285.308 399 312
1696 1 206.86 285.293 400 314
1697 1 206.912 285.322 400 314
1698 1 206.985 285.355 400 312
1699 1 207.015 285.35 400 314
1700 1 206.975 285.27 400 314
1701 1 207.155 285.315 400 312
1702 1 207.1 285.231 399 314
1703 1 207.1 285.26 400 312
1704 1 207.17 285.303 400 312
1705 1 207.13 285.25 400 312
1706 1 207.195 285.305 400 316
1707 1 207.18 285.26 400 316
1708 1 207.173 285.272 400 316
1709 1 207.118 285.256 399 314
1710 1 207.23 285.267 400 312
1711 1 207.278 285.28 400 310
1712 1 207.227 285.285 400 310
1713 1 207.1 285.233 400 310
1714 1 207.025 285.183 400 312
1715 1 207.157 285.23 400 314
1716 1 207.153 285.228 400 314
1717 1 207.107 285.195 400 310
1718 1 207.058 285.215 400 312
1719 1 207.102 285.168 400 316
1720 1 207.108 285.195 399 312
1721 1 207.012 285.19 400 312
1722 1 206.977 285.152 400 314
1723 1 207.107 285.175 400 314
1724 1 207.21 285.175 400 312
1725 1 207.446 285.217 401 318
1726 1 207.537 285.215 400 316
1727 1 207.695 285.285 400 318
1728 1 207.743 285.34 400 316
1729 1 207.741 285.292 401 320
1730 1 207.689 285.303 399 316
1731 1 207.808 285.344 401 314
1732 1 208.132 285.43 400 316
1733 1 208.173 285.442 400 314
1734 1 208.048 285.4 400 312
1735 1 208.195 285.438 400 316
1736 1 208.364 285.484 401 314
1737 1 208.365 285.46 400 314
1738 1 208.287 285.452 400 316
1739 1 208.317 285.447 400 314
1740 1 208.411 285.424 401 318
1741 1 208.55 285.455 400 320
1742 1 208.732 285.498 400 316
1743 1 208.893 285.48 400 320
1744 1 208.887 285.447 400 316
1745 1 209.077 285.533 400 314
1746 1 209.083 285.5 400 312
1747 1 209.148 285.425 400 314
1748 1 209.308 285.425 400 316
1749 1 209.4 285.423 400 318
1750 1 209.476 285.434 401 318
1751 1 209.451 285.392 401 316
1752 1 209.8 285.4 400 316
1753 1 209.773 285.401 401 316
1754 1 209.745 285.397 400 314
1755 1 209.8 285.34 400 316
1756 1 209.873 285.315 400 320
1757 1 209.85 285.29 400 320
1758 1 210.007 285.277 400 316
1759 1 210.142 285.297 401 320
1760 1 210.178 285.267 400 318
1761 1 210.167 285.277 400 318
1762 1 210.19 285.282 401 318
1763 1 210.27 285.28 400 318
1764 1 210.222 285.233 400 316
1765 1 210.257 285.207 400 316
1766 1 210.28 285.217 400 314
1767 1 210.455 285.252 400 314
1768 1 210.455 285.252 400 314
1769 1 210.521 285.273 399 312
1770 1 210.548 285.25 400 316
1771 1 210.665 285.26 400 314
1772 1 210.717 285.271 399 314
1773 1 210.898 285.317 400 316
1774 1 210.907 285.353 400 320
1775 1 210.868 285.21 400 320
1776 1 210.907 285.175 400 318
1777 1 211.102 285.127 400 318
1778 1 211.255 285.115 400 318
1779 1 211.245 285.108 400 316
1780 1 211.324 285.072 401 312
1781 1 211.369 285.042 401 314
1782 1 211.424 285.075 399 314
1783 1 211.472 285.067 400 316
1784 1 211.562 285.015 400 314
1785 1 211.693 285.01 401 310
1786 1 211.88 285.06 400 316
1787 1 211.97 285.033 400 312
1788 1 212.14 284.955 399 308
1789 1 212.31 284.923 400 310
1790 1 212.444 284.895 401 310
1791 1 212.504 284.855 401 310
1792 1 212.569 284.835 401 310
1793 1 212.722 284.853 400 310
1794 1 212.898 284.764 402 316
1795 1 212.928 284.663 400 312
1796 1 213.077 284.623 400 310
1797 1 213.162 284.59 400 310
1798 1 213.148 284.517 400 310
1799 1 213.19 284.41 400 312
1800 1 213.25 284.315 400 310
1801 1 213.406 284.277 401 306
1802 1 213.545 284.207 400 312
1803 1 213.738 284.178 400 312
1804 1 213.835 284.102 401 312
1805 1 213.917 284.08 400 306
1806 1 214.16 283.995 400 308
1807 1 214.308 283.965 400 312
1808 1 214.438 283.877 400 308
1809 1 214.454 283.798 401 312
1810 1 214.603 283.616 401 310
1811 1 214.908 283.479 401 310
1812 1 215.022 283.374 401 310
1813 1 215.105 283.248 399 308
1814 1 215.16 283.185 400 312
1815 1 215.282 283.142 401 308
1816 1 215.5 283.075 400 312
1817 1 215.567 283.04 400 312
1818 1 215.678 282.97 401 312
1819 1 215.817 282.978 400 306
1820 1 216.028 282.832 400 308
1821 1 216.28 282.717 400 310
1822 1 216.392 282.628 401 306
1823 1 216.723 282.514 401 308
1824 1 216.958 282.505 400 306
1825 1 217.143 282.368 400 304
1826 1 217.382 282.252 401 308
1827 1 217.48 282.183 400 308
1828 1 217.673 282.043 400 306
1829 1 217.942 281.87 400 306
1830 1 218.05 281.795 400 308
1831 1 218.105 281.835 401 310
1832 1 218.372 281.768 401 302
1833 1 218.561 281.748 401 302
1834 1 218.676 281.618 401 300
1835 1 218.723 281.524 401 308
1836 1 218.847 281.429 399 308
1837 1 218.965 281.367 401 306
1838 1 219.073 281.266 399 306
1839 1 219.165 281.195 400 310
1840 1 219.14 281.16 400 298
1841 1 219.243 281.077 400 302
1842 1 219.38 280.962 400 304
1843 1 219.633 280.868 401 314
1844 1 219.705 280.887 400 318
1845 1 219.857 280.928 400 314
1846 1 219.933 281.055 400 312
1847 1 220.085 280.967 400 314
1848 1 220.17 280.858 400 310
1849 1 220.425 280.808 400 310
1850 1 220.534 280.803 401 314
1851 1 220.575 280.748 400 314
1852 1 220.758 280.746 401 318
1853 1 220.758 280.668 401 312
1854 1 220.798 280.579 401 308
1855 1 221.19 280.596 401 306
1856 1 221.429 280.581 401 314
1857 1 221.525 280.613 400 314
1858 1 221.574 280.656 401 308
1859 1 221.737 280.677 399 310
1860 1 221.882 280.738 400 308
1861 1 221.85 280.717 400 310
1862 1 221.947 280.627 400 306
1863 1 221.97 280.615 400 308
1864 1 222.155 280.635 400 306
1865 1 222.327 280.515 400 312
1866 1 222.412 280.565 400 306
1867 1 222.458 280.483 400 312
1868 1 222.5 280.438 400 312
1869 1 222.675 280.485 400 310
1870 1 222.69 280.478 400 314
1871 1 222.703 280.501 401 308
1872 1 222.793 280.576 401 308
1873 1 222.938 280.627 400 310
1874 1 223.097 280.647 400 316
1875 1 223.465 280.63 400 312
1876 1 223.584 280.706 401 306
1877 1 223.82 280.783 401 304
1878 1 223.93 280.825 400 308
1879 1 224.048 280.87 400 310
1880 1 224.255 280.817 400 310
1881 1 224.577 280.858 400 310
1882 1 224.681 280.91 401 314
1883 1 224.865 280.862 399 316
1884 1 225.042 280.777 400 312
1885 1 225.357 280.761 401 318
1886 1 225.66 280.87 400 314
1887 1 225.751 280.91 401 316
1888 1 225.857 280.952 400 308
1889 1 226.157 281.025 401 314
1890 1 226.58 281.095 400 312
1891 1 226.993 281.087 400 306
1892 1 227.439 281.132 401 312
1893 1 227.623 281.053 400 312
1894 1 227.681 281.035 401 304
1895 1 227.77 281.005 400 300
1896 1 228.285 280.965 400 312
1897 1 228.636 280.963 401 312
1898 1 228.68 280.955 400 310
1899 1 229.115 280.93 401 308
1900 1 229.471 280.923 401 316
1901 1 229.773 280.91 401 312
1902 1 230.083 280.88 400 312
1903 1 230.339 280.82 401 314
1904 1 230.637 280.715 400 314
1905 1 230.82 280.702 400 310
1906 1 230.907 280.678 400 310
1907 1 231.042 280.723 400 312
1908 1 231.335 280.712 400 308
1909 1 231.419 280.885 401 308
1910 1 231.595 281 400 306
1911 1 231.673 280.988 401 306
1912 1 231.887 281.01 400 310
1913 1 231.952 281.02 400 308
1914 1 232.227 280.988 400 312
1915 1 232.312 281.033 400 320
1916 1 232.45 280.985 400 312
1917 1 232.458 281.015 400 308
1918 1 232.608 281.025 401 306
1919 1 232.893 281.022 400 306
1920 1 233.015 281.08 400 310
1921 1 233.167 281.085 401 306
1922 1 233.33 281.125 400 304
1923 1 233.581 281.095 401 310
1924 1 233.718 281.122 401 310
1925 1 234.01 281.062 400 312
1926 1 234.262 281.035 401 310
1927 1 234.477 281.062 400 308
1928 1 234.633 281.047 401 312
1929 1 234.732 280.99 400 312
1930 1 234.761 281.015 401 308
1931 1 235.09 281.158 400 310
1932 1 235.15 281.197 401 312
1933 1 235.384 281.195 401 312
1934 1 235.658 281.14 401 308
1935 1 235.915 281.11 399 310
1936 1 236.025 281.09 400 308
1937 1 236.268 281.165 400 308
1938 1 236.333 281.22 400 306
1939 1 236.355 281.233 400 312
1940 1 236.475 281.245 400 310
1941 1 236.828 281.155 401 314
1942 1 237.03 281.125 400 306
1943 1 237.178 281.085 400 310
1944 1 237.688 281.103 400 304
1945 1 237.928 281.16 400 306
1946 1 238.304 281.012 401 312
1947 1 238.44 280.952 400 310
1948 1 238.631 280.998 401 308
1949 1 238.85 281.038 400 308
1950 1 239.337 280.895 401 310
1951 1 239.333 280.947 400 306
1952 1 239.536 280.9 399 306
1953 1 239.727 280.865 400 304
1954 1 239.878 280.88 401 312
1955 1 239.988 280.98 400 308
1956 1 240.32 281.022 400 302
1957 1 240.718 280.998 400 304
1958 1 240.883 280.91 401 312
1959 1 241.16 280.955 400 312
1960 1 241.445 280.925 400 312
1961 1 241.722 280.918 400 310
1962 1 241.91 281.015 400 308
1963 1 242.112 280.96 401 314
1964 1 242.367 280.83 401 308
1965 1 242.753 280.718 401 312
1966 1 242.993 280.721 401 308
1967 1 243.197 280.683 400 316
1968 1 243.486 280.584 401 316
1969 1 243.495 280.598 400 310
1970 1 243.743 280.539 401 314
1971 1 243.701 280.594 401 308
1972 1 243.73 280.56 400 310
1973 1 243.935 280.549 401 316
1974 1 244.219 280.489 401 314
1975 1 244.245 280.505 400 318
1976 1 244.412 280.38 400 314
1977 1 244.498 280.447 400 310
1978 1 244.585 280.4 400 312
1979 1 244.673 280.418 400 312
1980 1 244.835 280.322 400 310
1981 1 244.928 280.262 400 310
1982 1 244.96 280.305 400 310
1983 1 245.28 280.207 400 308
1984 1 245.463 280.188 400 314
1985 1 245.757 280.145 400 308
1986 1 245.955 280.147 400 304
1987 1 246.14 280.048 400 304
1988 1 246.26 279.993 400 310
1989 1 246.523 279.988 400 308
1990 1 246.743 279.88 401 312
1991 1 246.898 279.83 400 314
1992 1 247.118 279.803 400 310
1993 1 247.185 279.77 400 312
1994 1 247.474 279.702 399 312
1995 1 247.512 279.738 400 312
1996 1 247.875 279.693 401 314
1997 1 248.007 279.745 400 306
1998 1 248.125 279.76 400 312
1999 1 248.157 279.665 400 310
2000 1 248.521 279.666 401 310
2001 1 248.514 279.673 401 308
2002 1 248.752 279.598 400 308
2003 1 248.875 279.54 400 312
2004 1 249.005 279.506 401 308
2005 1 249.152 279.474 401 304
2006 1 249.337 279.536 401 312
2007 1 249.73 279.317 400 304
2008 1 249.925 279.259 401 306
2009 1 250.037 279.332 401 302
2010 1 250.202 279.358 400 308
2011 1 250.444 279.239 401 306
2012 1 250.658 279.172 401 308
2013 1 250.823 279.08 401 312
2014 1 250.943 279.025 401 308
2015 1 251.118 279.05 399 302
2016 1 251.287 279.067 401 310
2017 1 251.447 279.002 400 312
2018 1 251.599 278.938 401 308
2019 1 251.83 279.06 400 306
2020 1 252.055 279.095 401 314
2021 1 252.225 279.058 400 310
2022 1 252.4 279.02 400 308
2023 1 252.516 278.815 401 306
2024 1 252.651 278.825 401 308
2025 1 252.812 278.803 400 312
2026 1 253.032 278.865 400 308
2027 1 253.032 278.865 400 308
2028 1 253.237 278.875 401 310
2029 1 253.424 278.943 401 308
2030 1 253.613 278.82 401 310
2031 1 253.725 278.8 400 308
2032 1 253.88 278.766 401 312
2033 1 254.127 278.73 400 308
2034 1 254.31 278.582 400 306
2035 1 254.403 278.712 400 306
2036 1 254.54 278.832 400 310
2037 1 254.616 278.781 401 314
2038 1 254.78 278.715 400 310
2039 1 254.857 278.69 400 308
2040 1 254.867 278.519 399 306
2041 1 255.05 278.43 400 318
2042 1 255.015 278.332 401 312
2043 1 255.025 278.137 401 312
2044 1 255.065 278.168 400 300
2045 1 255.137 277.925 401 308
2046 1 255.14 277.748 400 314
2047 1 255.2 277.715 400 310
2048 1 255.27 277.567 400 312
2049 1 255.327 277.481 401 310
2050 1 255.232 277.486 401 312
2051 1 255.259 277.426 401 308
2052 1 255.28 277.46 400 308
2053 1 255.298 277.478 400 302
2054 1 255.395 277.623 400 312
2055 1 255.525 277.635 400 308
2056 1 255.611 277.566 401 306
2057 1 255.685 277.408 400 306
2058 1 255.791 277.404 401 304
2059 1 255.85 277.287 401 308
2060 1 255.843 277.212 400 308
2061 1 255.998 277.14 401 306
2062 1 255.86 276.827 400 310
2063 1 255.95 276.863 400 314
2064 1 256 276.8 401 312
2065 1 256.127 276.77 400 314
2066 1 256.132 276.708 401 312
2067 1 256.138 276.712 399 308
2068 1 256.035 276.53 402 312
2069 1 255.95 276.274 401 314
2070 1 256.19 276.45 400 314
2071 1 256.238 276.317 400 312
2072 1 256.192 276.195 401 312
2073 1 256.219 276.135 401 312
2074 1 256.177 275.963 401 310
2075 1 256.19 275.853 400 314
2076 1 256.305 275.81 400 310
2077 1 256.41 275.74 400 308
2078 1 256.55 275.788 400 312
2079 1 256.535 275.793 400 314
2080 1 256.553 275.717 400 316
2081 1 256.623 275.641 401 320
2082 1 256.648 275.711 401 314
2083 1 256.64 275.715 400 314
2084 1 256.702 275.707 399 314
2085 1 256.746 275.703 401 314
2086 1 256.845 275.713 401 316
2087 1 256.788 275.725 400 314
2088 1 256.671 275.623 401 312
2089 1 256.613 275.502 400 314
2090 1 256.707 275.55 400 314
2091 1 256.89 275.577 400 316
2092 1 257.012 275.652 400 312
2093 1 256.998 275.575 400 308
2094 1 257.132 275.701 401 312
2095 1 257.092 275.651 401 312
2096 1 257.122 275.736 401 312
2097 1 257.202 275.75 400 316
2098 1 257.115 275.71 400 316
2099 1 257.12 275.675 400 314
2100 1 257.173 275.692 400 318
2101 1 257.172 275.726 401 316
2102 1 257.183 275.76 400 316
2103 1 257.08 275.675 400 316
2104 1 257.187 275.753 401 314
2105 1 257.23 275.835 400 314
2106 1 257.262 275.855 400 316
2107 1 257.244 275.86 401 312
2108 1 257.252 275.902 400 312
2109 1 257.265 275.913 400 316
2110 1 257.33 276.025 400 314
2111 1 257.467 276.125 400 314
2112 1 257.562 276.192 400 316
2113 1 257.842 276.418 400 318
2114 1 258.027 276.556 401 320
2115 1 257.887 276.475 400 320
2116 1 258.033 276.566 399 318
2117 1 257.962 276.565 400 318
2118 1 257.913 276.598 400 320
2119 1 258.043 276.707 400 322
2120 1 258.257 276.877 400 316
2121 1 258.325 276.895 400 318
2122 1 258.408 276.97 400 316
2123 1 258.455 277.01 400 316
2124 1 258.455 277.01 400 316
2125 1 258.5 277.08 400 316
2126 1 258.546 277.097 401 316
2127 1 258.655 277.212 400 312
2128 1 258.622 277.211 399 312
2129 1 258.643 277.329 401 310
2130 1 258.642 277.35 400 310
2131 1 258.743 277.421 401 312
2132 1 258.712 277.438 400 314
2133 1 258.707 277.45 400 312
2134 1 258.858 277.53 400 316
2135 1 259.007 277.6 400 316
2136 1 258.95 277.57 400 316
2137 1 258.952 277.56 400 316
2138 1 259.092 277.628 401 316
2139 1 259.25 277.692 400 318
2140 1 259.317 277.735 400 316
2141 1 259.387 277.755 400 312
2142 1 259.475 277.947 400 310
2143 1 259.425 277.955 400 312
2144 1 259.539 278.065 401 316
2145 1 259.61 278.175 400 306
2146 1 259.67 278.228 400 308
2147 1 259.775 278.248 400 318
2148 1 259.789 278.261 399 316
2149 1 259.837 278.306 399 310
2150 1 259.86 278.392 400 314
2151 1 259.842 278.353 400 316
2152 1 259.902 278.358 400 312
2153 1 259.957 278.413 400 316
2154 1 260.017 278.426 401 316
2155 1 260.09 278.441 401 316
2156 1 260.202 278.515 400 314
2157 1 260.202 278.515 400 314
2158 1 260.252 278.515 400 316
2159 1 260.252 278.515 400 316
2160 1 260.303 278.603 400 312
2161 1 260.233 278.61 400 316
2162 1 260.303 278.569 399 312
2163 1 260.459 278.647 399 310
2164 1 260.481 278.663 401 310
2165 1 260.536 278.713 401 312
2166 1 260.71 278.783 400 312
2167 1 260.637 278.74 400 314
2168 1 260.596 278.721 401 310
2169 1 260.592 278.712 400 310
2170 1 260.567 278.743 400 310
2171 1 260.587 278.73 400 308
2172 1 260.675 278.762 400 306
2173 1 260.675 278.762 400 306
2174 1 260.675 278.762 400 306
2175 1 260.715 278.825 400 310
2176 1 260.758 278.848 401 312
2177 1 260.905 278.92 400 314
2178 1 261.015 278.983 400 308
2179 1 261.22 279.04 400 312
2180 1 261.305 279.045 400 314
2181 1 261.347 279.075 401 314
2182 1 261.262 279.06 400 312
2183 1 261.298 279.075 400 316
2184 1 261.257 279.082 400 314
2185 1 261.315 279.113 400 314
2186 1 261.48 279.223 400 316
2187 1 261.66 279.283 400 316
2188 1 261.683 279.303 400 316
2189 1 261.625 279.25 400 314
2190 1 261.625 279.25 400 314
2191 1 261.735 279.322 400 312
2192 1 261.694 279.278 399 314
2193 1 261.76 279.32 400 316
2194 1 261.772 279.337 400 314
2195 1 261.815 279.352 401 312
2196 1 261.808 279.36 400 316
2197 1 261.9 279.434 399 314
2198 1 261.98 279.454 401 314
2199 1 262.137 279.538 400 320
2200 1 262.08 279.533 400 316
2201 1 262.06 279.511 401 316
2202 1 261.998 279.488 400 316
2203 1 261.91 279.456 401 314
2204 1 261.925 279.45 400 314
2205 1 261.938 279.46 400 314
2206 1 262.085 279.546 401 318
2207 1 262.12 279.548 400 314
2208 1 262.12 279.548 400 314
2209 1 262.075 279.55 400 314
2210 1 262.095 279.567 400 314
2211 1 262.155 279.603 400 314
2212 1 262.193 279.664 399 312
2213 1 262.21 279.658 400 310
2214 1 262.21 279.658 400 310
2215 1 262.21 279.658 400 310
2216 1 262.205 279.652 400 312
2217 1 262.095 279.615 400 312
2218 1 262.022 279.575 400 312
2219 1 262.028 279.576 399 306
2220 1 262.005 279.572 400 306
2221 1 261.895 279.517 400 314
2222 1 261.902 279.457 400 310
2223 1 262.023 279.541 399 310
2224 1 262.1 279.54 400 310
2225 1 262.123 279.553 400 312
2226 1 262.175 279.566 401 312
2227 1 262.058 279.495 400 310
2228 1 261.935 279.456 401 310
2229 1 261.743 279.382 401 314
2230 1 261.663 279.317 400 314
2231 1 261.663 279.317 400 314
2232 1 261.772 279.397 400 314
2233 1 261.745 279.387 400 312
2234 1 261.652 279.331 399 312
2235 1 261.761 279.409 401 312
2236 1 261.75 279.415 400 314
2237 1 261.757 279.425 400 314
2238 1 261.587 279.32 400 308
2239 1 261.6 279.325 400 308
2240 1 261.613 279.342 400 310
2241 1 261.625 279.33 400 312
2242 1 261.625 279.33 400 312
2243 1 261.875 279.465 400 314
2244 1 261.933 279.527 400 310
2245 1 261.918 279.515 400 314
2246 1 261.853 279.493 400 312
2247 1 261.785 279.397 400 312
2248 1 261.637 279.31 400 312
2249 1 261.566 279.282 401 316
2250 1 261.324 279.172 401 312
2251 1 261.272 279.137 400 312
2252 1 261.372 279.17 401 316
2253 1 261.364 279.187 401 316
2254 1 261.445 279.277 400 314
2255 1 261.48 279.317 400 312
2256 1 261.572 279.39 400 314
2257 1 261.536 279.354 401 316
2258 1 261.678 279.385 400 312
2259 1 261.57 279.38 400 312
2260 1 261.562 279.382 400 308
2261 1 261.515 279.353 400 312
2262 1 261.473 279.27 400 308
2263 1 261.255 279.145 400 312
2264 1 261.29 279.192 400 308
2265 1 261.12 279.13 400 310
2266 1 260.98 278.945 401 312
2267 1 260.905 278.887 400 306
2268 1 260.67 278.627 400 310
2269 1 260.632 278.47 400 310
2270 1 260.67 278.353 400 306
2271 1 260.585 278.29 400 312
2272 1 260.363 278.21 400 308
2273 1 260.353 278.21 400 306
2274 1 260.241 278.143 399 306
2275 1 260.118 278.04 400 310
2276 1 260.122 277.968 401 314
2277 1 260.22 277.98 400 316
2278 1 260.265 278.022 400 316
2279 1 260.158 277.825 400 314
2280 1 260.257 277.848 401 310
2281 1 260.235 277.858 400 316
2282 1 260.31 277.848 400 316
2283 1 260.282 277.781 401 310
2284 1 260.195 277.667 399 316
2285 1 260.152 277.613 400 312
2286 1 260.005 277.486 401 312
2287 1 260.055 277.439 401 308
2288 1 259.938 277.305 400 312
2289 1 259.875 277.298 400 312
2290 1 259.887 277.192 400 314
2291 1 259.775 276.993 400 312
2292 1 259.632 276.825 400 310
2293 1 259.7 276.745 400 310
2294 1 259.613 276.553 400 312
2295 1 259.53 276.368 400 314
2296 1 259.435 276.293 400 314
2297 1 259.397 276.165 400 310
2298 1 259.3 276.045 400 312
2299 1 259.205 275.748 400 316
2300 1 259.22 275.72 400 316
2301 1 259.103 275.615 400 312
2302 1 259.022 275.408 400 314
2303 1 259.017 275.248 400 316
2304 1 259.017 275.248 400 316
2305 1 258.952 275.192 400 316
2306 1 258.799 275.048 399 316
2307 1 258.848 275.02 401 318
2308 1 258.837 274.892 400 318
2309 1 258.817 274.94 400 316
2310 1 258.817 274.94 400 316
2311 1 258.845 274.928 400 318
2312 1 258.705 274.783 400 316
2313 1 258.702 274.765 400 316
2314 1 258.71 274.75 400 314
2315 1 258.71 274.75 400 314
2316 1 258.685 274.717 400 316
2317 1 258.618 274.637 400 314
2318 1 258.596 274.541 401 316
2319 1 258.522 274.483 400 312
2320 1 258.481 274.377 401 314
2321 1 258.424 274.197 401 314
2322 1 258.387 274.113 400 316
2323 1 258.438 274.163 400 314
2324 1 258.375 274.103 400 314
2325 1 258.35 274.048 400 316
2326 1 258.342 274.007 400 316
2327 1 258.29 273.848 400 314
2328 1 258.145 273.572 400 318
2329 1 258.038 273.438 400 314
2330 1 257.99 273.368 400 314
2331 1 257.89 273.243 400 316
2332 1 257.89 273.243 400 316
2333 1 257.902 273.185 400 314
2334 1 257.815 273.067 400 320
2335 1 257.758 273.032 401 316
2336 1 257.725 272.962 400 316
2337 1 257.574 272.734 399 318
2338 1 257.558 272.647 400 316
2339 1 257.536 272.584 401 318
2340 1 257.509 272.461 401 320
2341 1 257.535 272.433 400 318
2342 1 257.559 272.364 401 314
2343 1 257.545 272.313 402 314
2344 1 257.613 272.387 400 316
2345 1 257.7 272.445 400 316
2346 1 257.736 272.451 401 316
2347 1 257.792 272.419 399 318
2348 1 257.768 272.354 401 318
2349 1 257.67 272.255 400 320
2350 1 257.561 272.093 399 320
2351 1 257.56 272.058 400 320
2352 1 257.52 271.967 400 320
2353 1 257.555 272.01 400 320
2354 1 257.553 271.938 400 320
2355 1 257.467 271.85 400 318
2356 1 257.5 271.918 400 320
2357 1 257.517 271.84 400 318
2358 1 257.45 271.812 400 316
2359 1 257.358 271.808 400 312
2360 1 257.337 271.791 401 314
2361 1 257.322 271.785 400 314
2362 1 257.368 271.853 400 312
2363 1 257.317 271.762 400 310
2364 1 257.373 271.84 400 310
2365 1 257.373 271.84 400 310
2366 1 257.348 271.845 400 310
2367 1 257.305 271.7 400 312
2368 1 257.331 271.694 399 312
2369 1 257.319 271.613 401 314
2370 1 257.295 271.66 400 312
2371 1 257.265 271.627 400 310
2372 1 257.195 271.555 400 312
2373 1 257.195 271.555 400 312
2374 1 257.185 271.54 400 312
2375 1 257.178 271.506 399 316
2376 1 257.14 271.425 400 314
2377 1 257.13 271.457 400 312
2378 1 257.092 271.478 400 314
2379 1 257.152 271.59 400 312
2380 1 257.055 271.411 401 312
2381 1 256.963 271.332 401 316
2382 1 256.885 271.26 400 314
2383 1 256.89 271.265 400 314
2384 1 256.89 271.265 400 314
2385 1 256.82 271.237 401 320
2386 1 256.745 271.19 400 316
2387 1 256.81 271.325 400 316
2388 1 256.79 271.322 400 316
2389 1 256.76 271.345 400 314
2390 1 256.76 271.345 400 314
2391 1 256.75 271.353 400 316
2392 1 256.702 271.342 400 318
2393 1 256.68 271.34 400 316
2394 1 256.565 271.295 400 312
2395 1 256.495 271.38 400 314
2396 1 256.457 271.402 400 310
2397 1 256.348 271.32 400 314
2398 1 256.308 271.32 400 314
2399 1 256.248 271.32 400 316
2400 1 256.262 271.317 400 316
2401 1 256.255 271.267 400 314
2402 1 256.135 271.175 400 318
2403 1 256.118 271.2 400 316
2404 1 256.08 271.252 400 318
2405 1 256.118 271.312 400 318
2406 1 255.975 271.168 400 316
2407 1 255.975 271.168 400 316
2408 1 255.88 271.1 400 316
2409 1 255.812 271.027 400 316
2410 1 255.818 271.032 401 314
2411 1 255.697 270.98 400 318
2412 1 255.667 270.975 400 316
2413 1 255.613 270.99 400 314
2414 1 255.705 271.127 400 314
2415 1 255.575 271.183 400 316
2416 1 255.534 271.162 401 314
2417 1 255.548 271.155 400 314
2418 1 255.495 271.135 400 314
2419 1 255.433 271.163 400 314
2420 1 255.403 271.163 400 314
2421 1 255.357 271.168 400 316
2422 1 255.272 271.11 401 316
2423 1 255.226 271.155 399 312
2424 1 255.127 271.04 401 318
2425 1 255.072 271.082 400 316
2426 1 255.11 271.142 400 316
2427 1 255.035 271.098 399 314
2428 1 255.007 271.015 400 312
2429 1 255.062 271.15 401 308
2430 1 255.04 271.211 399 312
2431 1 255.037 271.197 400 316
2432 1 254.92 271.095 400 314
2433 1 254.808 271.035 400 316
2434 1 254.808 271.03 400 314
2435 1 254.798 271.037 401 314
2436 1 254.712 270.96 399 314
2437 1 254.726 271.047 401 314
2438 1 254.67 271.007 400 312
2439 1 254.662 271.185 399 310
2440 1 254.635 271.192 400 312
2441 1 254.548 271.152 400 308
2442 1 254.615 271.25 400 308
2443 1 254.615 271.25 400 308
2444 1 254.678 271.353 400 310
2445 1 254.637 271.365 400 312
2446 1 254.606 271.332 401 310
2447 1 254.454 271.322 401 316
2448 1 254.377 271.245 400 312
2449 1 254.387 271.275 400 312
2450 1 254.222 271.125 401 314
2451 1 254.065 271.09 400 314
2452 1 254.002 271.103 400 314
2453 1 253.945 271.135 400 314
2454 1 253.903 271.108 400 314
2455 1 253.968 271.217 400 314
2456 1 253.972 271.2 400 312
2457 1 253.93 271.233 400 314
2458 1 253.875 271.165 400 314
2459 1 253.799 271.115 399 314
2460 1 253.722 271.147 400 316
2461 1 253.683 271.11 400 316
2462 1 253.567 271.02 400 312
2463 1 253.403 270.973 400 316
2464 1 253.387 271.062 400 316
2465 1 253.35 271.158 400 314
2466 1 253.275 271.092 400 312
2467 1 253.178 271.055 400 308
2468 1 253.088 270.998 400 312
2469 1 252.985 270.955 400 312
2470 1 252.975 271.048 400 314
2471 1 252.845 271.062 400 314
2472 1 252.81 271.108 400 308
2473 1 252.748 271.087 401 310
2474 1 252.643 271.08 400 310
2475 1 252.599 271.097 401 310
2476 1 252.388 271.053 399 310
2477 1 252.414 271.173 399 306
2478 1 252.41 271.3 400 306
2479 1 252.367 271.317 401 306
2480 1 252.308 271.42 400 308
2481 1 252.16 271.424 401 308
2482 1 252.04 271.544 399 310
2483 1 252.06 271.632 400 314
2484 1 251.942 271.712 400 314
2485 1 251.855 271.8 401 302
2486 1 251.767 271.89 399 310
2487 1 251.743 272.053 400 312
2488 1 251.565 272.308 400 312
2489 1 251.438 272.348 400 312
2490 1 251.188 272.418 400 308
2491 1 251.14 272.599 399 304
2492 1 251.005 272.925 400 312
2493 1 251 273.072 401 310
2494 1 250.958 273.214 401 306
2495 1 250.898 273.364 401 302
2496 1 250.741 273.496 401 302
2497 1 250.63 273.4 400 298
2498 1 250.596 273.591 399 308
2499 1 250.478 273.759 402 304
2500 1 250.389 273.753 401 304
2501 1 250.298 273.827 400 308
2502 1 249.985 273.88 401 304
2503 1 249.701 273.92 401 304
2504 1 249.673 274.135 400 306
2505 1 249.66 274.332 400 300
2506 1 249.493 274.49 400 308
2507 1 249.424 274.701 401 304
2508 1 249.39 274.715 400 302
2509 1 249.222 274.823 401 306
2510 1 249.225 274.967 400 310
2511 1 248.99 275.085 400 308
2512 1 248.736 275.329 401 298
2513 1 248.603 275.476 401 310
2514 1 248.516 275.574 401 302
2515 1 248.406 275.716 401 310
2516 1 248.433 275.837 400 304
2517 1 248.279 275.908 401 306
2518 1 248.17 276.03 401 312
2519 1 248.172 276.185 401 312
2520 1 248.202 276.267 401 304
2521 1 248.177 276.364 401 308
2522 1 248.18 276.406 401 306
2523 1 248.15 276.522 400 310
2524 1 248.14 276.603 400 310
2525 1 248.093 276.695 400 310
2526 1 248.095 276.71 400 308
2527 1 247.903 276.898 401 304
2528 1 247.768 277.19 400 306
2529 1 247.646 277.414 401 312
2530 1 247.574 277.514 401 312
2531 1 247.501 277.653 401 302
2532 1 247.479 277.88 399 302
2533 1 247.509 277.995 401 306
2534 1 247.451 278.165 399 302
2535 1 247.446 278.379 401 312
2536 1 247.463 278.545 400 306
2537 1 247.451 278.723 401 314
2538 1 247.267 278.83 401 304
2539 1 247.187 279.055 401 308
2540 1 247.102 279.149 402 306
2541 1 247.065 279.317 400 304
2542 1 246.928 279.52 400 304
2543 1 246.882 279.837 400 304
2544 1 246.703 280.085 401 306
2545 1 246.667 280.197 400 302
2546 1 246.596 280.509 399 306
2547 1 246.575 280.71 400 306
2548 1 246.337 280.82 401 312
2549 1 246.405 280.848 400 308
2550 1 246.434 281.14 401 306
2551 1 246.163 281.414 399 310
2552 1 246.178 281.495 400 304
2553 1 246.13 281.76 400 302
2554 1 246.083 281.918 400 306
2555 1 245.887 282.178 400 314
2556 1 245.898 282.52 400 310
2557 1 245.935 282.774 399 308
2558 1 245.696 282.865 401 302
2559 1 245.763 283.072 401 304
2560 1 245.746 283.202 401 304
2561 1 245.446 283.234 401 308
2562 1 245.357 283.36 400 312
2563 1 245.257 283.332 400 312
2564 1 245.188 283.49 400 310
2565 1 245.213 283.707 400 310
2566 1 245.153 283.842 399 306
2567 1 245.137 284.007 401 308
2568 1 245.077 284.204 401 308
2569 1 245.037 284.322 401 304
2570 1 245 284.511 399 308
2571 1 245.05 284.641 401 310
2572 1 244.89 284.75 400 306
2573 1 244.757 284.978 400 302
2574 1 244.713 285.1 401 310
2575 1 244.656 285.204 401 306
2576 1 244.835 285.436 401 306
2577 1 244.711 285.544 401 304
2578 1 244.683 285.828 401 310
2579 1 244.748 286.06 401 308
2580 1 244.676 286.132 401 302
2581 1 244.698 286.227 401 306
2582 1 244.625 286.385 400 304
2583 1 244.526 286.603 401 310
2584 1 244.481 286.711 401 308
2585 1 244.405 286.757 400 310
2586 1 244.308 286.863 400 314
2587 1 244.235 287.007 400 314
2588 1 244.123 287.113 400 316
2589 1 244.025 287.175 400 316
2590 1 244.005 287.21 400 312
2591 1 243.963 287.26 400 316
2592 1 243.838 287.332 400 310
2593 1 243.727 287.325 400 314
2594 1 243.782 287.415 400 316
2595 1 243.787 287.555 400 314
2596 1 243.751 287.611 401 312
2597 1 243.678 287.663 400 320
2598 1 243.648 287.762 400 322
2599 1 243.528 287.793 400 316
2600 1 243.27 287.882 400 310
2601 1 243.224 287.903 401 312
2602 1 243.12 287.913 400 314
2603 1 243.053 287.902 400 316
2604 1 243.147 288.082 401 320
2605 1 243.165 288.188 399 316
2606 1 243.053 288.195 400 316
2607 1 242.965 288.382 401 316
2608 1 242.952 288.402 400 318
2609 1 242.965 288.428 400 316
2610 1 242.963 288.484 401 316
2611 1 242.877 288.54 400 314
2612 1 242.847 288.645 400 314
2613 1 242.81 288.713 401 318
2614 1 242.945 288.99 401 316
2615 1 243.037 289.125 400 316
2616 1 243.102 289.302 401 320
2617 1 243.15 289.37 400 320
2618 1 243.048 289.42 400 318
2619 1 243.077 289.476 401 318
2620 1 243.155 289.533 400 318
2621 1 243.262 289.743 401 320
2622 1 243.29 289.733 400 318
2623 1 243.28 289.74 400 316
2624 1 243.308 289.82 400 320
2625 1 243.368 290.017 400 322
2626 1 243.469 290.396 399 318
2627 1 243.455 290.51 400 320
2628 1 243.425 290.598 400 314
2629 1 243.41 290.757 400 314
2630 1 243.419 290.84 401 316
2631 1 243.539 291.002 401 316
2632 1 243.463 291.04 400 312
2633 1 243.505 291.095 400 312
2634 1 243.63 291.26 400 316
2635 1 243.738 291.387 400 316
2636 1 243.708 291.36 400 318
2637 1 243.765 291.423 400 320
2638 1 243.795 291.675 400 320
2639 1 243.792 291.68 400 320
2640 1 243.845 291.757 400 322
2641 1 243.863 291.785 400 320
2642 1 243.87 291.853 400 316
2643 1 243.87 291.853 400 316
2644 1 243.93 291.887 399 314
2645 1 244.06 292.005 399 314
2646 1 244.132 292.07 400 314
2647 1 244.247 292.234 401 314
2648 1 244.312 292.324 401 314
2649 1 244.305 292.373 400 314
2650 1 244.368 292.47 400 316
2651 1 244.559 292.579 399 312
2652 1 244.595 292.56 400 318
2653 1 244.625 292.605 400 314
2654 1 244.727 292.832 400 314
2655 1 244.82 292.892 400 314
2656 1 244.903 292.948 401 314
2657 1 244.995 293.025 400 316
2658 1 245.075 293.082 401 316
2659 1 245.067 293.135 400 314
2660 1 245.2 293.303 400 312
2661 1 245.294 293.429 401 314
2662 1 245.352 293.55 400 314
2663 1 245.347 293.616 401 314
2664 1 245.32 293.637 400 318
2665 1 245.347 293.626 401 318
2666 1 245.33 293.748 400 312
2667 1 245.322 293.765 400 314
2668 1 245.298 293.783 400 314
2669 1 245.335 293.967 400 314
2670 1 245.36 294.038 400 312
2671 1 245.343 294.09 400 312
2672 1 245.35 294.28 400 310
2673 1 245.392 294.469 401 308
2674 1 245.398 294.783 400 310
2675 1 245.347 294.94 401 314
2676 1 245.405 295.137 400 314
2677 1 245.458 295.293 400 318
2678 1 245.377 295.292 401 310
2679 1 245.315 295.395 400 312
2680 1 245.294 295.374 401 312
2681 1 245.255 295.418 400 312
2682 1 245.243 295.565 400 316
2683 1 245.29 295.77 400 316
2684 1 245.337 295.93 401 316
2685 1 245.359 296.09 401 314
2686 1 245.362 296.2 401 312
2687 1 245.423 296.49 400 316
2688 1 245.419 296.554 401 312
2689 1 245.395 296.535 400 312
2690 1 245.338 296.522 400 314
2691 1 245.359 296.8 401 314
2692 1 245.286 296.982 399 312
2693 1 245.242 297.244 401 312
2694 1 245.3 297.462 400 316
2695 1 245.396 297.579 399 310
2696 1 245.379 297.796 401 312
2697 1 245.285 297.99 400 316
2698 1 245.208 298.018 399 316
2699 1 245.29 298.2 400 316
2700 1 245.315 298.322 400 316
2701 1 245.287 298.425 400 314
2702 1 245.345 298.615 400 318
2703 1 245.268 298.658 400 318
2704 1 245.235 298.868 400 316
2705 1 245.248 298.95 400 314
2706 1 245.173 299.062 400 318
2707 1 245.127 299.225 400 316
2708 1 245.13 299.269 401 316
2709 1 245.17 299.31 400 314
2710 1 245.1 299.469 401 320
2711 1 245.105 299.59 400 318
2712 1 245.037 299.696 401 316
2713 1 245.055 299.728 400 316
2714 1 245.062 299.918 400 314
2715 1 245.035 299.993 400 316
2716 1 245.06 300.055 400 316
2717 1 244.988 300.07 400 312
2718 1 244.912 300.055 400 316
2719 1 244.885 300.365 400 314
2720 1 244.873 300.406 401 316
2721 1 244.898 300.559 401 310
2722 1 244.89 300.721 401 312
2723 1 244.833 300.882 400 308
2724 1 244.792 300.942 400 312
2725 1 244.757 301.132 400 312
2726 1 244.665 301.245 400 314
2727 1 244.664 301.591 399 312
2728 1 244.635 301.658 400 314
2729 1 244.602 301.822 400 312
2730 1 244.61 301.85 400 316
2731 1 244.58 301.962 400 316
2732 1 244.553 302.11 400 314
2733 1 244.435 302.393 402 322
2734 1 244.387 302.498 400 318
2735 1 244.353 302.699 399 316
2736 1 244.338 302.935 400 316
2737 1 244.267 302.895 401 310
2738 1 244.282 302.94 400 310
2739 1 244.265 303.038 400 308
2740 1 244.218 303.165 400 308
2741 1 244.14 303.262 400 308
2742 1 244.137 303.425 400 308
2743 1 244.135 303.51 400 310
2744 1 244.137 303.51 400 310
2745 1 244.123 303.562 400 312
2746 1 244.035 303.686 401 312
2747 1 244.062 303.683 400 310
2748 1 243.985 303.767 400 312
2749 1 244.02 303.815 400 308
2750 1 243.935 303.918 400 312
2751 1 243.86 303.942 399 310
2752 1 243.89 304 400 308
2753 1 243.828 304.105 401 312
2754 1 243.82 304.283 400 310
2755 1 243.86 304.339 401 312
2756 1 243.87 304.408 400 310
2757 1 243.863 304.517 400 312
2758 1 243.803 304.663 401 306
2759 1 243.756 304.711 401 310
2760 1 243.731 304.761 401 314
2761 1 243.71 304.77 400 312
2762 1 243.66 304.848 400 310
2763 1 243.667 304.905 400 310
2764 1 243.593 304.835 400 308
2765 1 243.51 304.942 400 310
2766 1 243.488 305.055 400 308
2767 1 243.486 305.043 399 308
2768 1 243.468 305.025 400 308
2769 1 243.4 305.043 400 310
2770 1 243.35 305.127 400 310
2771 1 243.352 305.178 400 312
2772 1 243.36 305.183 400 310
2773 1 243.282 305.252 400 312
2774 1 243.207 305.312 401 308
2775 1 243.135 305.438 400 314
2776 1 243.143 305.415 400 310
2777 1 243.107 305.65 400 314
2778 1 243.04 305.635 400 312
2779 1 243.018 305.678 400 312
2780 1 243.05 305.715 400 308
2781 1 242.985 305.696 401 314
2782 1 243 305.726 401 312
2783 1 242.965 305.77 400 308
2784 1 242.945 305.895 400 308
2785 1 242.865 306.103 400 304
2786 1 242.803 306.127 400 306
2787 1 242.79 306.195 400 310
2788 1 242.782 306.28 400 312
2789 1 242.738 306.267 400 310
2790 1 242.66 306.402 400 312
2791 1 242.62 306.418 400 310
2792 1 242.635 306.4 400 312
2793 1 242.669 306.499 399 306
2794 1 242.61 306.793 400 308
2795 1 242.558 306.803 400 310
2796 1 242.53 306.855 400 310
2797 1 242.55 306.858 400 314
2798 1 242.479 306.952 399 310
2799 1 242.45 306.98 400 308
2800 1 242.292 307.01 401 316
2801 1 242.162 307.142 400 314
2802 1 242.205 307.197 400 314
2803 1 242.235 307.142 400 314
2804 1 242.278 307.25 400 308
2805 1 242.235 307.293 400 312
2806 1 242.19 307.436 401 310
2807 1 242.225 307.365 400 310
2808 1 242.238 307.5 400 308
2809 1 242.29 307.57 400 312
2810 1 242.287 307.52 400 312
2811 1 242.257 307.592 400 308
2812 1 242.252 307.651 401 314
2813 1 242.107 307.812 400 306
2814 1 242.045 307.947 400 310
2815 1 242.077 307.942 400 308
2816 1 241.987 308.03 399 312
2817 1 241.903 308.098 400 310
2818 1 241.785 308.197 400 306
2819 1 241.64 308.363 400 310
2820 1 241.536 308.504 401 314
2821 1 241.5 308.5 400 312
2822 1 241.532 308.517 400 312
2823 1 241.52 308.582 400 314
2824 1 241.539 308.589 401 308
2825 1 241.398 308.585 400 310
2826 1 241.361 308.602 399 308
2827 1 241.33 308.565 400 312
2828 1 241.287 308.527 400 310
2829 1 241.31 308.577 400 312
2830 1 241.282 308.509 401 312
2831 1 241.242 308.516 401 314
2832 1 241.105 308.529 401 322
2833 1 241.042 308.562 400 314
2834 1 240.947 308.695 400 318
2835 1 240.863 308.735 400 318
2836 1 240.965 308.688 400 314
2837 1 240.895 308.69 400 310
2838 1 240.808 308.825 400 312
2839 1 240.678 308.845 400 314
2840 1 240.519 309.017 401 318
2841 1 240.532 309.05 400 316
2842 1 240.384 309.067 401 310
2843 1 240.167 309.2 400 312
2844 1 240.058 309.238 400 314
2845 1 239.885 309.305 400 314
2846 1 239.796 309.469 401 316
2847 1 239.722 309.51 400 316
2848 1 239.83 309.544 401 310
2849 1 239.817 309.53 400 310
2850 1 239.787 309.5 400 310
2851 1 239.627 309.425 400 314
2852 1 239.606 309.302 401 312
2853 1 239.5 309.267 400 314
2854 1 239.433 309.293 400 314
2855 1 239.308 309.322 400 314
2856 1 239.243 309.368 400 314
2857 1 239.077 309.335 400 310
2858 1 239.088 309.3 400 312
2859 1 238.845 309.255 400 314
2860 1 238.696 309.249 401 314
2861 1 238.733 309.277 401 310
2862 1 238.708 309.275 400 314
2863 1 238.708 309.23 400 310
2864 1 238.593 309.238 400 316
2865 1 238.542 309.24 400 314
2866 1 238.423 309.215 400 318
2867 1 238.274 309.254 401 318
2868 1 238.05 309.291 399 306
2869 1 238.053 309.312 400 306
2870 1 237.725 309.317 400 312
2871 1 237.62 309.305 400 308
2872 1 237.419 309.318 399 308
2873 1 237.09 309.28 400 310
2874 1 236.893 309.295 400 316
2875 1 236.743 309.325 400 314
2876 1 236.379 309.314 401 314
2877 1 236.302 309.382 401 310
2878 1 236.209 309.382 401 314
2879 1 236.145 309.382 400 314
2880 1 235.96 309.348 400 310
2881 1 235.81 309.414 401 314
2882 1 235.635 309.428 400 314
2883 1 235.502 309.395 400 312
2884 1 235.363 309.433 400 316
2885 1 235.127 309.39 400 314
2886 1 235.037 309.414 401 310
2887 1 234.917 309.425 400 312
2888 1 234.835 309.426 401 312
2889 1 234.67 309.397 400 310
2890 1 234.428 309.442 400 310
2891 1 234.419 309.469 401 310
2892 1 234.407 309.45 400 312
2893 1 234.352 309.436 401 312
2894 1 234.298 309.438 400 310
2895 1 233.81 309.444 401 312
2896 1 233.452 309.433 400 312
2897 1 233.334 309.419 401 308
2898 1 233.037 309.425 400 310
2899 1 232.787 309.415 400 308
2900 1 232.475 309.462 400 312
2901 1 232.275 309.52 400 314
2902 1 231.945 309.613 400 310
2903 1 231.786 309.599 401 314
2904 1 231.589 309.551 401 312
2905 1 231.417 309.585 400 314
2906 1 231.025 309.525 400 312
2907 1 231.037 309.558 400 312
2908 1 230.947 309.5 400 310
2909 1 230.637 309.462 400 312
2910 1 230.501 309.431 401 312
2911 1 230.178 309.428 400 316
2912 1 229.923 309.375 400 312
2913 1 229.532 309.37 400 314
2914 1 229.38 309.397 400 314
2915 1 229.243 309.402 400 310
2916 1 229.213 309.433 400 312
2917 1 229.188 309.405 400 312
2918 1 228.95 309.465 400 314
2919 1 228.69 309.46 400 316
2920 1 228.518 309.4 400 318
2921 1 228.433 309.327 400 318
2922 1 227.987 309.213 399 322
2923 1 227.993 309.163 400 320
2924 1 227.823 309.229 401 320
2925 1 227.705 309.31 400 318
2926 1 227.458 309.285 400 320
2927 1 227.347 309.309 401 320
2928 1 227.127 309.337 400 324
2929 1 226.878 309.322 401 320
2930 1 226.757 309.205 400 322
2931 1 226.545 309.183 400 326
2932 1 226.455 309.158 400 322
2933 1 226.352 309.17 400 320
2934 1 226.245 309.173 400 322
2935 1 226.153 309.118 400 322
2936 1 225.793 309.155 401 322
2937 1 225.673 309.087 400 322
2938 1 225.567 309.113 400 320
2939 1 225.433 309.132 400 320
2940 1 225.227 309.113 400 318
2941 1 224.97 309.017 400 320
2942 1 224.863 309.035 400 322
2943 1 224.887 309.058 400 318
2944 1 224.827 309.04 400 318
2945 1 224.555 309.067 400 318
2946 1 224.507 309.087 400 318
2947 1 224.345 309.085 400 318
2948 1 224.202 309.103 400 314
2949 1 224.2 309.127 400 316
2950 1 224.025 309.122 401 320
2951 1 223.725 309.11 400 316
2952 1 223.48 309.11 400 314
2953 1 223.352 309.13 400 314
2954 1 223.273 309.145 400 314
2955 1 223.14 309.13 400 314
2956 1 223.053 309.142 400 316
2957 1 222.877 309.135 400 314
2958 1 222.683 309.125 400 316
2959 1 222.56 309.11 400 318
2960 1 222.38 309.135 400 316
2961 1 222.25 309.115 400 318
2962 1 221.943 309.117 401 318
2963 1 221.915 309.14 401 316
2964 1 221.778 309.18 400 318
2965 1 221.787 309.145 400 318
2966 1 221.708 309.08 400 318
2967 1 221.449 309.09 401 318
2968 1 221.369 309.087 401 316
2969 1 221.327 309.108 400 316
2970 1 221.148 309.1 400 318
2971 1 220.895 309.125 400 318
2972 1 220.83 309.123 400 318
2973 1 220.738 309.197 400 314
2974 1 220.542 309.285 400 312
2975 1 220.458 309.317 400 312
2976 1 220.373 309.345 400 314
2977 1 220.265 309.335 400 314
2978 1 220.201 309.288 399 314
2979 1 220.232 309.257 401 316
2980 1 220.222 309.267 400 318
2981 1 220.153 309.308 400 318
2982 1 219.928 309.255 400 314
2983 1 219.988 309.285 400 314
2984 1 219.705 309.308 400 314
2985 1 219.482 309.348 400 316
2986 1 219.334 309.372 401 318
2987 1 219.137 309.41 400 318
2988 1 219.19 309.42 400 318
2989 1 218.922 309.429 399 318
2990 1 218.852 309.431 399 318
2991 1 218.77 309.44 400 316
2992 1 218.67 309.433 400 320
2993 1 218.36 309.428 400 318
2994 1 218.058 309.46 400 318
2995 1 217.915 309.423 400 318
2996 1 217.805 309.415 400 322
2997 1 217.74 309.42 400 318
2998 1 217.768 309.445 400 314
2999 1 217.458 309.457 400 318
3000 1 217.374 309.471 401 318
3001 1 217.225 309.502 400 318
3002 1 217.1 309.502 400 316
3003 1 216.91 309.494 399 310
3004 1 216.91 309.512 400 312
3005 1 216.857 309.51 400 312
3006 1 216.755 309.525 400 316
3007 1 216.727 309.502 400 318
3008 1 216.701 309.509 401 316
3009 1 216.65 309.517 400 316
3010 1 216.43 309.517 400 316
3011 1 216.415 309.527 400 316
3012 1 216.357 309.527 400 316
3013 1 216.205 309.502 400 318
3014 1 216.037 309.47 400 318
3015 1 215.868 309.452 400 318
3016 1 215.619 309.449 399 312
3017 1 215.665 309.402 400 316
3018 1 215.632 309.402 400 312
3019 1 215.589 309.429 401 314
3020 1 215.396 309.466 399 314
3021 1 215.278 309.447 400 318
3022 1 215.213 309.435 400 318
3023 1 215.095 309.44 400 314
3024 1 214.972 309.4 400 316
3025 1 214.81 309.439 399 310
3026 1 214.477 309.457 400 310
3027 1 214.438 309.445 400 310
3028 1 214.337 309.471 401 310
3029 1 214.163 309.439 399 306
3030 1 213.827 309.464 399 308
3031 1 213.702 309.457 400 312
3032 1 213.518 309.488 400 316
3033 1 213.444 309.529 399 308
3034 1 213.1 309.502 400 312
3035 1 212.887 309.493 400 306
3036 1 212.64 309.498 400 310
3037 1 212.529 309.536 401 312
3038 1 212.382 309.57 400 312
3039 1 212.341 309.554 399 310
3040 1 212.147 309.519 401 310
3041 1 212.088 309.51 400 314
3042 1 212.005 309.5 400 312
3043 1 211.9 309.442 400 318
3044 1 211.748 309.462 400 316
3045 1 211.548 309.483 400 314
3046 1 211.347 309.502 400 310
3047 1 211.213 309.488 400 312
3048 1 211.088 309.5 400 316
3049 1 210.803 309.481 401 318
3050 1 210.637 309.465 400 316
3051 1 210.435 309.462 400 318
3052 1 210.401 309.491 399 318
3053 1 210.463 309.485 400 320
3054 1 210.344 309.494 401 316
3055 1 210.22 309.488 400 316
3056 1 210.077 309.449 401 314
3057 1 209.963 309.387 400 314
3058 1 210.028 309.402 400 312
3059 1 209.988 309.38 400 314
3060 1 209.945 309.418 400 314
3061 1 209.94 309.404 401 314
3062 1 209.868 309.4 400 318
3063 1 209.82 309.433 400 316
3064 1 209.8 309.457 400 314
3065 1 209.692 309.418 400 316
3066 1 209.57 309.397 400 318
3067 1 209.537 309.41 400 316
3068 1 209.331 309.439 399 316
3069 1 209.275 309.438 400 314
3070 1 209.24 309.445 400 312
3071 1 208.955 309.415 400 316
3072 1 208.963 309.452 400 312
3073 1 208.917 309.447 400 314
3074 1 208.81 309.436 401 312
3075 1 208.662 309.423 400 312
3076 1 208.555 309.425 400 318
3077 1 208.415 309.405 400 316
3078 1 208.303 309.327 400 318
3079 1 208.05 309.365 400 312
3080 1 208.017 309.347 401 310
3081 1 207.98 309.335 400 310
3082 1 207.847 309.39 400 314
3083 1 207.88 309.373 400 316
3084 1 207.748 309.395 400 314
3085 1 207.683 309.38 400 316
3086 1 207.768 309.409 401 312
3087 1 207.665 309.442 400 312
3088 1 207.512 309.535 400 312
3089 1 207.35 309.543 400 310
3090 1 207.332 309.559 401 310
3091 1 207.275 309.577 400 312
3092 1 207.18 309.641 401 312
3093 1 206.933 309.635 400 312
3094 1 206.812 309.71 400 314
3095 1 206.758 309.813 401 314
3096 1 206.583 309.875 400 318
3097 1 206.41 309.928 400 318
3098 1 206.431 309.923 401 318
3099 1 206.273 310.017 400 312
3100 1 206.188 310.045 400 310
3101 1 206.072 310.057 401 314
3102 1 205.833 310.113 400 312
3103 1 205.403 310.233 400 310
3104 1 205.214 310.319 401 310
3105 1 205.102 310.369 401 316
3106 1 204.847 310.385 400 312
3107 1 204.34 310.423 400 314
3108 1 204.1 310.46 400 308
3109 1 203.99 310.485 400 314
3110 1 203.853 310.519 401 312
3111 1 203.658 310.541 401 316
3112 1 203.461 310.564 401 312
3113 1 203.27 310.618 400 308
3114 1 202.898 310.713 401 312
3115 1 202.553 310.745 400 308
3116 1 202.14 310.785 400 314
3117 1 202.17 310.735 400 306
3118 1 202.093 310.752 400 308
3119 1 202.08 310.738 400 308
3120 1 201.668 310.786 401 312
3121 1 201.28 310.815 400 312
3122 1 200.975 310.873 400 312
3123 1 200.771 310.853 401 310
3124 1 200.56 310.805 400 310
3125 1 200.41 310.783 400 310
3126 1 200.005 310.855 400 302
3127 1 199.731 310.905 402 304
3128 1 199.603 310.97 401 302
3129 1 199.434 311 401 302
3130 1 199.045 310.99 401 300
3131 1 198.792 310.973 400 300
3132 1 198.411 311.008 399 308
3133 1 198.04 311.125 399 304
3134 1 198.007 311.12 400 304
3135 1 197.5 311.115 400 308
3136 1 197.2 311.192 401 308
3137 1 196.8 311.117 401 312
3138 1 196.509 311.115 401 308
3139 1 196.227 311.147 400 308
3140 1 195.666 311.272 401 308
3141 1 195.433 311.34 400 312
3142 1 195.282 311.429 401 310
3143 1 195.08 311.525 400 310
3144 1 194.903 311.486 401 310
3145 1 194.643 311.529 401 304
3146 1 194.387 311.476 401 310
3147 1 194.19 311.392 400 310
3148 1 193.955 311.441 401 314
3149 1 193.868 311.476 401 308
3150 1 193.553 311.535 400 310
3151 1 193.162 311.49 400 308
3152 1 192.895 311.486 401 308
3153 1 192.833 311.447 400 310
3154 1 192.38 311.405 400 314
3155 1 192.12 311.498 400 310
3156 1 191.74 311.502 400 310
3157 1 191.496 311.549 399 308
3158 1 191.444 311.504 401 308
3159 1 191.312 311.516 401 298
3160 1 191.035 311.48 400 316
3161 1 190.808 311.385 400 308
3162 1 190.673 311.232 401 310
3163 1 190.498 311.067 400 312
3164 1 190.127 310.96 400 300
3165 1 189.898 310.975 401 308
3166 1 189.73 310.938 400 312
3167 1 189.596 310.915 401 306
3168 1 189.477 310.915 400 306
3169 1 189.214 310.948 401 310
3170 1 189.012 310.902 400 306
3171 1 188.9 310.85 400 302
3172 1 188.648 310.868 401 304
3173 1 188.519 310.691 401 308
3174 1 188.34 310.553 400 310
3175 1 188.135 310.514 401 306
3176 1 188.028 310.423 400 308
3177 1 187.908 310.282 401 310
3178 1 187.835 310.152 400 314
3179 1 187.787 309.822 400 310
3180 1 187.728 309.8 401 308
3181 1 187.618 309.757 400 300
3182 1 187.648 309.633 401 310
3183 1 187.626 309.509 401 306
3184 1 187.66 309.435 400 304
3185 1 187.558 309.28 400 312
3186 1 187.413 308.995 402 304
3187 1 187.405 308.845 400 306
3188 1 187.33 308.835 400 306
3189 1 187.289 308.626 401 310
3190 1 187.08 308.536 399 306
3191 1 187.09 308.424 401 316
3192 1 187.113 308.405 400 314
3193 1 187.12 308.339 401 310
3194 1 187.062 308.147 401 312
3195 1 187.007 307.983 400 312
3196 1 186.852 307.885 400 312
3197 1 186.803 307.649 402 306
3198 1 186.778 307.5 400 306
3199 1 186.623 307.185 400 310
3200 1 186.61 307.115 400 310
3201 1 186.544 306.905 401 314
3202 1 186.468 306.897 400 306
3203 1 186.359 306.766 401 308
3204 1 186.456 306.618 401 306
3205 1 186.352 306.47 400 310
3206 1 186.345 306.39 400 306
3207 1 186.278 306.288 400 304
3208 1 186.355 306.185 400 306
3209 1 186.332 305.833 401 306
3210 1 186.347 305.656 401 306
3211 1 186.395 305.43 400 308
3212 1 186.28 305.212 400 310
3213 1 186.319 304.783 401 304
3214 1 186.425 304.695 400 300
3215 1 186.355 304.553 400 304
3216 1 186.238 304.415 400 306
3217 1 186.248 304.11 400 304
3218 1 186.117 303.798 401 310
3219 1 186.177 303.589 401 302
3220 1 186.172 303.211 402 312
3221 1 186.314 302.913 401 310
3222 1 186.385 302.452 400 316
3223 1 186.472 302.137 400 304
3224 1 186.466 301.95 401 306
3225 1 186.501 301.566 401 306
3226 1 186.491 301.142 401 308
3227 1 186.407 301.01 400 310
3228 1 186.38 300.7 400 306
3229 1 186.472 300.43 400 306
3230 1 186.456 300.09 401 308
3231 1 186.512 299.827 400 306
3232 1 186.55 299.385 400 318
3233 1 186.523 299.098 400 308
3234 1 186.623 298.838 401 308
3235 1 186.693 298.581 401 312
3236 1 186.621 298.302 401 310
3237 1 186.59 298.127 400 310
3238 1 186.555 298.02 400 306
3239 1 186.599 297.748 401 308
3240 1 186.613 297.74 400 308
3241 1 186.648 297.555 400 312
3242 1 186.673 297.377 401 312
3243 1 186.757 297.183 400 314
3244 1 186.748 297.14 401 314
3245 1 186.823 297 401 312
3246 1 186.815 296.762 400 310
3247 1 186.82 296.652 400 308
3248 1 186.838 296.445 400 312
3249 1 186.923 296.178 400 310
3250 1 187.007 295.955 400 310
3251 1 187.092 295.566 401 314
3252 1 187.16 295.43 400 312
3253 1 187.155 295.215 400 312
3254 1 187.17 295.172 401 310
3255 1 187.202 294.895 400 314
3256 1 187.278 294.748 400 310
3257 1 187.277 294.596 401 308
3258 1 187.303 294.388 399 308
3259 1 187.3 294.035 400 314
3260 1 187.306 293.917 399 314
3261 1 187.345 293.743 400 306
3262 1 187.303 293.53 400 310
3263 1 187.363 293.433 400 312
3264 1 187.441 293.369 401 304
3265 1 187.484 293.12 401 310
3266 1 187.524 292.828 401 310
3267 1 187.495 292.632 400 308
3268 1 187.566 292.359 401 308
3269 1 187.662 292.103 400 306
3270 1 187.735 291.873 400 302
3271 1 187.721 291.666 401 312
3272 1 187.726 291.504 401 308
3273 1 187.773 291.395 400 308
3274 1 187.748 291.237 401 306
3275 1 187.82 290.875 401 306
3276 1 187.763 290.519 401 304
3277 1 187.673 290.377 400 306
3278 1 187.713 289.893 401 312
3279 1 187.603 289.564 401 310
3280 1 187.625 289.442 400 310
3281 1 187.576 289.13 401 310
3282 1 187.567 289.087 400 312
3283 1 187.553 288.743 400 310
3284 1 187.562 288.46 400 318
3285 1 187.601 288.18 401 310
3286 1 187.589 288.047 401 310
3287 1 187.523 287.988 400 310
3288 1 187.615 287.733 400 310
3289 1 187.642 287.454 399 308
3290 1 187.67 287.165 400 312
3291 1 187.727 286.9 400 312
3292 1 187.838 286.618 400 308
3293 1 187.805 286.411 401 310
3294 1 187.773 286.219 401 310
3295 1 187.85 285.995 401 312
3296 1 187.878 285.781 401 310
3297 1 187.89 285.457 400 312
3298 1 187.89 285.217 400 316
3299 1 187.833 285.005 401 314
3300 1 187.79 285.048 400 312
3301 1 187.825 285.005 400 306
3302 1 187.782 284.605 400 308
3303 1 187.843 284.28 400 318
3304 1 187.753 283.94 401 312
3305 1 187.762 283.725 400 304
3306 1 187.803 283.444 401 310
3307 1 187.623 283.09 400 316
3308 1 187.691 282.965 401 312
3309 1 187.812 282.649 399 310
3310 1 187.718 282.491 401 310
3311 1 187.765 282.32 400 312
3312 1 187.765 282.132 400 306
3313 1 187.708 282.007 401 306
3314 1 187.782 281.72 400 306
3315 1 187.87 281.392 401 306
3316 1 187.903 281.045 401 304
3317 1 187.843 280.681 401 312
3318 1 187.96 280.572 400 310
3319 1 187.913 280.19 401 312
3320 1 187.878 279.903 401 312
3321 1 187.817 279.595 400 312
3322 1 187.868 279.275 400 310
3323 1 187.883 279.17 401 310
3324 1 187.84 279.005 401 308
3325 1 187.875 278.748 400 310
3326 1 187.933 278.675 400 306
3327 1 187.917 278.575 400 306
3328 1 187.863 278.322 400 304
3329 1 187.91 278.237 401 310
3330 1 187.998 278.075 400 300
3331 1 188.05 277.776 401 302
3332 1 188.142 277.601 401 304
3333 1 188.18 277.355 400 300
3334 1 188.254 277.217 401 308
3335 1 188.23 276.973 400 306
3336 1 188.258 276.93 399 304
3337 1 188.235 276.798 400 304
3338 1 188.34 276.712 400 302
3339 1 188.404 276.526 399 310
3340 1 188.447 276.353 400 306
3341 1 188.455 276.387 400 312
3342 1 188.45 276.283 400 304
3343 1 188.347 276.185 400 312
3344 1 188.343 276.178 400 308
3345 1 188.332 276.204 401 308
3346 1 188.455 276.072 400 310
3347 1 188.577 276.017 400 308
3348 1 188.668 275.968 401 306
3349 1 188.803 275.765 400 310
3350 1 188.895 275.783 401 310
3351 1 189.005 275.683 400 308
3352 1 189.137 275.62 400 310
3353 1 189.137 275.627 400 308
3354 1 189.23 275.66 400 314
3355 1 189.357 275.603 401 316
3356 1 189.324 275.554 401 312
3357 1 189.585 275.51 400 308
3358 1 189.653 275.424 401 304
3359 1 189.697 275.425 400 304
3360 1 189.84 275.488 400 310
3361 1 189.982 275.488 400 306
3362 1 190.032 275.478 400 316
3363 1 190.175 275.489 401 316
3364 1 190.25 275.525 400 316
3365 1 190.31 275.457 400 314
3366 1 190.516 275.406 399 310
3367 1 190.64 275.488 400 316
3368 1 190.692 275.502 400 314
3369 1 190.808 275.531 401 310
3370 1 190.83 275.533 400 308
3371 1 190.925 275.675 400 306
3372 1 191.07 275.75 400 312
3373 1 191.365 275.848 400 308
3374 1 191.562 275.915 400 306
3375 1 191.661 275.903 401 310
3376 1 191.77 275.918 400 310
3377 1 191.968 275.945 400 316
3378 1 191.988 275.928 401 316
3379 1 192.053 275.967 400 312
3380 1 192.123 276.067 400 312
3381 1 192.218 276.16 400 318
3382 1 192.37 276.223 400 316
3383 1 192.42 276.243 400 316
3384 1 192.41 276.275 400 318
3385 1 192.656 276.342 401 316
3386 1 192.845 276.372 401 316
3387 1 192.963 276.379 401 318
3388 1 193.077 276.428 400 314
3389 1 193.238 276.603 400 314
3390 1 193.269 276.623 401 316
3391 1 193.239 276.501 401 312
3392 1 193.251 276.539 399 310
3393 1 193.285 276.545 400 312
3394 1 193.299 276.594 401 316
3395 1 193.414 276.514 401 312
3396 1 193.452 276.688 400 314
3397 1 193.419 276.843 401 314
3398 1 193.575 276.918 400 312
3399 1 193.65 276.933 400 316
3400 1 193.708 277.04 400 310
3401 1 193.757 277.138 399 308
3402 1 193.825 277.122 401 306
3403 1 193.85 277.105 401 310
3404 1 193.99 277.16 400 314
3405 1 194.132 277.337 400 314
3406 1 194.12 277.433 400 312
3407 1 194.075 277.505 400 308
3408 1 194.097 277.485 400 308
3409 1 194.197 277.55 400 312
3410 1 194.257 277.605 400 312
3411 1 194.274 277.676 401 314
3412 1 194.312 277.663 400 310
3413 1 194.343 277.74 400 306
3414 1 194.404 277.783 401 304
3415 1 194.539 277.858 401 306
3416 1 194.545 277.895 400 304
3417 1 194.545 278.005 400 306
3418 1 194.643 278.288 400 310
3419 1 194.608 278.289 401 308
3420 1 194.623 278.435 400 312
3421 1 194.658 278.399 401 308
3422 1 194.736 278.511 401 306
3423 1 194.718 278.577 400 308
3424 1 194.627 278.55 400 306
3425 1 194.494 278.646 401 308
3426 1 194.558 278.78 400 310
3427 1 194.576 278.945 401 312
3428 1 194.79 279.098 400 310
3429 1 194.843 279.16 401 312
3430 1 194.885 279.229 401 304
3431 1 194.83 279.357 401 310
3432 1 194.817 279.423 400 312
3433 1 194.791 279.397 401 312
3434 1 194.763 279.424 401 310
3435 1 194.745 279.428 400 314
3436 1 194.761 279.461 401 316
3437 1 194.79 279.572 400 312
3438 1 194.667 279.577 400 316
3439 1 194.713 279.585 400 310
3440 1 194.645 279.572 400 316
3441 1 194.56 279.61 400 314
3442 1 194.55 279.68 400 312
3443 1 194.452 279.678 400 310
3444 1 194.469 279.712 399 310
3445 1 194.398 279.685 400 316
3446 1 194.589 279.773 401 310
3447 1 194.529 279.796 401 308
3448 1 194.515 279.8 400 308
3449 1 194.52 279.895 400 306
3450 1 194.47 279.97 400 310
3451 1 194.518 280.02 400 312
3452 1 194.625 280.062 400 310
3453 1 194.65 280.1 400 310
3454 1 194.51 280.058 400 306
3455 1 194.51 280.058 400 306
3456 1 194.506 280.175 399 310
3457 1 194.348 280.213 399 306
3458 1 194.274 280.155 401 308
3459 1 194.308 280.12 400 308
3460 1 194.257 280.212 400 310
3461 1 194.27 280.36 400 312
3462 1 194.243 280.288 400 314
3463 1 194.214 280.252 401 304
3464 1 194.178 280.248 400 308
3465 1 194.257 280.277 400 306
3466 1 194.212 280.327 401 306
3467 1 194.122 280.267 401 308
3468 1 194.178 280.368 400 302
3469 1 194.077 280.288 400 300
3470 1 193.89 280.373 400 306
3471 1 193.705 280.255 400 306
3472 1 193.52 280.217 400 304
3473 1 193.465 280.327 400 306
3474 1 193.323 280.271 402 304
3475 1 193.303 280.29 400 310
3476 1 193.055 280.249 401 292
3477 1 193.005 280.248 399 308
3478 1 192.908 280.274 401 304
3479 1 192.89 280.312 400 304
3480 1 192.658 280.362 401 306
3481 1 192.472 280.348 400 300
3482 1 192.167 280.304 401 308
3483 1 191.92 280.332 401 308
3484 1 191.803 280.288 400 300
3485 1 191.716 280.257 401 308
3486 1 191.613 280.36 400 310
3487 1 191.653 280.303 400 304
3488 1 191.562 280.39 400 306
3489 1 191.377 280.459 401 304
3490 1 191.042 280.504 401 310
3491 1 191.088 280.395 400 308
3492 1 190.96 280.466 399 308
3493 1 190.648 280.474 401 302
3494 1 190.461 280.494 401 308
3495 1 190.48 280.447 400 300
3496 1 190.256 280.491 399 302
3497 1 190.26 280.59 400 302
3498 1 189.977 280.53 400 302
3499 1 189.705 280.46 400 306
3500 1 189.731 280.511 401 300
3501 1 189.685 280.49 400 298
3502 1 189.433 280.405 400 302
3503 1 189.16 280.36 400 298
3504 1 188.982 280.44 400 304
3505 1 188.84 280.449 401 302
3506 1 188.8 280.413 400 294
3507 1 188.373 280.34 400 302
3508 1 188.19 280.315 400 306
3509 1 188.093 280.33 400 304
3510 1 187.977 280.32 400 304
3511 1 187.945 280.155 401 300
3512 1 187.952 280.178 400 300
3513 1 187.786 280.185 401 300
3514 1 187.685 280.223 400 302
3515 1 187.683 280.168 400 300
3516 1 187.472 280.098 400 302
3517 1 187.289 280.125 401 298
3518 1 187.14 280.072 400 308
3519 1 187.11 280.01 401 302
3520 1 186.893 279.913 401 308
3521 1 186.781 279.928 401 302
3522 1 186.696 279.865 401 304
3523 1 186.701 279.798 401 292
3524 1 186.631 279.728 401 304
3525 1 186.46 279.715 400 300
3526 1 186.322 279.65 400 298
3527 1 186.25 279.637 400 304
3528 1 186.185 279.576 401 304
3529 1 186.188 279.457 400 302
3530 1 185.973 279.426 401 308
3531 1 185.93 279.368 400 298
3532 1 185.715 279.325 400 308
3533 1 185.493 279.28 400 298
3534 1 185.31 279.192 400 306
3535 1 184.918 279.112 401 310
3536 1 184.89 279.05 401 308
3537 1 184.67 278.91 400 308
3538 1 184.565 278.842 400 306
3539 1 184.537 278.805 400 304
3540 1 184.387 278.793 400 310
3541 1 184.287 278.705 400 318
3542 1 184.24 278.632 400 308
3543 1 184.117 278.576 401 310
3544 1 183.835 278.55 400 318
3545 1 183.722 278.512 400 316
3546 1 183.9 278.43 400 310
3547 1 183.83 278.415 400 312
3548 1 183.681 278.312 401 306
3549 1 183.611 278.284 401 308
3550 1 183.539 278.267 401 308
3551 1 183.459 278.212 401 308
3552 1 183.456 278.192 401 308
3553 1 183.308 278.118 400 306
3554 1 183.218 278.022 400 308
3555 1 183.254 277.965 401 308
3556 1 183.095 277.873 401 310
3557 1 183.145 277.788 400 312
3558 1 182.975 277.718 401 312
3559 1 182.982 277.677 399 308
3560 1 182.9 277.598 400 308
3561 1 182.817 277.495 400 312
3562 1 182.768 277.491 401 312
3563 1 182.72 277.38 400 306
3564 1 182.673 277.223 400 312
3565 1 182.632 277.168 400 310
3566 1 182.618 277.08 400 314
3567 1 182.524 277.038 399 308
3568 1 182.46 276.978 400 312
3569 1 182.433 276.933 400 314
3570 1 182.391 276.887 399 310
3571 1 182.295 276.7 400 314
3572 1 182.327 276.587 400 314
3573 1 182.395 276.52 400 314
3574 1 182.398 276.44 400 308
3575 1 182.445 276.377 400 308
3576 1 182.474 276.299 401 306
3577 1 182.625 276.192 400 312
3578 1 182.638 276.027 401 312
3579 1 182.608 275.973 401 308
3580 1 182.743 275.803 401 314
3581 1 182.825 275.655 400 312
3582 1 182.838 275.462 400 312
3583 1 182.933 275.274 401 316
3584 1 182.955 275.214 401 310
3585 1 182.935 275.18 401 308
3586 1 183.14 274.97 400 316
3587 1 183.393 274.835 400 312
3588 1 183.411 274.763 401 310
3589 1 183.431 274.728 401 308
3590 1 183.498 274.582 400 308
3591 1 183.626 274.569 401 306
3592 1 183.685 274.408 400 310
3593 1 183.655 274.382 400 302
3594 1 183.657 274.322 400 308
3595 1 183.692 274.308 400 310
3596 1 183.738 274.255 400 308
3597 1 183.757 274.175 400 310
3598 1 183.762 274.025 400 304
3599 1 183.975 273.853 400 312
3600 1 183.975 273.765 400 310
3601 1 183.997 273.466 399 308
3602 1 183.94 273.367 401 312
3603 1 183.91 273.353 400 308
3604 1 183.943 273.299 401 306
3605 1 184.085 273.077 401 314
3606 1 184.167 272.88 400 310
3607 1 184.21 272.882 400 306
3608 1 184.26 272.84 400 306
3609 1 184.294 272.741 401 308
3610 1 184.423 272.485 400 306
3611 1 184.534 272.303 399 310
3612 1 184.575 272.092 400 310
3613 1 184.655 272.002 400 308
3614 1 184.822 271.865 400 306
3615 1 184.878 271.753 401 308
3616 1 185.015 271.652 400 312
3617 1 185.127 271.414 401 312
3618 1 185.105 271.283 400 312
3619 1 185.153 271.168 400 312
3620 1 185.285 270.995 400 310
3621 1 185.371 270.777 399 314
3622 1 185.41 270.69 400 310
3623 1 185.444 270.456 401 310
3624 1 185.466 270.401 401 308
3625 1 185.456 270.272 401 312
3626 1 185.576 270.177 401 314
3627 1 185.71 270.065 400 310
3628 1 185.715 269.96 400 310
3629 1 185.817 269.905 400 310
3630 1 185.796 269.574 401 312
3631 1 185.88 269.416 401 312
3632 1 185.928 269.29 400 314
3633 1 185.928 269.29 400 314
3634 1 186.045 268.998 401 318
3635 1 186.132 268.875 401 316
3636 1 186.273 268.762 400 314
3637 1 186.317 268.72 400 312
3638 1 186.412 268.675 400 316
3639 1 186.436 268.549 401 318
3640 1 186.459 268.501 401 316
3641 1 186.567 268.353 400 316
3642 1 186.752 268.22 400 308
3643 1 186.858 267.86 401 306
3644 1 186.853 267.511 401 310
3645 1 186.847 267.553 400 308
3646 1 186.843 267.56 400 308
3647 1 186.94 267.302 401 312
3648 1 186.993 267.19 400 312
3649 1 187.09 266.983 400 308
3650 1 187.215 266.895 400 308
3651 1 187.197 266.668 400 306
3652 1 187.213 266.353 400 312
3653 1 187.197 266.223 400 310
3654 1 187.219 266.05 401 310
3655 1 187.205 265.957 400 316
3656 1 187.277 265.781 401 312
3657 1 187.304 265.641 401 312
3658 1 187.35 265.457 400 312
3659 1 187.43 265.252 400 314
3660 1 187.493 265.08 402 314
3661 1 187.58 264.965 400 316
3662 1 187.653 264.858 400 318
3663 1 187.685 264.812 400 318
3664 1 187.765 264.63 400 316
3665 1 187.815 264.67 400 308
3666 1 187.935 264.428 400 312
3667 1 187.957 264.278 399 312
3668 1 187.97 264.315 400 310
3669 1 187.975 264.387 400 310
3670 1 188.055 264.31 400 310
3671 1 188.147 264.16 401 308
3672 1 188.278 263.945 400 304
3673 1 188.377 263.618 400 308
3674 1 188.414 263.389 401 308
3675 1 188.546 263.12 401 308
3676 1 188.595 262.965 400 308
3677 1 188.733 262.781 401 306
3678 1 188.785 262.715 400 308
3679 1 188.895 262.481 401 312
3680 1 189.095 262.202 400 308
3681 1 189.218 262.11 400 310
3682 1 189.357 261.768 401 306
3683 1 189.445 261.392 400 304
3684 1 189.555 261.212 400 310
3685 1 189.786 261.115 401 308
3686 1 189.982 260.733 400 310
3687 1 190.145 260.522 400 302
3688 1 190.335 260.165 400 308
3689 1 190.368 260.027 400 308
3690 1 190.488 259.685 400 308
3691 1 190.553 259.582 400 312
3692 1 190.8 259.471 401 310
3693 1 190.93 259.127 400 308
3694 1 191.045 258.96 400 300
3695 1 191.282 258.574 401 314
3696 1 191.377 258.411 401 316
3697 1 191.461 258.329 401 310
3698 1 191.551 258.162 401 310
3699 1 191.692 257.905 400 310
3700 1 191.798 257.696 401 306
3701 1 191.98 257.592 402 310
3702 1 192.08 257.385 400 314
3703 1 192.18 257.217 401 304
3704 1 192.44 256.97 400 308
3705 1 192.59 256.86 400 316
3706 1 192.715 256.848 400 308
3707 1 192.928 256.625 400 308
3708 1 192.955 256.545 402 310
3709 1 192.973 256.416 401 314
3710 1 193.067 256.375 400 312
3711 1 193.083 256.32 400 316
3712 1 193.173 256.055 400 316
3713 1 193.409 255.825 401 312
3714 1 193.468 255.748 400 310
3715 1 193.572 255.66 400 300
3716 1 193.698 255.481 401 312
3717 1 193.736 255.406 401 314
3718 1 193.77 255.325 400 304
3719 1 193.968 255.312 401 310
3720 1 194.067 255.262 401 316
3721 1 194.325 255.012 400 312
3722 1 194.54 254.893 400 310
3723 1 194.595 254.812 400 316
3724 1 194.63 254.825 400 314
3725 1 194.653 254.82 400 312
3726 1 194.808 254.66 400 310
3727 1 194.865 254.57 400 310
3728 1 194.933 254.493 400 314
3729 1 194.968 254.48 400 308
3730 1 195.055 254.347 401 312
3731 1 195.085 254.37 400 306
3732 1 195.204 254.297 401 310
3733 1 195.208 254.338 400 306
3734 1 195.175 254.347 400 308
3735 1 195.28 254.338 400 306
3736 1 195.36 254.28 400 312
3737 1 195.458 254.292 400 316
3738 1 195.536 254.268 399 312
3739 1 195.569 254.338 399 308
3740 1 195.661 254.209 401 310
3741 1 195.725 254.175 400 310
3742 1 195.857 254.216 399 306
3743 1 195.893 254.278 400 306
3744 1 195.935 254.312 401 310
3745 1 196.028 254.387 400 308
3746 1 196.147 254.329 401 310
3747 1 196.352 254.405 400 318
3748 1 196.481 254.389 401 308
3749 1 196.748 254.317 400 312
3750 1 196.785 254.25 400 310
3751 1 196.898 254.245 400 316
3752 1 197.065 254.192 400 314
3753 1 197.105 254.153 400 310
3754 1 197.232 254.125 401 312
3755 1 197.262 254.212 401 310
3756 1 197.338 254.132 400 312
3757 1 197.393 254.175 400 310
3758 1 197.531 254.14 401 312
3759 1 197.481 254.167 401 314
3760 1 197.53 254.24 400 308
3761 1 197.667 254.403 400 308
3762 1 197.843 254.392 401 308
3763 1 198.118 254.312 400 308
3764 1 198.162 254.297 401 310
3765 1 198.409 254.148 399 308
3766 1 198.575 254.09 400 316
3767 1 198.661 254.022 401 312
3768 1 198.985 253.965 401 314
3769 1 199.148 253.89 400 312
3770 1 199.19 253.898 400 314
3771 1 199.369 253.873 401 316
3772 1 199.39 253.9 400 316
3773 1 199.534 253.885 399 314
3774 1 199.534 253.885 399 314
3775 1 199.59 253.917 400 316
3776 1 199.688 253.94 400 314
3777 1 199.75 253.898 400 312
3778 1 199.938 253.865 401 314
3779 1 199.92 253.933 400 314
3780 1 200.117 253.905 401 316
3781 1 200.237 253.93 401 312
3782 1 200.387 253.94 400 316
3783 1 200.505 254.025 400 320
3784 1 200.782 254.032 400 318
3785 1 201.005 253.923 400 316
3786 1 200.968 253.923 401 314
3787 1 201.047 253.923 401 316
3788 1 201.08 253.977 400 314
3789 1 201.095 254.015 400 316
3790 1 201.338 253.97 400 316
3791 1 201.345 253.96 400 314
3792 1 201.459 253.978 401 316
3793 1 201.576 254.012 401 314
3794 1 201.666 254.055 401 316
3795 1 201.757 254.037 400 316
3796 1 201.875 254.035 400 316
3797 1 202.137 253.93 400 318
3798 1 202.235 253.942 400 316
3799 1 202.238 253.96 400 314
3800 1 202.23 253.955 400 316
3801 1 202.393 253.917 400 314
3802 1 202.488 253.893 400 314
3803 1 202.645 253.917 400 314
3804 1 202.553 253.945 400 312
3805 1 202.553 253.945 400 312
3806 1 202.529 253.965 401 312
3807 1 202.512 253.958 400 312
3808 1 202.625 254.023 400 316
3809 1 202.666 254.077 401 316
3810 1 202.82 254.06 399 314
3811 1 202.88 254.115 400 316
3812 1 202.873 254.105 400 318
3813 1 203.24 254.045 400 316
3814 1 203.407 254.04 400 316
3815 1 203.458 254.007 400 316
3816 1 203.542 254 400 318
3817 1 203.636 253.97 401 316
3818 1 203.635 254.062 400 316
3819 1 203.713 254.113 400 316
3820 1 203.895 254.13 400 318
3821 1 203.972 254.107 400 316
3822 1 204.065 254.072 400 316
3823 1 204.123 254.015 400 314
3824 1 204.148 254.035 400 314
3825 1 204.307 254.07 401 316
3826 1 204.445 254.125 400 316
3827 1 204.555 254.178 400 316
3828 1 204.61 254.178 400 318
3829 1 204.606 254.259 401 314
3830 1 204.792 254.243 400 316
3831 1 204.875 254.327 400 320
3832 1 204.825 254.368 400 320
3833 1 205.203 254.263 399 318
3834 1 205.366 254.248 399 320
3835 1 205.398 254.322 400 320
3836 1 205.375 254.292 400 318
3837 1 205.458 254.28 400 320
3838 1 205.465 254.282 400 318
3839 1 205.449 254.277 401 318
3840 1 205.44 254.295 400 320
3841 1 205.558 254.327 400 318
3842 1 205.55 254.338 400 316
3843 1 205.87 254.325 400 318
3844 1 205.905 254.31 400 316
3845 1 205.995 254.327 400 318
3846 1 206.093 254.345 400 318
3847 1 206.165 254.363 400 320
3848 1 206.197 254.405 400 318
3849 1 206.218 254.385 400 318
3850 1 206.225 254.398 400 318
3851 1 206.21 254.428 400 318
3852 1 206.205 254.44 400 318
3853 1 206.153 254.445 400 316
3854 1 206.27 254.385 400 318
3855 1 206.298 254.42 400 316
3856 1 206.447 254.377 400 314
3857 1 206.597 254.375 400 316
3858 1 206.702 254.36 400 316
3859 1 206.74 254.322 400 312
3860 1 206.805 254.317 400 316
3861 1 207.162 254.308 400 316
3862 1 207.178 254.303 400 316
3863 1 207.175 254.197 400 308
3864 1 207.175 254.197 400 308
3865 1 207.279 254.157 401 306
3866 1 207.387 254.185 400 312
3867 1 207.572 254.175 400 312
3868 1 207.666 254.214 401 308
3869 1 207.66 254.197 400 308
3870 1 207.774 254.218 399 312
3871 1 208.07 254.206 399 310
3872 1 208.34 254.252 400 314
3873 1 208.433 254.252 400 314
3874 1 208.471 254.229 401 312
3875 1 208.387 254.183 400 312
3876 1 208.574 254.195 401 312
3877 1 208.58 254.218 400 314
3878 1 208.72 254.197 400 310
3879 1 209.028 254.263 399 312
3880 1 209.102 254.287 400 318
3881 1 209.333 254.218 400 314
3882 1 209.494 254.192 401 310
3883 1 209.546 254.241 399 314
3884 1 209.688 254.363 400 316
3885 1 209.998 254.345 400 308
3886 1 210.127 254.333 400 306
3887 1 210.093 254.398 400 310
3888 1 210.118 254.4 400 312
3889 1 210.1 254.438 400 310
3890 1 210.132 254.417 400 310
3891 1 210.202 254.417 400 310
3892 1 210.338 254.548 400 316
3893 1 210.316 254.599 399 310
3894 1 210.387 254.665 400 310
3895 1 210.484 254.686 401 312
3896 1 210.548 254.725 400 312
3897 1 210.662 254.795 400 314
3898 1 210.791 254.823 401 314
3899 1 210.751 254.81 401 312
3900 1 210.863 254.78 400 308
3901 1 210.982 254.735 400 312
3902 1 210.92 254.72 400 312
3903 1 210.938 254.762 400 308
3904 1 211.023 254.762 400 312
3905 1 211.155 254.78 400 312
3906 1 211.257 254.79 400 312
3907 1 211.675 254.857 400 318
3908 1 211.65 254.847 400 318
3909 1 211.588 254.815 400 312
3910 1 211.618 254.84 400 314
3911 1 211.607 254.868 400 312
3912 1 211.65 254.88 400 314
3913 1 211.665 254.928 400 316
3914 1 211.87 254.997 399 318
3915 1 211.975 254.977 399 312
3916 1 212.157 255.005 400 312
3917 1 212.239 254.973 401 312
3918 1 212.353 254.977 399 308
3919 1 212.486 254.94 401 310
3920 1 212.625 254.898 400 318
3921 1 212.665 254.895 400 312
3922 1 212.68 254.877 400 310
3923 1 212.845 254.835 400 310
3924 1 212.995 254.813 401 308
3925 1 213.148 254.84 399 314
3926 1 213.195 254.798 400 314
3927 1 213.13 254.815 401 310
3928 1 213.187 254.8 401 308
3929 1 213.31 254.782 400 308
3930 1 213.438 254.76 400 310
3931 1 213.673 254.795 400 314
3932 1 213.627 254.765 400 312
3933 1 213.771 254.691 401 312
3934 1 214.065 254.682 399 310
3935 1 214.115 254.661 401 314
3936 1 214.436 254.618 401 310
3937 1 214.505 254.605 400 308
3938 1 214.59 254.452 400 312
3939 1 214.7 254.48 400 312
3940 1 214.748 254.379 401 310
3941 1 214.9 254.365 400 310
3942 1 214.982 254.355 400 308
3943 1 215.107 254.278 400 306
3944 1 215.25 254.197 400 308
3945 1 215.429 254.133 399 308
3946 1 215.45 254.105 400 310
3947 1 215.684 254.11 399 308
3948 1 215.795 254.055 400 306
3949 1 216.012 253.985 401 312
3950 1 216.095 253.845 400 310
3951 1 216.201 253.722 399 308
3952 1 216.372 253.743 401 306
3953 1 216.562 253.675 400 306
3954 1 216.75 253.778 400 306
3955 1 216.925 253.671 401 310
3956 1 216.975 253.577 400 308
3957 1 217.18 253.632 400 310
3958 1 217.352 253.529 401 308
3959 1 217.465 253.44 400 310
3960 1 217.548 253.35 400 306
3961 1 217.748 253.232 401 308
3962 1 217.925 253.279 401 306
3963 1 218.244 253.172 401 310
3964 1 218.411 253.047 401 306
3965 1 218.645 252.998 400 306
3966 1 218.925 252.87 400 306
3967 1 218.98 252.798 401 312
3968 1 219.06 252.817 400 304
3969 1 219.309 252.766 401 310
3970 1 219.489 252.608 401 318
3971 1 219.695 252.565 400 314
3972 1 219.835 252.521 401 316
3973 1 220.025 252.314 401 312
3974 1 220.093 252.222 400 310
3975 1 220.235 252.17 400 316
3976 1 220.553 252.07 400 308
3977 1 220.778 251.98 401 300
3978 1 220.97 251.755 400 312
3979 1 221.155 251.658 401 306
3980 1 221.24 251.572 400 308
3981 1 221.368 251.412 400 304
3982 1 221.485 251.338 400 306
3983 1 221.633 251.242 401 302
3984 1 221.848 251.022 401 296
3985 1 222.127 250.768 400 296
3986 1 222.102 250.663 401 304
3987 1 222.173 250.567 400 304
3988 1 222.304 250.369 401 308
3989 1 222.255 250.222 400 304
3990 1 222.406 249.838 401 304
3991 1 222.468 249.56 400 304
3992 1 222.678 249.44 400 306
3993 1 222.7 249.39 400 304
3994 1 222.858 249.357 401 308
3995 1 223.015 249.249 401 308
3996 1 223.13 249.17 401 308
3997 1 223.268 249.118 400 308
3998 1 223.234 249.105 401 304
3999 1 223.352 248.982 400 304
4000 1 223.404 248.89 401 312
4001 1 223.409 248.783 401 304
4002 1 223.304 248.501 401 302
4003 1 223.327 248.327 401 308
4004 1 223.403 248.105 400 310
4005 1 223.361 248.027 402 304
4006 1 223.273 247.885 400 306
4007 1 223.23 247.77 400 310
4008 1 223.297 247.661 401 304
4009 1 223.501 247.544 401 302
4010 1 223.559 247.426 401 308
4011 1 223.611 247.414 401 308
4012 1 223.817 247.285 400 304
4013 1 223.888 247.192 401 310
4014 1 223.878 247.167 401 302
4015 1 223.706 247.075 401 304
4016 1 223.812 247.028 400 306
4017 1 223.905 247.012 400 308
4018 1 223.805 246.885 400 310
4019 1 223.945 246.905 402 312
4020 1 223.785 246.912 400 314
4021 1 223.81 246.875 400 320
4022 1 223.736 246.835 401 316
4023 1 223.683 246.773 401 316
4024 1 223.479 246.778 401 318
4025 1 223.419 246.756 401 316
4026 1 223.415 246.718 400 316
4027 1 223.324 246.633 401 314
4028 1 223.275 246.623 400 314
4029 1 223.373 246.595 400 314
4030 1 223.363 246.565 400 314
4031 1 223.373 246.577 400 316
4032 1 223.292 246.515 400 316
4033 1 223.317 246.511 401 318
4034 1 223.269 246.436 401 320
4035 1 223.093 246.407 400 318
4036 1 223.12 246.452 400 316
4037 1 222.942 246.38 400 316
4038 1 222.93 246.322 400 318
4039 1 222.805 246.278 400 316
4040 1 222.631 246.264 401 320
4041 1 222.458 246.235 400 318
4042 1 222.428 246.195 400 316
4043 1 222.34 246.155 400 314
4044 1 222.26 246.08 400 316
4045 1 222.292 246.127 400 314
4046 1 222.21 246.08 400 318
4047 1 222.062 246.097 401 320
4048 1 222.03 246.127 401 318
4049 1 221.988 246.113 400 318
4050 1 222.03 246.018 400 316
4051 1 222.03 246.018 400 316
4052 1 222.03 246.018 400 316
4053 1 222.04 246.032 400 316
4054 1 221.98 246.143 400 316
4055 1 221.812 246.113 400 318
4056 1 221.7 246.113 400 316
4057 1 221.685 246.153 400 312
4058 1 221.695 246.215 400 310
4059 1 221.667 246.24 400 310
4060 1 221.678 246.234 401 310
4061 1 221.758 246.242 401 314
4062 1 221.865 246.312 400 312
4063 1 221.803 246.3 400 312
4064 1 221.667 246.308 400 314
4065 1 221.695 246.32 400 316
4066 1 221.718 246.317 400 316
4067 1 221.662 246.295 400 314
4068 1 221.674 246.306 399 314
4069 1 221.502 246.222 400 318
4070 1 221.584 246.226 399 314
4071 1 221.633 246.2 401 314
4072 1 221.435 246.232 400 314
4073 1 221.435 246.227 400 318
4074 1 221.535 246.255 400 310
4075 1 221.463 246.22 400 312
4076 1 221.363 246.197 400 308
4077 1 221.425 246.248 400 308
4078 1 221.387 246.227 400 310
4079 1 221.415 246.275 400 310
4080 1 221.44 246.273 400 312
4081 1 221.46 246.213 400 312
4082 1 221.35 246.202 400 312
4083 1 221.287 246.245 400 308
4084 1 221.055 246.264 401 314
4085 1 220.875 246.232 400 312
4086 1 220.81 246.213 400 310
4087 1 220.922 246.236 399 314
4088 1 220.848 246.239 401 308
4089 1 220.73 246.2 400 312
4090 1 220.778 246.252 400 308
4091 1 220.8 246.317 400 306
4092 1 220.623 246.307 401 308
4093 1 220.688 246.369 401 310
4094 1 220.766 246.434 401 312
4095 1 220.762 246.454 399 314
4096 1 220.583 246.425 400 312
4097 1 220.47 246.405 400 306
4098 1 220.472 246.365 400 310
4099 1 220.611 246.444 401 310
4100 1 220.635 246.458 400 308
4101 1 220.624 246.506 399 310
4102 1 220.445 246.518 400 306
4103 1 220.405 246.52 400 304
4104 1 220.38 246.583 400 304
4105 1 220.357 246.548 400 302
4106 1 220.343 246.607 400 306
4107 1 220.37 246.588 400 306
4108 1 220.327 246.643 400 314
4109 1 220.322 246.67 400 308
4110 1 220.185 246.7 400 306
4111 1 220.015 246.757 400 310
4112 1 219.915 246.725 400 314
4113 1 219.935 246.752 400 312
4114 1 219.782 246.708 400 314
4115 1 219.808 246.75 400 312
4116 1 219.602 246.825 400 314
4117 1 219.47 246.833 400 312
4118 1 219.372 246.865 401 312
4119 1 219.19 246.915 401 308
4120 1 219.07 246.953 401 316
4121 1 218.922 246.945 399 316
4122 1 218.868 247.035 400 312
4123 1 218.641 247.047 401 310
4124 1 218.393 247.045 400 316
4125 1 218.257 247.095 401 314
4126 1 218.155 247.157 401 316
4127 1 218.11 247.213 400 314
4128 1 218.162 247.257 401 312
4129 1 218.025 247.301 399 312
4130 1 217.643 247.275 400 318
4131 1 217.415 247.382 400 314
4132 1 217.299 247.431 401 314
4133 1 217.02 247.46 400 316
4134 1 216.784 247.504 399 310
4135 1 216.715 247.553 400 312
4136 1 216.555 247.585 402 312
4137 1 216.327 247.65 400 314
4138 1 216.24 247.715 400 316
4139 1 216.155 247.689 399 312
4140 1 215.998 247.715 400 316
4141 1 215.882 247.762 400 310
4142 1 215.725 247.852 400 316
4143 1 215.748 247.863 401 314
4144 1 215.562 247.905 400 312
4145 1 215.472 247.942 400 314
4146 1 215.214 248.027 401 318
4147 1 215.246 248.108 399 316
4148 1 215.295 248.137 400 320
4149 1 215.095 248.157 400 318
4150 1 215.042 248.127 400 316
4151 1 215.1 248.155 400 320
4152 1 215.118 248.198 399 316
4153 1 215.012 248.235 400 316
4154 1 214.977 248.255 400 316
4155 1 214.933 248.243 400 316
4156 1 214.862 248.261 399 312
4157 1 214.637 248.265 400 314
4158 1 214.6 248.278 400 316
4159 1 214.62 248.285 400 316
4160 1 214.378 248.288 399 310
4161 1 214.43 248.295 400 312
4162 1 214.23 248.287 400 310
4163 1 214.155 248.298 400 314
4164 1 214.068 248.286 399 312
4165 1 214.065 248.262 400 312
4166 1 213.947 248.273 400 308
4167 1 213.803 248.363 400 314
4168 1 213.765 248.335 400 310
4169 1 213.93 248.322 401 312
4170 1 213.794 248.293 399 308
4171 1 213.727 248.352 400 314
4172 1 213.812 248.343 399 312
4173 1 213.898 248.385 400 308
4174 1 213.88 248.398 400 310
4175 1 213.903 248.421 401 308
4176 1 213.86 248.475 400 310
4177 1 213.9 248.482 400 306
4178 1 213.9 248.482 400 306
4179 1 213.907 248.507 400 308
4180 1 213.993 248.537 400 312
4181 1 214.072 248.537 400 314
4182 1 214.01 248.6 400 316
4183 1 214.002 248.64 400 316
4184 1 214.05 248.688 401 312
4185 1 214.037 248.736 401 310
4186 1 214.12 248.743 400 308
4187 1 214.132 248.763 401 310
4188 1 214.01 248.88 401 308
4189 1 214.213 248.84 400 304
4190 1 214.248 248.868 400 304
4191 1 214.298 248.87 400 302
4192 1 214.357 248.955 401 308
4193 1 214.299 249.022 401 306
4194 1 214.226 249.163 399 312
4195 1 214.29 249.15 400 310
4196 1 214.275 249.195 400 306
4197 1 214.197 249.354 401 302
4198 1 214.31 249.412 400 298
4199 1 214.31 249.505 400 304
4200 1 214.305 249.59 400 300
4201 1 214.367 249.708 401 306
4202 1 214.364 249.781 401 304
4203 1 214.409 249.982 399 312
4204 1 214.379 250.13 401 306
4205 1 214.375 250.167 400 302
4206 1 214.597 250.162 400 304
4207 1 214.565 250.195 400 308
4208 1 214.438 250.375 400 304
4209 1 214.368 250.5 400 304
4210 1 214.44 250.615 400 298
4211 1 214.534 250.718 401 306
4212 1 214.765 250.85 400 306
4213 1 214.83 250.998 400 308
4214 1 214.88 251.082 401 304
4215 1 214.853 251.212 401 302
4216 1 214.945 251.46 400 302
4217 1 215.142 251.494 401 302
4218 1 215.137 251.632 400 308
4219 1 215.148 251.812 400 308
4220 1 215.239 252.002 401 306
4221 1 215.302 252.152 401 304
4222 1 215.499 252.234 401 308
4223 1 215.66 252.368 400 306
4224 1 215.893 252.463 400 306
4225 1 215.88 252.599 401 300
4226 1 215.908 252.681 401 302
4227 1 216.12 252.77 400 304
4228 1 216.454 252.983 401 302
4229 1 216.515 253.105 400 302
4230 1 216.758 253.274 401 298
4231 1 216.825 253.45 400 296
4232 1 216.858 253.469 401 304
4233 1 216.935 253.7 400 308
4234 1 217.025 253.773 401 306
4235 1 217.035 253.955 400 302
4236 1 217.132 253.965 401 300
4237 1 217.195 254.209 401 310
4238 1 217.143 254.442 400 304
4239 1 217.289 254.733 401 300
4240 1 217.398 254.885 400 306
4241 1 217.542 254.99 400 302
4242 1 217.559 255.167 401 298
4243 1 217.813 255.264 401 304
4244 1 217.942 255.447 400 302
4245 1 218.03 255.585 400 298
4246 1 218.222 255.8 401 306
4247 1 218.449 256.048 399 296
4248 1 218.577 256.26 400 302
4249 1 218.875 256.35 400 300
4250 1 219.003 256.283 399 304
4251 1 218.988 256.409 401 300
4252 1 219.018 256.565 400 302
4253 1 219.042 256.591 401 304
4254 1 219.112 256.636 401 308
4255 1 219.295 256.723 400 300
4256 1 219.426 256.766 401 306
4257 1 219.626 256.793 401 306
4258 1 219.693 256.953 401 302
4259 1 219.805 257.06 400 308
4260 1 219.968 257.155 400 304
4261 1 220.122 257.214 401 300
4262 1 220.274 257.204 401 304
4263 1 220.476 257.08 401 310
4264 1 220.6 257.1 400 308
4265 1 220.725 257.072 400 304
4266 1 221.04 256.967 400 312
4267 1 221.037 257.147 400 308
4268 1 221.175 257.092 400 312
4269 1 221.303 257.142 400 310
4270 1 221.421 257.118 399 310
4271 1 221.648 257.115 400 312
4272 1 221.76 257.2 400 314
4273 1 221.873 257.209 401 314
4274 1 221.97 257.122 401 314
4275 1 222.232 257.06 400 316
4276 1 222.287 257.102 401 306
4277 1 222.4 257.185 400 312
4278 1 222.384 257.342 401 308
4279 1 222.43 257.595 400 302
4280 1 222.656 257.529 401 310
4281 1 222.769 257.614 399 314
4282 1 222.83 257.581 401 310
4283 1 222.818 257.618 401 308
4284 1 222.805 257.73 400 312
4285 1 222.885 257.707 400 316
4286 1 222.887 257.754 399 310
4287 1 222.912 257.827 400 312
4288 1 222.88 257.923 400 310
4289 1 222.898 258.007 400 310
4290 1 222.903 258.02 401 308
4291 1 222.942 258.025 400 308
4292 1 222.995 258.108 400 310
4293 1 223.065 258.06 400 310
4294 1 223.202 258.03 400 308
4295 1 223.277 258.08 401 310
4296 1 223.143 258.325 400 310
4297 1 223.327 258.217 400 312
4298 1 223.405 258.243 400 316
4299 1 223.458 258.262 400 312
4300 1 223.502 258.298 400 310
4301 1 223.584 258.329 401 312
4302 1 223.753 258.279 401 312
4303 1 223.753 258.362 401 310
4304 1 223.733 258.491 401 312
4305 1 223.843 258.455 400 310
4306 1 223.968 258.467 400 314
4307 1 223.977 258.565 400 310
4308 1 224.06 258.558 400 310
4309 1 223.993 258.618 400 316
4310 1 224.037 258.615 400 316
4311 1 224.162 258.561 401 314
4312 1 224.197 258.59 400 314
4313 1 224.357 258.565 400 316
4314 1 224.378 258.576 399 314
4315 1 224.347 258.605 400 316
4316 1 224.315 258.668 400 312
4317 1 224.287 258.755 400 314
4318 1 224.47 258.577 400 308
4319 1 224.525 258.59 400 314
4320 1 224.67 258.455 400 314
4321 1 224.735 258.408 400 314
4322 1 224.81 258.365 400 316
4323 1 224.787 258.425 400 314
4324 1 224.792 258.45 400 314
4325 1 224.782 258.507 400 314
4326 1 224.895 258.405 400 314
4327 1 225 258.316 399 316
4328 1 225.048 258.31 400 316
4329 1 225.045 258.351 399 316
4330 1 225.162 258.322 401 312
4331 1 225.188 258.305 400 308
4332 1 225.325 258.255 400 312
4333 1 225.363 258.272 400 312
4334 1 225.44 258.31 400 314
4335 1 225.532 258.26 400 316
4336 1 225.595 258.207 400 318
4337 1 225.703 258.12 401 314
4338 1 225.768 258.07 400 316
4339 1 225.85 258.06 400 316
4340 1 225.796 258.05 401 318
4341 1 225.863 258.072 400 320
4342 1 226.057 257.983 401 320
4343 1 226.07 257.998 400 320
4344 1 226.197 257.923 401 318
4345 1 226.248 257.85 400 318
4346 1 226.165 257.905 400 318
4347 1 226.23 257.897 400 320
4348 1 226.178 257.962 400 320
4349 1 226.185 257.91 400 320
4350 1 226.167 257.957 400 318
4351 1 226.2 257.94 400 318
4352 1 226.163 257.955 399 316
4353 1 226.232 257.94 400 316
4354 1 226.282 257.827 400 316
4355 1 226.275 257.788 400 314
4356 1 226.375 257.77 400 316
4357 1 226.502 257.655 400 316
4358 1 226.607 257.642 400 314
4359 1 226.685 257.615 400 316
4360 1 226.815 257.527 400 314
4361 1 226.942 257.371 399 310
4362 1 227.045 257.31 400 310
4363 1 227.095 257.283 400 314
4364 1 227.203 257.206 399 314
4365 1 227.36 257.113 400 312
4366 1 227.54 257.082 400 316
4367 1 227.65 257.075 400 316
4368 1 227.72 257.012 400 314
4369 1 227.798 256.955 400 314
4370 1 227.805 256.983 400 314
4371 1 227.833 257.02 400 312
4372 1 227.938 256.965 401 316
4373 1 228.085 256.91 401 316
4374 1 228.25 256.84 400 320
4375 1 228.403 256.762 400 320
4376 1 228.571 256.731 401 320
4377 1 228.725 256.725 400 322
4378 1 228.955 256.652 400 322
4379 1 228.957 256.571 399 314
4380 1 228.95 256.603 400 318
4381 1 229.025 256.558 400 318
4382 1 229.005 256.635 400 318
4383 1 229.127 256.594 401 320
4384 1 229.233 256.586 399 316
4385 1 229.33 256.527 400 318
4386 1 229.363 256.558 400 320
4387 1 229.442 256.647 400 320
4388 1 229.442 256.647 400 320
4389 1 229.41 256.655 400 320
4390 1 229.465 256.625 400 320
4391 1 229.465 256.625 400 320
4392 1 229.565 256.495 400 322
4393 1 229.64 256.517 400 322
4394 1 229.702 256.515 400 322
4395 1 229.702 256.515 400 322
4396 1 229.702 256.515 400 322
4397 1 229.645 256.555 400 322
4398 1 229.675 256.58 400 324
4399 1 229.705 256.55 400 324
4400 1 229.706 256.549 401 324
4401 1 229.71 256.52 400 324
4402 1 229.71 256.52 400 324
4403 1 229.66 256.48 400 324
4404 1 229.756 256.397 401 322
4405 1 229.765 256.397 400 322
4406 1 229.827 256.363 400 322
4407 1 229.88 256.36 400 320
4408 1 229.792 256.317 400 320
4409 1 229.852 256.283 400 320
4410 1 229.873 256.205 400 320
4411 1 229.873 256.205 400 320
4412 1 229.935 256.2 400 324
4413 1 230.229 256.085 401 326
4414 1 230.205 256.04 400 324
4415 1 230.208 256.045 400 324
4416 1 230.165 256.055 400 320
4417 1 230.275 256.038 400 322
4418 1 230.225 256.03 400 324
4419 1 230.195 256.025 399 324
4420 1 230.19 255.998 400 322
4421 1 230.132 255.988 400 322
4422 1 230.232 255.933 400 320
4423 1 230.15 255.945 400 318
4424 1 230.127 255.958 400 320
4425 1 230.165 255.963 400 322
4426 1 230.21 255.89 400 318
4427 1 230.22 255.85 400 320
4428 1 230.123 255.847 400 318
4429 1 230.065 255.83 400 314
4430 1 230.105 255.822 400 316
4431 1 230.105 255.822 400 316
4432 1 230.062 255.823 401 314
4433 1 230.018 255.825 400 316
4434 1 229.938 255.893 400 316
4435 1 229.94 255.905 400 316
4436 1 229.938 255.893 400 316
4437 1 229.86 255.905 400 318
4438 1 229.84 255.877 400 316
4439 1 229.749 255.802 399 316
4440 1 229.735 255.745 400 316
4441 1 229.735 255.745 400 316
4442 1 229.648 255.713 400 314
4443 1 229.708 255.692 400 314
4444 1 229.682 255.682 399 310
4445 1 229.738 255.635 400 310
4446 1 229.738 255.635 400 310
4447 1 229.738 255.635 400 310
4448 1 229.675 255.665 400 312
4449 1 229.685 255.653 400 312
4450 1 229.615 255.667 400 310
4451 1 229.507 255.685 400 314
4452 1 229.629 255.682 399 310
4453 1 229.595 255.678 400 310
4454 1 229.643 255.671 401 310
4455 1 229.455 255.738 400 308
4456 1 229.525 255.68 400 308
4457 1 229.53 255.655 400 308
4458 1 229.53 255.655 400 308
4459 1 229.523 255.632 400 308
4460 1 229.585 255.65 400 310
4461 1 229.567 255.65 400 310
4462 1 229.623 255.613 400 310
4463 1 229.66 255.577 400 312
4464 1 229.743 255.595 400 316
4465 1 229.766 255.561 401 314
4466 1 229.86 255.548 400 314
4467 1 229.792 255.586 399 316
4468 1 229.77 255.653 400 312
4469 1 229.748 255.61 400 312
4470 1 229.625 255.632 400 314
4471 1 229.685 255.637 400 314
4472 1 229.765 255.648 400 314
4473 1 229.787 255.654 399 314
4474 1 229.93 255.583 400 310
4475 1 229.855 255.542 400 310
4476 1 229.9 255.465 400 308
4477 1 229.877 255.45 400 310
4478 1 229.755 255.5 400 312
4479 1 229.928 255.428 400 314
4480 1 229.928 255.428 400 314
4481 1 229.875 255.423 400 314
4482 1 229.718 255.438 400 316
4483 1 229.762 255.417 400 318
4484 1 229.775 255.472 400 314
4485 1 229.857 255.343 400 310
4486 1 229.845 255.322 401 314
4487 1 229.798 255.33 400 314
4488 1 229.833 255.298 400 316
4489 1 229.83 255.343 400 314
4490 1 229.8 255.243 400 310
4491 1 230.008 255.125 399 314
4492 1 230.045 255.113 399 312
4493 1 230.122 255.022 401 310
4494 1 230.04 254.99 400 310
4495 1 230.023 254.962 399 310
4496 1 230.035 254.94 401 308
4497 1 230.202 254.84 400 310
4498 1 230.215 254.815 400 308
4499 1 230.25 254.715 400 308
4500 1 230.325 254.66 400 308
4501 1 230.45 254.548 400 312
4502 1 230.481 254.514 399 310
4503 1 230.404 254.496 399 310
4504 1 230.562 254.295 400 312
4505 1 230.537 254.257 400 310
4506 1 230.546 254.173 399 308
4507 1 230.591 254.157 401 310
4508 1 230.77 254.03 400 306
4509 1 230.683 254.06 400 304
4510 1 230.795 253.942 400 310
4511 1 230.89 253.79 400 312
4512 1 230.86 253.787 400 308
4513 1 230.912 253.697 400 312
4514 1 230.875 253.727 400 312
4515 1 230.77 253.768 400 308
4516 1 230.798 253.68 400 312
4517 1 230.845 253.632 400 308
4518 1 231.02 253.558 400 312
4519 1 231.055 253.562 400 310
4520 1 231.115 253.51 400 314
4521 1 231.373 253.365 400 310
4522 1 231.662 253.143 400 312
4523 1 231.673 253.12 400 312
4524 1 231.713 253.093 400 310
4525 1 231.725 253.06 400 312
4526 1 231.768 253 400 314
4527 1 231.873 252.91 401 318
4528 1 231.985 252.865 400 320
4529 1 232.113 252.803 400 316
4530 1 232.09 252.853 401 314
4531 1 232.16 252.808 400 310
4532 1 232.247 252.706 401 312
4533 1 232.123 252.748 400 310
4534 1 232.205 252.752 400 308
4535 1 232.229 252.728 401 308
4536 1 232.456 252.678 401 312
4537 1 232.54 252.632 400 310
4538 1 232.81 252.399 401 312
4539 1 232.945 252.265 400 312
4540 1 233.058 252.165 400 312
4541 1 233.11 252.167 400 312
4542 1 233.312 252.095 400 310
4543 1 233.475 252 400 314
4544 1 233.663 251.87 401 318
4545 1 233.635 251.835 400 314
4546 1 233.643 251.82 400 316
4547 1 233.863 251.725 400 320
4548 1 233.885 251.743 400 316
4549 1 233.945 251.655 400 316
4550 1 234.123 251.518 400 312
4551 1 234.278 251.48 400 314
4552 1 234.303 251.428 400 312
4553 1 234.595 251.232 400 318
4554 1 234.683 251.17 401 318
4555 1 234.85 251.042 400 312
4556 1 235.013 250.95 399 312
4557 1 235.148 250.873 400 312
4558 1 235.366 250.749 399 314
4559 1 235.518 250.653 400 316
4560 1 235.365 250.778 400 314
4561 1 235.728 250.586 401 312
4562 1 235.935 250.525 400 316
4563 1 236.197 250.438 400 318
4564 1 236.312 250.387 401 312
4565 1 236.554 250.294 401 314
4566 1 236.655 250.238 400 316
4567 1 236.778 250.178 400 310
4568 1 237.195 250.023 400 312
4569 1 237.342 249.868 401 314
4570 1 237.567 249.76 400 310
4571 1 237.808 249.602 400 312
4572 1 237.96 249.574 401 314
4573 1 238.227 249.447 400 316
4574 1 238.317 249.415 400 316
4575 1 238.305 249.423 400 314
4576 1 238.585 249.375 400 314
4577 1 238.843 249.342 401 310
4578 1 239.1 249.363 400 310
4579 1 239.507 249.29 400 312
4580 1 239.41 249.34 400 312
4581 1 239.501 249.377 401 306
4582 1 239.708 249.299 401 306
4583 1 239.725 249.265 400 314
4584 1 239.675 249.305 400 310
4585 1 239.975 249.217 401 308
4586 1 240.17 249.185 401 310
4587 1 240.407 249.127 400 310
4588 1 240.857 248.942 400 314
4589 1 241.005 248.87 400 308
4590 1 241.248 248.792 399 312
4591 1 241.309 248.86 401 310
4592 1 241.429 248.918 401 308
4593 1 241.708 248.798 401 306
4594 1 242.03 248.705 400 308
4595 1 242.245 248.738 400 312
4596 1 242.681 248.691 401 312
4597 1 242.827 248.748 400 306
4598 1 242.927 248.802 399 308
4599 1 243.354 248.783 401 310
4600 1 243.536 248.759 399 308
4601 1 243.953 248.778 401 308
4602 1 243.898 248.83 400 308
4603 1 244.165 248.815 400 312
4604 1 244.213 248.8 400 308
4605 1 244.511 248.868 401 310
4606 1 244.75 248.825 400 314
4607 1 244.787 248.88 400 306
4608 1 245.167 248.89 401 314
4609 1 245.264 249.02 401 316
4610 1 245.377 249.082 401 314
4611 1 245.566 249.072 401 310
4612 1 245.713 249.09 400 312
4613 1 245.782 249.11 400 308
4614 1 246.028 249.19 400 304
4615 1 246.3 249.225 400 306
4616 1 246.355 249.335 400 308
4617 1 246.615 249.393 400 310
4618 1 246.633 249.551 401 310
4619 1 246.743 249.63 400 306
4620 1 246.857 249.673 400 314
4621 1 246.938 249.71 400 314
4622 1 247.315 249.695 400 308
4623 1 247.415 249.855 400 310
4624 1 247.684 249.838 402 310
4625 1 247.77 249.903 400 310
4626 1 247.98 249.883 401 310
4627 1 248.145 249.9 400 310
4628 1 248.549 250.007 401 314
4629 1 248.651 250.042 401 314
4630 1 248.993 250.075 400 312
4631 1 249.312 250.088 400 312
4632 1 249.506 250.1 399 318
4633 1 249.673 250.22 400 314
4634 1 249.793 250.259 401 316
4635 1 249.952 250.295 400 318
4636 1 250.06 250.393 400 316
4637 1 250.085 250.436 401 314
4638 1 250.275 250.477 400 314
4639 1 250.431 250.516 401 312
4640 1 250.668 250.536 401 310
4641 1 250.993 250.695 400 314
4642 1 251.185 250.771 401 316
4643 1 251.424 250.848 401 312
4644 1 251.429 250.853 401 308
4645 1 251.64 250.942 400 312
4646 1 251.715 250.935 400 310
4647 1 251.648 250.995 400 308
4648 1 251.728 251.062 401 300
4649 1 251.803 251.18 401 312
4650 1 251.792 251.143 400 308
4651 1 251.903 251.2 401 310
4652 1 252.105 251.285 400 308
4653 1 252.183 251.295 400 308
4654 1 252.327 251.389 401 308
4655 1 252.431 251.476 401 308
4656 1 252.472 251.472 400 304
4657 1 252.55 251.542 400 304
4658 1 252.65 251.597 400 310
4659 1 252.84 251.688 400 306
4660 1 253.065 251.75 400 312
4661 1 253.143 251.905 399 302
4662 1 253.257 251.952 400 306
4663 1 253.294 251.96 401 312
4664 1 253.407 251.905 400 312
4665 1 253.66 252.002 400 308
4666 1 253.792 252.083 400 306
4667 1 254.097 252.162 401 310
4668 1 254.281 252.233 399 312
4669 1 254.458 252.21 400 302
4670 1 254.708 252.322 401 306
4671 1 254.853 252.406 401 308
4672 1 254.9 252.47 400 310
4673 1 255.145 252.549 401 314
4674 1 255.062 252.625 400 312
4675 1 255.095 252.711 401 312
4676 1 255.188 252.83 400 306
4677 1 255.385 252.89 400 310
4678 1 255.428 252.942 400 308
4679 1 255.482 253.107 400 314
4680 1 255.539 253.135 401 306
4681 1 255.528 253.32 400 306
4682 1 255.625 253.395 400 312
4683 1 255.693 253.526 401 310
4684 1 255.91 253.559 399 308
4685 1 256.035 253.565 400 308
4686 1 256.2 253.577 400 306
4687 1 256.272 253.753 401 316
4688 1 256.284 253.873 401 310
4689 1 256.471 254.002 401 318
4690 1 256.456 254.06 401 314
4691 1 256.648 254.117 401 312
4692 1 256.618 254.389 401 308
4693 1 256.807 254.371 399 310
4694 1 256.817 254.635 400 314
4695 1 256.726 254.748 401 312
4696 1 256.786 254.805 401 312
4697 1 256.845 254.86 401 308
4698 1 256.93 254.895 400 306
4699 1 256.988 254.963 401 310
4700 1 257.017 255.05 401 312
4701 1 257.062 255.072 401 306
4702 1 257.032 255.239 401 310
4703 1 257.087 255.303 400 312
4704 1 257.277 255.257 401 306
4705 1 257.387 255.315 400 314
4706 1 257.373 255.447 400 314
4707 1 257.457 255.502 400 312
4708 1 257.608 255.631 401 314
4709 1 257.662 255.689 399 312
4710 1 257.783 255.683 401 308
4711 1 257.832 255.79 400 308
4712 1 257.817 255.863 400 312
4713 1 258.032 255.953 402 314
4714 1 258.12 256.04 401 314
4715 1 258.259 256.135 401 314
4716 1 258.332 256.155 400 312
4717 1 258.283 256.363 400 320
4718 1 258.37 256.405 400 320
4719 1 258.373 256.496 399 316
4720 1 258.356 256.579 399 314
4721 1 258.447 256.598 400 318
4722 1 258.577 256.748 400 314
4723 1 258.668 256.785 400 312
4724 1 258.675 256.962 400 316
4725 1 258.647 257.022 400 316
4726 1 258.75 257.033 400 318
4727 1 258.767 257.075 400 316
4728 1 258.799 257.213 399 316
4729 1 258.825 257.188 400 316
4730 1 258.957 257.248 400 320
4731 1 258.91 257.295 400 318
4732 1 258.868 257.382 400 316
4733 1 258.882 257.385 400 316
4734 1 258.953 257.349 401 320
4735 1 258.895 257.387 400 316
4736 1 258.877 257.49 400 316
4737 1 258.87 257.534 401 318
4738 1 258.87 257.608 400 318
4739 1 258.85 257.59 400 316
4740 1 258.978 257.582 400 320
4741 1 259.03 257.615 400 320
4742 1 259.172 257.636 401 320
4743 1 259.285 257.685 400 322
4744 1 259.317 257.716 401 322
4745 1 259.425 257.717 400 322
4746 1 259.48 257.715 400 322
4747 1 259.438 257.647 400 320
4748 1 259.438 257.647 400 320
4749 1 259.478 257.717 400 324
4750 1 259.539 257.626 401 322
4751 1 259.61 257.623 400 322
4752 1 259.61 257.623 400 322
4753 1 259.702 257.595 400 320
4754 1 259.772 257.553 400 320
4755 1 259.785 257.517 400 320
4756 1 259.785 257.517 400 320
4757 1 259.785 257.517 400 320
4758 1 259.785 257.517 400 320
4759 1 259.785 257.517 400 320
4760 1 259.785 257.517 400 320
4761 1 259.785 257.517 400 320
4762 1 259.76 257.512 400 320
4763 1 259.82 257.466 399 320
4764 1 259.935 257.428 400 320
4765 1 259.928 257.46 400 320
4766 1 259.928 257.46 400 320
4767 1 259.915 257.486 399 320
4768 1 259.915 257.46 400 320
4769 1 259.915 257.46 400 320
4770 1 259.845 257.475 400 320
4771 1 259.827 257.501 399 320
4772 1 259.803 257.533 400 320
4773 1 259.697 257.493 400 318
4774 1 259.74 257.428 400 318
4775 1 259.74 257.428 400 318
4776 1 259.74 257.428 400 318
4777 1 259.73 257.438 400 320
4778 1 259.74 257.375 400 318
4779 1 259.72 257.37 400 318
4780 1 259.762 257.301 399 316
4781 1 259.781 257.284 401 316
4782 1 259.717 257.337 400 316
4783 1 259.717 257.337 400 316
4784 1 259.712 257.38 400 312
4785 1 259.678 257.32 400 312
4786 1 259.67 257.335 400 312
4787 1 259.67 257.335 400 312
4788 1 259.6 257.36 400 312
4789 1 259.555 257.385 400 316
4790 1 259.562 257.377 400 316
4791 1 259.375 257.4 400 314
4792 1 259.467 257.365 400 314
4793 1 259.521 257.346 399 314
4794 1 259.57 257.233 400 308
4795 1 259.57 257.233 400 308
4796 1 259.712 257.09 400 310
4797 1 259.707 257.103 400 314
4798 1 259.771 257.092 401 310
4799 1 259.77 257.09 400 310
4800 1 259.805 257.025 400 310
4801 1 259.755 257.043 400 312
4802 1 259.682 257.085 399 312
4803 1 259.704 257.123 399 310
4804 1 259.595 257.23 400 310
4805 1 259.6 257.2 400 310
4806 1 259.607 257.163 399 308
4807 1 259.642 257.16 400 310
4808 1 259.675 257.192 400 310
4809 1 259.63 257.225 400 310
4810 1 259.707 257.085 399 310
4811 1 259.757 256.99 400 314
4812 1 259.82 256.942 400 318
4813 1 259.763 256.915 401 316
4814 1 259.717 256.938 400 316
4815 1 259.66 256.94 400 312
4816 1 259.738 256.817 400 310
4817 1 259.81 256.785 400 312
4818 1 259.82 256.743 400 314
4819 1 259.795 256.717 400 308
4820 1 259.89 256.695 400 310
4821 1 259.855 256.695 400 308
4822 1 259.875 256.628 401 308
4823 1 259.878 256.613 401 316
4824 1 259.91 256.5 400 316
4825 1 260 256.447 400 310
4826 1 260.033 256.42 400 312
4827 1 260.125 256.42 400 312
4828 1 260.173 256.37 400 310
4829 1 260.228 256.322 400 308
4830 1 260.293 256.278 399 314
4831 1 260.384 256.175 401 316
4832 1 260.382 256.115 401 314
4833 1 260.522 255.912 400 314
4834 1 260.533 255.84 400 310
4835 1 260.585 255.722 400 304
4836 1 260.697 255.634 399 306
4837 1 260.767 255.607 400 312
4838 1 260.913 255.569 401 314
4839 1 260.942 255.53 400 310
4840 1 260.935 255.537 400 310
4841 1 261.125 255.466 401 312
4842 1 261.217 255.405 400 310
4843 1 261.277 255.393 400 310
4844 1 261.22 255.39 400 312
4845 1 261.113 255.42 400 310
4846 1 261.4 255.202 400 312
4847 1 261.379 255.162 401 314
4848 1 261.392 255.085 400 316
4849 1 261.441 255.05 401 316
4850 1 261.498 255.032 400 312
4851 1 261.498 255.037 400 310
4852 1 261.525 255.037 400 312
4853 1 261.693 255.012 401 314
4854 1 261.698 255.015 401 318
4855 1 262.045 254.822 400 316
4856 1 262.18 254.795 400 318
4857 1 262.307 254.721 401 318
4858 1 262.509 254.636 401 320
4859 1 262.544 254.601 401 314
4860 1 262.774 254.436 399 316
4861 1 262.77 254.548 400 314
4862 1 262.733 254.608 401 320
4863 1 262.86 254.61 400 320
4864 1 262.995 254.577 400 318
4865 1 263.283 254.523 400 316
4866 1 263.46 254.455 400 316
4867 1 263.71 254.327 400 316
4868 1 263.82 254.273 400 320
4869 1 264.098 254.208 400 322
4870 1 264.18 254.185 400 320
4871 1 264.335 254.175 400 320
4872 1 264.455 254.14 400 322
4873 1 264.538 254.113 400 320
4874 1 264.67 254.035 400 320
4875 1 264.895 253.99 400 322
4876 1 265.002 253.952 400 320
4877 1 265.107 253.955 401 320
4878 1 265.18 253.903 400 322
4879 1 265.401 253.796 401 324
4880 1 265.49 253.743 400 324
4881 1 265.733 253.544 401 320
4882 1 266.03 253.423 400 320
4883 1 266.092 253.322 401 320
4884 1 266.292 253.294 401 322
4885 1 266.357 253.287 401 322
4886 1 266.457 253.265 400 322
4887 1 266.534 253.249 401 324
4888 1 266.707 253.165 400 324
4889 1 266.707 253.165 400 324
4890 1 266.772 253.08 400 322
4891 1 266.827 253.065 400 322
4892 1 266.82 253.037 400 322
4893 1 266.957 252.963 400 322
4894 1 267.055 252.953 401 322
4895 1 267.231 252.857 399 322
4896 1 267.21 252.778 400 318
4897 1 267.445 252.627 400 318
4898 1 267.49 252.56 400 320
4899 1 267.69 252.525 400 318
4900 1 267.725 252.49 400 318
4901 1 267.81 252.442 400 320
4902 1 267.848 252.43 400 322
4903 1 267.96 252.425 400 320
4904 1 268.127 252.31 400 318
4905 1 268.175 252.32 400 316
4906 1 268.305 252.25 400 320
4907 1 268.362 252.157 401 322
4908 1 268.325 252.227 400 318
4909 1 268.502 252.155 400 320
4910 1 268.635 252.035 400 316
4911 1 268.668 252.07 401 318
4912 1 268.858 251.965 400 320
4913 1 269.175 251.822 400 320
4914 1 269.277 251.755 400 318
4915 1 269.303 251.773 400 320
4916 1 269.305 251.76 400 318
4917 1 269.305 251.757 400 320
4918 1 269.516 251.642 399 316
4919 1 269.71 251.585 400 318
4920 1 269.808 251.511 401 318
4921 1 269.805 251.523 400 318
4922 1 270.062 251.42 400 322
4923 1 270.262 251.398 400 322
4924 1 270.283 251.376 399 318
4925 1 270.41 251.377 400 320
4926 1 270.502 251.327 400 322
4927 1 270.608 251.315 400 320
4928 1 270.74 251.273 400 318
4929 1 270.825 251.278 400 320
4930 1 270.85 251.3 400 320
4931 1 270.817 251.308 400 318
4932 1 270.978 251.278 400 318
4933 1 271.188 251.2 400 320
4934 1 271.31 251.215 400 320
4935 1 271.47 251.162 400 320
4936 1 271.572 251.15 400 318
4937 1 271.757 251.16 400 320
4938 1 271.72 251.155 400 322
4939 1 271.978 251.132 401 320
4940 1 272.157 251.147 401 316
4941 1 272.212 251.125 400 318
4942 1 272.365 251.035 400 314
4943 1 272.478 251.042 400 316
4944 1 272.625 251.02 400 316
4945 1 272.8 250.978 401 312
4946 1 272.965 250.958 401 314
4947 1 273.195 250.91 400 312
4948 1 273.33 250.912 400 312
4949 1 273.363 250.94 400 312
4950 1 273.42 250.977 400 312
4951 1 273.535 250.975 400 316
4952 1 273.562 251 400 318
4953 1 273.502 251.042 400 314
4954 1 273.635 251.005 400 316
4955 1 273.637 250.975 400 314
4956 1 273.833 250.875 401 316
4957 1 273.915 250.863 400 314
4958 1 274.135 250.755 400 314
4959 1 274.182 250.698 401 314
4960 1 274.347 250.616 401 308
4961 1 274.529 250.534 401 316
4962 1 274.717 250.502 400 314
4963 1 274.743 250.542 400 312
4964 1 274.89 250.424 401 314
4965 1 274.98 250.43 400 312
4966 1 275.22 250.37 400 310
4967 1 275.365 250.365 400 314
4968 1 275.543 250.317 400 314
4969 1 275.567 250.315 400 308
4970 1 275.558 250.338 400 310
4971 1 275.615 250.377 400 308
4972 1 275.66 250.32 400 310
4973 1 275.723 250.35 400 314
4974 1 275.767 250.333 400 312
4975 1 275.94 250.298 399 314
4976 1 276.147 250.257 400 318
4977 1 276.265 250.24 400 314
4978 1 276.257 250.27 400 314
4979 1 276.375 250.19 400 314
4980 1 276.577 250.107 400 312
4981 1 276.89 249.995 400 318
4982 1 276.84 250.035 400 312
4983 1 276.873 250.062 400 308
4984 1 277.12 250.042 401 310
4985 1 277.172 250.04 401 314
4986 1 277.24 250.035 400 314
4987 1 277.363 249.993 400 314
4988 1 277.592 249.877 400 312
4989 1 277.735 249.805 400 308
4990 1 277.88 249.753 401 304
4991 1 278.058 249.66 400 308
4992 1 278.073 249.654 399 312
4993 1 278.342 249.613 400 314
4994 1 278.43 249.525 400 312
4995 1 278.587 249.4 400 314
4996 1 278.705 249.347 400 314
4997 1 278.845 249.287 401 314
4998 1 278.928 249.218 400 314
4999 1 278.977 249.178 399 316
5000 1 279.053 249.185 400 316
5001 1 278.995 249.197 400 314
5002 1 279.058 249.2 400 316
5003 1 279.227 249.16 401 320
5004 1 279.303 249.113 400 322
5005 1 279.49 249.06 400 318
5006 1 279.598 248.985 400 314
5007 1 279.562 249.02 400 314
5008 1 279.584 248.993 401 312
5009 1 279.545 248.982 400 316
5010 1 279.54 248.998 400 314
5011 1 279.53 248.95 400 310
5012 1 279.58 248.903 400 316
5013 1 279.58 248.903 400 316
5014 1 279.555 248.887 400 312
5015 1 279.702 248.86 399 308
5016 1 279.728 248.847 400 310
5017 1 279.683 248.907 400 306
5018 1 279.543 248.93 400 314
5019 1 279.501 248.903 401 312
5020 1 279.34 248.873 400 314
5021 1 279.38 248.93 400 310
5022 1 279.43 248.89 400 310
5023 1 279.4 248.852 400 310
5024 1 279.429 248.845 399 314
5025 1 279.418 248.805 400 308
5026 1 279.39 248.785 400 306
5027 1 279.364 248.853 401 310
5028 1 279.397 248.782 400 308
5029 1 279.415 248.757 400 316
5030 1 279.405 248.738 400 314
5031 1 279.522 248.702 400 308
5032 1 279.555 248.667 400 310
5033 1 279.559 248.603 401 312
5034 1 279.47 248.548 400 306
5035 1 279.37 248.55 400 306
5036 1 279.249 248.569 401 310
5037 1 279.342 248.523 400 304
5038 1 279.195 248.479 401 300
5039 1 279.097 248.511 401 308
5040 1 278.873 248.59 400 314
5041 1 278.743 248.605 400 302
5042 1 278.68 248.62 400 308
5043 1 278.652 248.618 400 314
5044 1 278.426 248.576 399 308
5045 1 278.37 248.575 400 308
5046 1 278.13 248.58 400 314
5047 1 277.965 248.525 400 310
5048 1 277.77 248.537 400 312
5049 1 277.761 248.476 401 312
5050 1 277.64 248.417 400 306
5051 1 277.66 248.49 400 308
5052 1 277.517 248.567 400 312
5053 1 277.343 248.649 399 312
5054 1 277.105 248.7 400 308
5055 1 276.83 248.716 401 312
5056 1 276.621 248.688 401 314
5057 1 276.615 248.725 400 308
5058 1 276.527 248.825 400 300
5059 1 276.424 248.808 401 302
5060 1 276.337 248.825 400 304
5061 1 276.102 248.888 401 306
5062 1 275.9 248.873 401 310
5063 1 275.917 248.912 399 308
5064 1 275.728 248.955 401 314
5065 1 275.586 248.975 401 306
5066 1 275.295 248.898 400 316
5067 1 275.173 249 400 314
5068 1 275.09 249.01 401 310
5069 1 274.873 248.98 401 312
5070 1 274.785 249.02 400 310
5071 1 274.53 249.102 400 310
5072 1 274.238 249.13 399 306
5073 1 274.288 249.188 400 308
5074 1 274.185 249.325 400 306
5075 1 274.09 249.357 400 312
5076 1 273.897 249.417 400 308
5077 1 273.86 249.54 400 314
5078 1 273.855 249.608 401 314
5079 1 273.651 249.788 401 308
5080 1 273.462 249.833 400 314
5081 1 273.29 249.88 400 312
5082 1 273.195 249.998 400 310
5083 1 273.165 250.075 401 308
5084 1 273.147 250.097 400 306
5085 1 273.105 250.24 400 308
5086 1 273.202 250.409 401 316
5087 1 273.202 250.417 400 314
5088 1 273.17 250.424 401 314
5089 1 273.197 250.439 401 312
5090 1 273.052 250.471 401 314
5091 1 272.953 250.496 401 310
5092 1 272.798 250.548 400 310
5093 1 272.71 250.565 400 308
5094 1 272.663 250.615 400 310
5095 1 272.567 250.77 400 314
5096 1 272.592 250.907 400 310
5097 1 272.636 251.107 401 310
5098 1 272.626 251.317 401 312
5099 1 272.755 251.347 400 312
5100 1 272.756 251.372 401 316
5101 1 272.625 251.365 400 308
5102 1 272.751 251.444 401 316
5103 1 272.65 251.45 400 312
5104 1 272.581 251.421 401 314
5105 1 272.406 251.454 401 314
5106 1 272.46 251.585 400 312
5107 1 272.368 251.643 400 312
5108 1 272.411 251.753 401 312
5109 1 272.317 251.757 400 310
5110 1 272.512 251.86 400 314
5111 1 272.608 251.918 401 316
5112 1 272.572 251.985 400 312
5113 1 272.517 252.113 400 316
5114 1 272.58 252.164 402 320
5115 1 272.569 252.14 401 318
5116 1 272.65 252.248 400 310
5117 1 272.761 252.414 401 314
5118 1 272.683 252.35 400 312
5119 1 272.817 252.47 400 312
5120 1 272.775 252.52 400 314
5121 1 272.832 252.55 400 312
5122 1 272.957 252.665 400 310
5123 1 273.137 252.882 400 312
5124 1 273.392 253.085 401 314
5125 1 273.712 253.292 400 314
5126 1 273.91 253.421 401 314
5127 1 273.855 253.539 401 310
5128 1 273.825 253.518 400 310
5129 1 274.14 253.827 400 312
5130 1 274.288 254.042 400 314
5131 1 274.42 254.274 402 316
5132 1 274.64 254.472 400 312
5133 1 274.715 254.558 400 306
5134 1 274.933 254.715 400 310
5135 1 274.998 254.775 400 312
5136 1 275.262 255.045 401 310
5137 1 275.369 255.195 401 310
5138 1 275.54 255.35 400 318
5139 1 275.618 255.425 400 318
5140 1 275.685 255.545 400 316
5141 1 275.878 255.791 401 312
5142 1 275.988 255.933 400 316
5143 1 276.075 255.963 400 314
5144 1 276.199 256.045 402 314
5145 1 276.392 256.347 401 316
5146 1 276.462 256.485 400 316
5147 1 276.605 256.577 400 316
5148 1 276.732 256.669 399 310
5149 1 276.777 256.745 400 308
5150 1 276.855 256.795 400 312
5151 1 276.837 256.827 400 310
5152 1 276.993 257.007 401 308
5153 1 277.175 257.127 401 312
5154 1 277.379 257.304 401 310
5155 1 277.658 257.648 401 312
5156 1 277.623 257.608 400 310
5157 1 277.608 257.69 400 312
5158 1 277.778 257.803 401 310
5159 1 277.805 257.84 400 312
5160 1 278.005 258.025 400 312
5161 1 278.067 258.145 400 316
5162 1 278 258.19 400 312
5163 1 278.18 258.348 400 310
5164 1 278.303 258.42 400 308
5165 1 278.277 258.582 400 314
5166 1 278.228 258.625 400 310
5167 1 278.237 258.776 401 318
5168 1 278.395 258.95 400 308
5169 1 278.469 259.14 401 314
5170 1 278.529 259.262 401 310
5171 1 278.5 259.39 400 310
5172 1 278.515 259.408 400 310
5173 1 278.572 259.533 400 310
5174 1 278.683 259.605 400 312
5175 1 278.76 259.783 400 312
5176 1 278.805 259.877 400 312
5177 1 278.845 259.93 401 312
5178 1 278.8 259.962 400 316
5179 1 278.845 260.216 399 312
5180 1 278.772 260.185 400 312
5181 1 278.723 260.21 400 310
5182 1 278.721 260.219 401 312
5183 1 278.765 260.312 400 310
5184 1 278.822 260.462 400 314
5185 1 278.84 260.496 401 308
5186 1 278.76 260.81 400 314
5187 1 278.623 260.758 401 310
5188 1 278.712 261 400 310
5189 1 278.69 261.065 400 310
5190 1 278.728 261.13 400 310
5191 1 278.756 261.264 401 312
5192 1 278.757 261.43 400 312
5193 1 278.81 261.554 399 308
5194 1 278.875 261.741 401 312
5195 1 278.967 261.978 400 314
5196 1 279.03 262.17 401 310
5197 1 279.095 262.182 401 312
5198 1 279.163 262.235 400 308
5199 1 279.25 262.567 400 312
5200 1 279.315 262.808 400 314
5201 1 279.426 262.973 401 312
5202 1 279.428 263.163 400 318
5203 1 279.47 263.238 400 314
5204 1 279.562 263.53 400 316
5205 1 279.625 263.56 400 312
5206 1 279.767 263.767 400 306
5207 1 279.76 264.022 400 314
5208 1 279.827 264.137 400 314
5209 1 279.88 264.305 400 312
5210 1 279.858 264.467 400 314
5211 1 279.983 264.66 400 312
5212 1 280.077 265.152 400 306
5213 1 280.14 265.252 400 312
5214 1 280.19 265.43 400 314
5215 1 280.163 265.413 400 308
5216 1 280.215 265.707 400 308
5217 1 280.324 265.893 401 310
5218 1 280.415 266.322 400 308
5219 1 280.355 266.567 400 306
5220 1 280.443 266.918 402 300
5221 1 280.402 267.178 400 308
5222 1 280.52 267.373 400 314
5223 1 280.586 267.683 401 308
5224 1 280.653 268.032 401 308
5225 1 280.639 268.241 402 304
5226 1 280.63 268.283 400 308
5227 1 280.603 268.382 400 304
5228 1 280.716 268.616 401 310
5229 1 280.755 268.863 400 312
5230 1 280.687 269.213 399 310
5231 1 280.823 269.279 401 310
5232 1 280.933 269.525 400 312
5233 1 280.925 269.767 400 310
5234 1 281.06 270.05 401 308
5235 1 281.07 270.394 401 302
5236 1 281.11 270.875 400 314
5237 1 281.175 270.98 400 304
5238 1 281.281 271.216 399 306
5239 1 281.325 271.685 400 306
5240 1 281.416 272.035 401 300
5241 1 281.435 272.375 400 304
5242 1 281.473 272.663 400 308
5243 1 281.569 272.84 401 308
5244 1 281.615 273.137 400 298
5245 1 281.691 273.621 401 302
5246 1 281.656 273.88 401 308
5247 1 281.561 274.115 401 312
5248 1 281.611 274.476 401 302
5249 1 281.569 274.818 401 302
5250 1 281.565 275.15 400 302
5251 1 281.252 275.486 401 310
5252 1 281.135 275.94 400 300
5253 1 281.117 276.117 401 308
5254 1 281.192 276.204 401 316
5255 1 281.115 276.357 401 306
5256 1 281.252 276.623 400 304
5257 1 281.31 276.925 400 304
5258 1 281.2 277.401 401 302
5259 1 281.165 277.623 400 304
5260 1 281.005 277.918 401 308
5261 1 280.96 278.245 400 300
5262 1 280.965 278.337 400 300
5263 1 280.998 278.663 400 304
5264 1 281.032 278.913 401 300
5265 1 280.968 279.127 401 306
5266 1 281.03 279.198 399 310
5267 1 280.89 279.506 401 302
5268 1 280.933 279.64 400 302
5269 1 281.007 279.903 402 312
5270 1 281.002 280.155 400 302
5271 1 280.915 280.332 400 304
5272 1 280.915 280.421 401 302
5273 1 280.92 280.456 401 304
5274 1 280.88 280.5 400 304
5275 1 280.861 280.582 402 300
5276 1 280.855 280.718 401 302
5277 1 280.855 280.905 401 306
5278 1 280.893 281.117 401 302
5279 1 280.835 281.137 401 302
5280 1 280.762 281.277 400 298
5281 1 280.643 281.364 401 304
5282 1 280.564 281.499 401 304
5283 1 280.571 281.688 401 304
5284 1 280.595 281.709 402 304
5285 1 280.595 281.845 400 310
5286 1 280.631 281.923 401 302
5287 1 280.531 281.97 401 308
5288 1 280.635 281.988 400 312
5289 1 280.606 282.095 401 304
5290 1 280.534 282.269 401 312
5291 1 280.302 282.344 401 308
5292 1 280.229 282.429 401 308
5293 1 280.037 282.414 401 306
5294 1 279.888 282.459 401 308
5295 1 279.825 282.392 400 306
5296 1 279.898 282.424 401 304
5297 1 279.827 282.493 400 308
5298 1 279.721 282.524 401 314
5299 1 279.584 282.608 401 312
5300 1 279.425 282.565 400 320
5301 1 279.347 282.633 401 316
5302 1 279.498 282.735 400 312
5303 1 279.44 282.728 400 314
5304 1 279.373 282.8 400 316
5305 1 279.26 282.87 400 316
5306 1 279.06 282.945 400 314
5307 1 279.04 283.055 401 314
5308 1 279.012 283.103 400 318
5309 1 279.017 283.092 402 314
5310 1 279 283.135 400 314
5311 1 278.865 283.118 399 314
5312 1 278.66 283.145 400 316
5313 1 278.514 283.112 401 312
5314 1 278.212 283.19 401 310
5315 1 278.017 283.217 400 310
5316 1 278.005 283.265 400 312
5317 1 277.845 283.367 401 306
5318 1 277.538 283.408 400 308
5319 1 277.36 283.495 400 310
5320 1 277.095 283.535 400 308
5321 1 276.925 283.52 400 312
5322 1 276.582 283.575 400 308
5323 1 276.551 283.564 401 308
5324 1 276.364 283.539 401 302
5325 1 276.252 283.501 401 306
5326 1 275.928 283.418 400 306
5327 1 275.827 283.438 400 306
5328 1 275.615 283.438 400 308
5329 1 275.255 283.41 400 316
5330 1 275.048 283.467 400 310
5331 1 274.716 283.397 401 310
5332 1 274.429 283.366 399 308
5333 1 274.092 283.442 400 308
5334 1 273.81 283.385 400 302
5335 1 273.462 283.345 400 302
5336 1 273.077 283.358 400 308
5337 1 272.942 283.385 400 298
5338 1 272.775 283.363 400 292
5339 1 272.415 283.337 400 304
5340 1 272.185 283.394 401 302
5341 1 272.007 283.35 400 302
5342 1 271.671 283.337 401 302
5343 1 271.384 283.347 401 304
5344 1 270.92 283.183 400 308
5345 1 270.655 283.277 400 306
5346 1 270.36 283.327 400 306
5347 1 270.118 283.277 400 300
5348 1 269.898 283.145 401 302
5349 1 269.638 283.092 401 300
5350 1 269.304 283.172 401 302
5351 1 269.082 283.18 401 298
5352 1 268.778 283.234 401 304
5353 1 268.525 283.245 400 304
5354 1 268.132 283.275 400 306
5355 1 268.005 283.265 400 308
5356 1 267.717 283.113 400 310
5357 1 267.488 283.022 400 318
5358 1 267.125 282.995 399 314
5359 1 267.085 282.957 400 310
5360 1 266.7 282.975 400 312
5361 1 266.315 282.942 400 308
5362 1 265.92 282.97 400 310
5363 1 265.601 282.958 401 310
5364 1 265.4 282.895 400 312
5365 1 265.098 282.85 400 310
5366 1 264.983 282.883 401 314
5367 1 264.833 282.923 401 314
5368 1 264.498 282.93 400 308
5369 1 264.347 282.908 401 306
5370 1 264.145 282.943 401 308
5371 1 263.987 282.955 399 306
5372 1 263.768 282.918 401 306
5373 1 263.567 282.863 400 306
5374 1 263.496 282.853 401 304
5375 1 263.405 282.89 400 302
5376 1 262.96 282.925 400 308
5377 1 262.833 282.9 401 304
5378 1 262.425 282.82 400 310
5379 1 261.965 282.788 400 310
5380 1 261.865 282.777 400 304
5381 1 261.671 282.823 401 306
5382 1 261.402 282.86 400 306
5383 1 261.446 282.925 401 308
5384 1 261.307 282.975 401 308
5385 1 261.257 282.998 400 312
5386 1 261.185 283.017 401 310
5387 1 260.848 283.005 401 316
5388 1 260.592 282.925 400 318
5389 1 260.303 282.875 400 314
5390 1 260.155 282.877 400 312
5391 1 259.905 282.9 400 308
5392 1 259.748 282.945 401 306
5393 1 259.378 282.925 399 306
5394 1 259.15 282.98 401 308
5395 1 258.766 282.983 401 306
5396 1 258.484 282.997 399 304
5397 1 258.345 283 400 308
5398 1 258.2 282.958 401 304
5399 1 257.9 282.915 400 310
5400 1 257.778 282.9 401 304
5401 1 257.415 283.045 400 306
5402 1 257.17 282.993 400 312
5403 1 256.947 283.012 400 308
5404 1 256.928 283.025 400 310
5405 1 256.845 283.057 401 306
5406 1 256.736 282.97 401 306
5407 1 256.454 282.97 401 310
5408 1 256.365 282.877 400 304
5409 1 256.17 282.813 401 308
5410 1 256.16 282.712 400 304
5411 1 255.972 282.655 400 308
5412 1 255.743 282.592 400 314
5413 1 255.536 282.529 401 308
5414 1 255.325 282.478 400 310
5415 1 255.197 282.558 400 304
5416 1 254.92 282.632 400 314
5417 1 254.79 282.467 400 308
5418 1 254.665 282.517 400 314
5419 1 254.626 282.486 401 308
5420 1 254.377 282.481 401 308
5421 1 254.195 282.444 401 308
5422 1 253.955 282.485 400 306
5423 1 253.796 282.446 401 312
5424 1 253.58 282.38 400 312
5425 1 253.332 282.317 401 308
5426 1 253.042 282.345 400 310
5427 1 252.835 282.337 400 308
5428 1 252.63 282.27 400 304
5429 1 252.421 282.262 401 314
5430 1 252.209 282.307 401 304
5431 1 252.005 282.291 402 302
5432 1 251.85 282.158 400 304
5433 1 251.571 282.195 401 304
5434 1 251.35 282.11 400 312
5435 1 251.18 282.002 401 304
5436 1 251.083 281.985 400 308
5437 1 250.938 281.945 401 300
5438 1 250.658 282.005 401 306
5439 1 250.57 281.983 400 302
5440 1 250.442 281.988 400 310
5441 1 250.38 281.957 400 304
5442 1 250.175 281.925 400 304
5443 1 250.06 281.896 402 300
5444 1 249.905 281.905 400 308
5445 1 249.703 281.933 401 306
5446 1 249.365 281.885 400 300
5447 1 249.132 281.823 401 302
5448 1 248.993 281.773 401 304
5449 1 248.73 281.712 400 302
5450 1 248.56 281.627 400 304
5451 1 248.375 281.538 400 300
5452 1 248.305 281.457 400 308
5453 1 248.097 281.449 401 302
5454 1 247.993 281.446 401 306
5455 1 247.918 281.474 401 302
5456 1 247.722 281.411 399 310
5457 1 247.611 281.299 401 310
5458 1 247.569 281.342 401 304
5459 1 247.44 281.243 400 300
5460 1 247.19 281.2 401 304
5461 1 246.995 281.132 401 304
5462 1 246.868 281.042 401 312
5463 1 246.825 280.783 400 300
5464 1 246.667 280.868 400 304
5465 1 246.496 280.893 401 312
5466 1 246.333 280.975 400 308
5467 1 246.333 280.952 400 304
5468 1 246.187 280.988 401 304
5469 1 246.132 280.895 400 298
5470 1 246.005 280.87 400 306
5471 1 245.858 280.858 401 304
5472 1 245.815 280.63 400 306
5473 1 245.792 280.567 400 310
5474 1 245.662 280.493 400 310
5475 1 245.577 280.265 400 306
5476 1 245.576 280.12 401 308
5477 1 245.607 279.897 400 304
5478 1 245.48 279.88 400 304
5479 1 245.436 279.691 401 308
5480 1 245.446 279.436 401 310
5481 1 245.456 279.18 401 308
5482 1 245.428 278.995 400 310
5483 1 245.333 278.84 400 312
5484 1 245.436 278.584 401 310
5485 1 245.55 278.272 400 316
5486 1 245.554 278.16 401 312
5487 1 245.551 278.012 401 310
5488 1 245.564 277.905 401 310
5489 1 245.626 277.631 401 310
5490 1 245.574 277.514 401 308
5491 1 245.593 277.35 400 308
5492 1 245.546 277.015 401 310
5493 1 245.516 276.892 399 308
5494 1 245.514 276.823 401 308
5495 1 245.48 276.827 400 310
5496 1 245.479 276.703 401 306
5497 1 245.406 276.549 401 308
5498 1 245.435 276.405 400 306
5499 1 245.585 276.245 400 314
5500 1 245.599 276.257 401 316
5501 1 245.588 276.202 400 314
5502 1 245.577 276.017 400 316
5503 1 245.627 275.827 400 318
5504 1 245.671 275.681 401 312
5505 1 245.651 275.529 401 308
5506 1 245.618 275.409 401 302
5507 1 245.613 275.353 400 308
5508 1 245.575 275.207 400 312
5509 1 245.611 275.097 401 312
5510 1 245.658 274.85 401 304
5511 1 245.823 274.766 401 308
5512 1 245.776 274.728 401 310
5513 1 245.751 274.638 401 308
5514 1 245.74 274.598 400 306
5515 1 245.759 274.396 399 304
5516 1 245.798 274.358 400 308
5517 1 245.803 274.303 400 310
5518 1 245.775 274.29 400 312
5519 1 245.878 274.237 401 310
5520 1 245.942 274.115 400 310
5521 1 245.903 274.105 401 302
5522 1 245.87 273.998 401 306
5523 1 245.87 274.07 400 308
5524 1 245.885 274.043 400 306
5525 1 245.812 274.02 400 306
5526 1 245.87 273.863 401 304
5527 1 245.845 273.772 400 306
5528 1 245.915 273.732 399 306
5529 1 245.94 273.883 401 308
5530 1 246.053 273.96 400 316
5531 1 246.255 273.895 400 308
5532 1 246.317 273.818 401 302
5533 1 246.454 273.758 401 304
5534 1 246.498 273.75 400 306
5535 1 246.616 273.825 401 304
5536 1 246.657 273.902 400 308
5537 1 246.718 273.913 400 308
5538 1 246.743 273.948 401 306
5539 1 246.794 274.038 399 308
5540 1 247.057 273.973 401 320
5541 1 247.178 274.043 400 316
5542 1 247.294 274.192 401 310
5543 1 247.465 274.228 400 306
5544 1 247.655 274.325 400 304
5545 1 247.761 274.401 401 306
5546 1 247.808 274.505 400 306
5547 1 247.93 274.596 401 304
5548 1 248.222 274.675 400 308
5549 1 248.507 274.784 402 304
5550 1 248.618 274.755 400 298
5551 1 248.843 274.823 401 304
5552 1 248.998 274.853 401 306
5553 1 249.182 274.935 401 308
5554 1 249.269 275.042 401 304
5555 1 249.337 275.145 401 304
5556 1 249.372 275.314 401 308
5557 1 249.444 275.461 401 300
5558 1 249.434 275.648 401 306
5559 1 249.738 275.84 400 306
5560 1 249.895 276.017 400 306
5561 1 249.935 276.219 401 306
5562 1 250.113 276.27 400 300
5563 1 250.273 276.467 400 302
5564 1 250.482 276.462 400 306
5565 1 250.735 276.63 400 310
5566 1 250.835 276.738 400 302
5567 1 250.94 276.813 401 300
5568 1 251.147 277.02 401 304
5569 1 251.385 277.118 400 304
5570 1 251.628 277.222 401 298
5571 1 251.654 277.476 399 304
5572 1 251.8 277.551 401 312
5573 1 251.965 277.728 401 304
5574 1 251.98 278 400 300
5575 1 252.14 278.207 400 304
5576 1 252.374 278.439 401 302
5577 1 252.339 278.566 401 300
5578 1 252.597 278.675 400 310
5579 1 252.763 278.895 401 302
5580 1 252.907 279.07 400 300
5581 1 253.01 279.26 400 302
5582 1 253.175 279.394 401 302
5583 1 253.372 279.668 401 302
5584 1 253.735 279.81 400 300
5585 1 253.84 279.923 400 304
5586 1 253.898 280.32 400 292
5587 1 254.17 280.598 400 300
5588 1 254.544 280.837 399 296
5589 1 254.833 281.02 400 304
5590 1 254.958 281.14 401 304
5591 1 255.175 281.385 400 294
5592 1 255.357 281.613 400 294
5593 1 255.436 281.875 401 298
5594 1 255.594 281.98 401 302
5595 1 255.523 282.125 400 306
5596 1 255.574 282.1 401 298
5597 1 255.597 282.305 400 304
5598 1 255.738 282.461 401 312
5599 1 255.73 282.572 400 304
5600 1 255.893 282.666 401 304
5601 1 255.97 282.81 401 310
5602 1 256.075 282.978 400 300
5603 1 256.247 282.98 401 302
5604 1 256.325 283.165 400 302
5605 1 256.255 283.308 400 304
5606 1 256.409 283.382 401 304
5607 1 256.34 283.5 400 304
5608 1 256.413 283.767 400 308
5609 1 256.348 283.955 400 308
5610 1 256.31 284.135 400 308
5611 1 256.337 284.277 400 306
5612 1 256.327 284.426 401 306
5613 1 256.445 284.627 400 308
5614 1 256.595 284.688 400 310
5615 1 256.579 284.763 401 310
5616 1 256.58 284.967 400 308
5617 1 256.756 284.99 401 310
5618 1 256.895 285.047 401 302
5619 1 256.85 285.183 400 306
5620 1 256.885 285.307 401 304
5621 1 256.78 285.433 400 310
5622 1 256.762 285.632 400 304
5623 1 256.827 285.735 400 306
5624 1 256.93 285.888 401 310
5625 1 256.963 285.948 401 312
5626 1 256.957 285.99 400 306
5627 1 257.05 286.082 401 308
5628 1 257 286.077 400 308
5629 1 257.08 286.157 401 312
5630 1 257.125 286.255 400 308
5631 1 257.045 286.398 399 308
5632 1 257.01 286.504 401 308
5633 1 257.077 286.603 400 306
5634 1 257.07 286.718 401 310
5635 1 257.017 286.88 401 306
5636 1 256.955 287.05 402 310
5637 1 256.963 287.157 401 308
5638 1 256.85 287.484 399 310
5639 1 256.755 287.623 400 312
5640 1 256.711 287.661 401 312
5641 1 256.707 287.695 400 312
5642 1 256.885 287.658 401 308
5643 1 256.958 287.653 401 312
5644 1 257.057 287.741 401 314
5645 1 257.127 287.77 400 314
5646 1 257.202 287.878 401 318
5647 1 257.018 288.098 399 308
5648 1 256.953 288.155 401 310
5649 1 256.983 288.182 401 306
5650 1 256.945 288.225 400 308
5651 1 256.717 288.498 400 306
5652 1 256.7 288.62 400 310
5653 1 256.67 288.668 400 308
5654 1 256.793 288.68 400 308
5655 1 256.755 288.875 400 310
5656 1 256.793 288.973 400 310
5657 1 256.748 289.137 401 316
5658 1 256.772 289.267 400 308
5659 1 256.688 289.445 400 308
5660 1 256.655 289.57 400 310
5661 1 256.59 289.688 400 308
5662 1 256.551 289.82 401 306
5663 1 256.63 289.93 400 314
5664 1 256.509 290.03 401 312
5665 1 256.402 290.105 400 312
5666 1 256.335 290.205 400 316
5667 1 256.332 290.317 400 316
5668 1 256.344 290.349 401 316
5669 1 256.31 290.495 400 314
5670 1 256.457 290.493 400 314
5671 1 256.377 290.592 400 310
5672 1 256.3 290.702 400 314
5673 1 256.365 290.697 400 314
5674 1 256.31 290.817 400 316
5675 1 256.277 290.913 401 316
5676 1 256.132 291.033 400 316
5677 1 256.267 291.16 400 312
5678 1 256.275 291.248 400 314
5679 1 256.13 291.423 400 314
5680 1 256.155 291.395 400 310
5681 1 256.077 291.549 401 316
5682 1 255.972 291.725 400 314
5683 1 255.689 291.922 399 310
5684 1 255.67 292.043 400 312
5685 1 255.583 292.145 400 312
5686 1 255.489 292.312 401 312
5687 1 255.409 292.486 401 310
5688 1 255.18 292.678 400 312
5689 1 254.868 292.975 401 310
5690 1 254.843 293.132 401 308
5691 1 254.835 293.233 400 310
5692 1 254.673 293.467 400 312
5693 1 254.589 293.618 401 316
5694 1 254.403 293.827 400 316
5695 1 254.399 293.923 401 314
5696 1 254.374 294.005 401 314
5697 1 254.285 294.145 400 314
5698 1 254.357 294.173 400 314
5699 1 254.303 294.275 400 314
5700 1 254.222 294.349 401 314
5701 1 254.23 294.46 400 316
5702 1 254.175 294.558 400 314
5703 1 254.072 294.815 401 316
5704 1 254.175 294.848 401 314
5705 1 254.115 294.877 400 312
5706 1 254 295.113 400 318
5707 1 254.005 295.103 400 316
5708 1 253.895 295.226 399 316
5709 1 253.762 295.441 399 312
5710 1 253.683 295.763 401 316
5711 1 253.702 295.77 400 316
5712 1 253.662 295.885 400 312
5713 1 253.536 296.073 399 312
5714 1 253.49 296.185 400 312
5715 1 253.305 296.397 400 306
5716 1 253.23 296.485 400 310
5717 1 253.152 296.586 401 312
5718 1 253.08 296.722 399 308
5719 1 253.005 296.85 401 308
5720 1 252.87 297.002 400 306
5721 1 252.613 297.382 401 310
5722 1 252.504 297.531 401 316
5723 1 252.332 297.743 401 312
5724 1 252.14 297.9 400 312
5725 1 252.095 297.99 400 314
5726 1 251.89 298.283 400 306
5727 1 251.84 298.337 400 308
5728 1 251.817 298.418 400 314
5729 1 251.667 298.57 400 316
5730 1 251.585 298.808 400 314
5731 1 251.546 298.933 401 316
5732 1 251.519 298.953 401 310
5733 1 251.425 299.098 400 312
5734 1 251.232 299.305 400 316
5735 1 251.19 299.43 400 316
5736 1 251.082 299.561 401 318
5737 1 251.002 299.637 400 316
5738 1 250.942 299.685 400 314
5739 1 250.775 299.913 400 314
5740 1 250.773 299.947 400 314
5741 1 250.62 300.12 400 316
5742 1 250.643 300.132 400 314
5743 1 250.645 300.13 400 314
5744 1 250.567 300.308 400 316
5745 1 250.542 300.37 400 312
5746 1 250.365 300.505 400 314
5747 1 250.268 300.495 400 316
5748 1 250.255 300.478 400 312
5749 1 250.206 300.466 399 312
5750 1 250.115 300.55 400 314
5751 1 250.14 300.6 400 312
5752 1 250.12 300.6 400 312
5753 1 250.09 300.678 401 312
5754 1 249.995 300.793 400 316
5755 1 249.985 300.743 400 316
5756 1 249.887 300.79 400 316
5757 1 249.852 300.885 400 312
5758 1 249.782 300.97 400 310
5759 1 249.713 301.085 401 312
5760 1 249.532 301.207 400 318
5761 1 249.445 301.42 400 312
5762 1 249.382 301.561 401 316
5763 1 249.322 301.637 400 316
5764 1 249.209 301.748 401 316
5765 1 249.102 301.845 400 318
5766 1 248.99 301.932 399 316
5767 1 249.035 301.958 401 312
5768 1 248.903 302.07 400 312
5769 1 248.796 302.11 401 312
5770 1 248.661 302.115 401 316
5771 1 248.628 302.05 401 314
5772 1 248.601 302.035 401 312
5773 1 248.577 302.06 400 312
5774 1 248.607 302.027 400 310
5775 1 248.584 302.045 399 312
5776 1 248.523 302.165 400 312
5777 1 248.5 302.223 400 312
5778 1 248.493 302.23 400 310
5779 1 248.377 302.298 400 314
5780 1 248.397 302.262 401 314
5781 1 248.395 302.217 400 316
5782 1 248.32 302.25 400 312
5783 1 248.269 302.247 401 314
5784 1 248.252 302.335 400 310
5785 1 248.112 302.451 401 316
5786 1 248.182 302.484 401 310
5787 1 248.135 302.461 401 310
5788 1 248.17 302.447 400 312
5789 1 248.123 302.465 400 312
5790 1 248.083 302.58 400 308
5791 1 248.037 302.608 401 310
5792 1 248.09 302.707 400 306
5793 1 248.053 302.772 400 310
5794 1 248.115 302.712 400 316
5795 1 248.07 302.77 400 316
5796 1 248.085 302.688 400 312
5797 1 248.093 302.743 400 308
5798 1 248.1 302.772 400 308
5799 1 248.002 302.762 400 306
5800 1 248.03 302.726 401 306
5801 1 248.175 302.538 400 306
5802 1 248.195 302.486 401 302
5803 1 248.224 302.524 401 304
5804 1 248.27 302.428 400 310
5805 1 248.222 302.473 400 306
5806 1 248.287 302.324 401 308
5807 1 248.32 302.295 400 306
5808 1 248.338 302.295 400 312
5809 1 248.232 302.23 400 312
5810 1 248.205 302.215 400 312
5811 1 248.268 302.09 400 310
5812 1 248.278 301.91 400 310
5813 1 248.324 301.84 401 314
5814 1 248.317 301.752 400 312
5815 1 248.398 301.663 400 310
5816 1 248.412 301.663 400 310
5817 1 248.419 301.529 401 306
5818 1 248.403 301.408 400 308
5819 1 248.279 301.551 401 308
5820 1 248.282 301.589 401 306
5821 1 248.227 301.647 400 310
5822 1 248.308 301.57 400 314
5823 1 248.382 301.691 401 314
5824 1 248.372 301.626 401 314
5825 1 248.34 301.618 400 310
5826 1 248.374 301.584 401 308
5827 1 248.431 301.516 401 306
5828 1 248.411 301.489 399 310
5829 1 248.43 301.462 400 304
5830 1 248.481 301.327 401 306
5831 1 248.534 301.329 401 306
5832 1 248.708 301.2 400 308
5833 1 248.75 301.235 400 312
5834 1 248.741 301.274 401 302
5835 1 248.736 301.209 401 304
5836 1 248.708 301.113 400 306
5837 1 248.808 301.092 400 304
5838 1 248.833 301.027 402 306
5839 1 248.92 301.113 400 304
5840 1 248.85 300.908 400 310
5841 1 248.808 300.8 400 312
5842 1 248.838 300.796 401 308
5843 1 248.827 300.57 400 312
5844 1 248.736 300.357 401 310
5845 1 248.675 300.195 400 310
5846 1 248.685 299.998 400 306
5847 1 248.583 299.885 400 310
5848 1 248.632 299.855 400 302
5849 1 248.66 299.748 400 308
5850 1 248.681 299.576 401 308
5851 1 248.738 299.531 401 304
5852 1 248.743 299.618 400 302
5853 1 248.653 299.431 401 304
5854 1 248.694 299.264 402 310
5855 1 248.805 299.242 401 314
5856 1 248.905 298.935 400 312
5857 1 248.958 298.973 400 308
5858 1 248.985 298.837 400 308
5859 1 248.973 298.663 401 310
5860 1 248.938 298.543 400 302
5861 1 248.965 298.248 400 312
5862 1 248.935 298.132 400 312
5863 1 248.92 297.873 400 310
5864 1 248.963 297.733 401 314
5865 1 248.935 297.647 399 310
5866 1 249.012 297.712 400 312
5867 1 248.988 297.451 401 310
5868 1 248.988 297.315 400 314
5869 1 248.935 297.245 400 310
5870 1 248.915 297.13 400 304
5871 1 248.895 296.892 400 314
5872 1 248.87 296.9 400 314
5873 1 248.853 296.82 401 314
5874 1 248.838 296.685 400 310
5875 1 248.84 296.452 400 312
5876 1 248.903 296.308 400 312
5877 1 248.925 296.195 400 314
5878 1 248.945 296.012 401 312
5879 1 248.942 295.83 400 310
5880 1 248.933 295.521 401 314
5881 1 248.95 295.262 400 314
5882 1 248.935 295.128 399 316
5883 1 248.92 295.007 400 314
5884 1 248.9 294.81 401 314
5885 1 248.827 294.623 400 314
5886 1 248.815 294.47 400 310
5887 1 248.838 294.243 400 314
5888 1 248.812 294.16 400 308
5889 1 248.791 293.985 401 306
5890 1 248.739 293.802 399 312
5891 1 248.725 293.615 400 308
5892 1 248.667 293.462 400 312
5893 1 248.68 293.312 400 308
5894 1 248.731 293.127 401 310
5895 1 248.755 293.002 400 312
5896 1 248.726 292.92 401 312
5897 1 248.699 292.83 399 308
5898 1 248.755 292.668 400 316
5899 1 248.735 292.673 400 314
5900 1 248.73 292.54 400 316
5901 1 248.773 292.57 400 312
5902 1 248.768 292.499 401 310
5903 1 248.81 292.485 400 310
5904 1 248.88 292.368 400 308
5905 1 248.857 292.142 400 312
5906 1 248.87 291.99 400 310
5907 1 248.945 291.837 400 310
5908 1 249.012 291.783 401 306
5909 1 249.068 291.516 399 312
5910 1 249.01 291.38 400 312
5911 1 249.045 291.293 400 308
5912 1 249.095 291.113 400 310
5913 1 249.115 291.03 399 310
5914 1 249.083 290.863 400 308
5915 1 249.178 290.678 400 308
5916 1 249.19 290.553 400 310
5917 1 249.16 290.415 400 312
5918 1 249.15 290.294 401 314
5919 1 249.18 290.103 400 310
5920 1 249.227 290.108 400 310
5921 1 249.268 289.983 400 316
5922 1 249.327 289.735 400 320
5923 1 249.287 289.655 400 318
5924 1 249.334 289.481 401 316
5925 1 249.295 289.272 400 314
5926 1 249.287 288.983 400 318
5927 1 249.292 288.8 400 318
5928 1 249.292 288.608 400 318
5929 1 249.232 288.585 400 316
5930 1 249.254 288.434 401 318
5931 1 249.282 288.257 400 316
5932 1 249.343 288.243 400 316
5933 1 249.372 288.162 401 318
5934 1 249.327 287.983 400 316
5935 1 249.352 287.692 400 316
5936 1 249.338 287.582 400 316
5937 1 249.38 287.683 400 314
5938 1 249.347 287.663 400 314
5939 1 249.325 287.473 400 318
5940 1 249.295 287.37 400 318
5941 1 249.27 287.245 400 316
5942 1 249.303 287.23 400 318
5943 1 249.32 287.058 400 318
5944 1 249.325 287.03 400 318
5945 1 249.315 286.957 400 320
5946 1 249.257 286.817 400 322
5947 1 249.192 286.665 400 316
5948 1 249.162 286.584 401 318
5949 1 249.148 286.36 400 316
5950 1 249.095 286.255 400 318
5951 1 249.058 286.092 400 316
5952 1 249.045 285.925 400 314
5953 1 249.125 285.967 400 314
5954 1 249.135 285.838 401 316
5955 1 249.132 285.665 400 320
5956 1 249.152 285.608 401 318
5957 1 249.155 285.421 401 318
5958 1 249.185 285.43 400 318
5959 1 249.16 285.298 400 320
5960 1 249.183 285.257 400 320
5961 1 249.167 285.205 400 322
5962 1 249.15 284.942 400 324
5963 1 249.155 284.96 400 320
5964 1 249.125 284.95 400 320
5965 1 249.105 284.805 400 320
5966 1 249.115 284.652 399 320
5967 1 249.145 284.712 400 318
5968 1 249.122 284.589 401 316
5969 1 249.088 284.408 400 318
5970 1 249.085 284.358 400 318
5971 1 249.053 284.295 400 322
5972 1 249.018 284.312 400 322
5973 1 248.993 284.19 400 318
5974 1 249.02 284.012 401 316
5975 1 249.015 283.933 401 314
5976 1 249.037 283.915 400 312
5977 1 249.018 283.855 400 312
5978 1 249.05 283.91 400 306
5979 1 249.1 283.93 400 310
5980 1 249.173 283.915 400 312
5981 1 249.173 283.84 400 310
5982 1 249.18 283.702 400 314
5983 1 249.227 283.57 400 312
5984 1 249.19 283.498 400 312
5985 1 249.19 283.433 400 310
5986 1 249.207 283.392 401 312
5987 1 249.197 283.397 400 312
5988 1 249.213 283.375 400 314
5989 1 249.208 283.258 399 314
5990 1 249.17 283.252 400 318
5991 1 249.138 283.298 399 316
5992 1 249.132 283.233 400 320
5993 1 249.16 283.242 401 324
5994 1 249.15 283.212 400 318
5995 1 249.113 283.197 400 314
5996 1 249.113 283.197 400 314
5997 1 249.113 283.197 400 314
5998 1 249.088 283.038 400 316
5999 1 249.127 283.055 400 312
6000 1 249.132 282.998 400 314
6001 1 249.13 282.947 400 316
6002 1 249.16 282.99 400 316
6003 1 249.123 282.918 400 318
6004 1 249.118 282.887 400 314
6005 1 249.058 282.835 399 314
6006 1 249.102 282.817 400 314
6007 1 249.12 282.885 401 312
6008 1 249.11 282.92 400 312
6009 1 249.113 282.877 400 312
6010 1 249.088 282.897 400 312
6011 1 249.062 282.94 400 314
6012 1 249.077 282.96 400 318
6013 1 249.058 283.005 400 316
6014 1 249.053 283.017 400 314
6015 1 249.042 282.957 400 312
6016 1 249.002 282.98 400 312
6017 1 248.975 282.945 400 310
6018 1 248.952 282.92 400 310
6019 1 248.947 282.873 400 310
6020 1 248.958 282.892 400 312
6021 1 248.96 282.965 400 308
6022 1 248.993 282.938 400 314
6023 1 249.042 283.092 400 314
6024 1 249 283.115 400 314
6025 1 248.957 283.025 399 310
6026 1 248.942 282.99 400 314
6027 1 248.947 282.863 400 308
6028 1 249.005 282.925 400 308
6029 1 249.007 282.945 400 308
6030 1 248.965 282.873 400 308
6031 1 248.952 282.918 400 308
6032 1 248.96 282.967 400 308
6033 1 248.972 283.007 400 310
6034 1 248.96 282.965 401 312
6035 1 248.893 282.835 400 310
6036 1 248.89 282.795 400 314
6037 1 248.843 282.795 400 316
6038 1 248.84 282.805 400 314
6039 1 248.805 282.79 400 318
6040 1 248.767 282.822 399 316
6041 1 248.803 282.775 400 320
6042 1 248.8 282.795 400 314
6043 1 248.79 282.757 400 314
6044 1 248.757 282.803 400 316
6045 1 248.691 282.653 401 322
6046 1 248.686 282.506 401 318
6047 1 248.627 282.548 400 316
6048 1 248.608 282.586 401 314
6049 1 248.61 282.473 400 314
6050 1 248.558 282.365 400 314
6051 1 248.532 282.243 400 314
6052 1 248.493 282.255 400 316
6053 1 248.471 282.249 401 318
6054 1 248.468 282.327 400 312
6055 1 248.435 282.123 400 312
6056 1 248.43 282.127 400 310
6057 1 248.34 282.155 400 308
6058 1 248.374 282.135 401 312
6059 1 248.327 282.192 400 314
6060 1 248.305 282.235 400 310
6061 1 248.26 282.053 400 308
6062 1 248.205 281.882 400 308
6063 1 248.07 281.877 399 308
6064 1 247.783 281.853 401 316
6065 1 247.666 282.112 401 316
6066 1 247.51 282.212 400 312
6067 1 247.583 282.257 400 310
6068 1 247.5 282.305 400 314
6069 1 247.458 282.435 400 308
6070 1 247.4 282.62 400 300
6071 1 247.202 282.512 400 310
6072 1 247.04 282.577 400 308
6073 1 246.865 282.65 400 312
6074 1 246.743 282.589 401 304
6075 1 246.609 282.471 399 308
6076 1 246.459 282.459 401 310
6077 1 246.33 282.375 400 308
6078 1 246.217 282.486 401 314
6079 1 246.123 282.455 400 312
6080 1 246.072 282.402 400 312
6081 1 245.84 282.252 400 306
6082 1 245.615 282.197 400 306
6083 1 245.519 282.065 401 300
6084 1 245.287 282.132 400 304
6085 1 245.157 282.108 400 306
6086 1 245.028 282.127 400 306
6087 1 245.035 282.163 400 304
6088 1 244.91 282.212 400 300
6089 1 244.77 282.06 400 304
6090 1 244.488 281.995 400 308
6091 1 244.3 282.07 400 306
6092 1 244.13 282.13 400 304
6093 1 243.873 282.137 400 306
6094 1 243.67 282.098 400 314
6095 1 243.515 282.085 400 308
6096 1 243.39 282.027 400 308
6097 1 243.282 281.988 401 308
6098 1 242.955 281.948 401 302
6099 1 242.691 281.968 401 316
6100 1 242.607 281.945 400 310
6101 1 242.505 281.88 400 308
6102 1 242.197 281.843 401 310
6103 1 242.107 281.885 400 312
6104 1 241.928 281.985 401 310
6105 1 241.727 282.142 400 300
6106 1 241.555 282.055 400 300
6107 1 241.38 282.06 400 304
6108 1 241.057 282.102 401 310
6109 1 240.818 282.175 401 310
6110 1 240.652 282.078 399 306
6111 1 240.207 282.112 401 306
6112 1 240.072 282.197 400 310
6113 1 239.863 282.212 400 312
6114 1 239.762 282.145 400 308
6115 1 239.423 282.188 400 312
6116 1 239.217 282.16 401 304
6117 1 239.08 282.137 400 308
6118 1 238.885 282.178 400 310
6119 1 238.594 282.2 401 308
6120 1 238.319 282.187 401 302
6121 1 238.225 282.147 400 308
6122 1 238.14 282.168 400 308
6123 1 237.84 282.132 401 310
6124 1 237.68 282.248 400 308
6125 1 237.482 282.315 400 310
6126 1 237.372 282.392 401 308
6127 1 237.255 282.42 400 306
6128 1 236.988 282.512 400 304
6129 1 236.863 282.486 401 310
6130 1 236.775 282.632 400 308
6131 1 236.489 282.733 401 312
6132 1 236.257 282.842 400 306
6133 1 236.052 282.873 401 308
6134 1 235.94 282.872 399 306
6135 1 235.626 282.825 401 308
6136 1 235.373 282.892 400 308
6137 1 235.105 282.832 400 310
6138 1 234.965 282.893 401 310
6139 1 234.843 282.805 400 310
6140 1 234.708 282.815 400 312
6141 1 234.44 282.935 400 314
6142 1 234.213 282.882 400 314
6143 1 234.177 282.905 401 308
6144 1 234.017 282.908 401 316
6145 1 233.938 282.935 400 310
6146 1 233.833 282.933 400 312
6147 1 233.89 282.962 400 314
6148 1 233.745 282.957 400 310
6149 1 233.688 282.892 400 310
6150 1 233.603 282.87 401 310
6151 1 233.468 282.827 400 314
6152 1 233.27 282.808 400 312
6153 1 233.175 282.717 399 312
6154 1 233.075 282.7 400 314
6155 1 232.86 282.645 400 314
6156 1 232.673 282.61 400 314
6157 1 232.61 282.63 400 312
6158 1 232.59 282.59 400 308
6159 1 232.267 282.464 401 312
6160 1 232.259 282.387 401 310
6161 1 232.11 282.385 400 308
6162 1 231.998 282.365 400 310
6163 1 231.852 282.345 400 314
6164 1 231.637 282.223 400 310
6165 1 231.329 282.11 401 310
6166 1 231.13 282.09 400 312
6167 1 231.11 281.965 400 312
6168 1 231.037 282 400 308
6169 1 230.903 281.853 401 314
6170 1 230.84 281.691 401 310
6171 1 230.678 281.73 400 310
6172 1 230.63 281.715 400 308
6173 1 230.676 281.633 401 310
6174 1 230.675 281.555 400 308
6175 1 230.7 281.455 400 308
6176 1 230.597 281.473 400 306
6177 1 230.545 281.415 400 308
6178 1 230.387 281.29 400 314
6179 1 230.2 281.298 400 308
6180 1 230.083 281.178 399 310
6181 1 230.115 281.055 401 314
6182 1 230.077 281.022 400 310
6183 1 229.973 280.943 401 314
6184 1 229.747 280.887 399 308
6185 1 229.613 280.812 400 304
6186 1 229.55 280.74 400 310
6187 1 229.215 280.685 400 316
6188 1 229.095 280.618 400 316
6189 1 228.92 280.585 400 308
6190 1 228.792 280.47 400 312
6191 1 228.678 280.342 401 316
6192 1 228.746 280.364 401 308
6193 1 228.638 280.175 401 312
6194 1 228.44 280.05 400 306
6195 1 228.282 280.015 400 306
6196 1 228.137 279.882 400 310
6197 1 228.01 279.8 401 312
6198 1 227.878 279.768 401 308
6199 1 227.843 279.627 400 314
6200 1 227.662 279.603 400 314
6201 1 227.505 279.473 400 314
6202 1 227.308 279.36 400 316
6203 1 227.143 279.315 400 318
6204 1 227.327 279.362 401 312
6205 1 227.297 279.239 401 310
6206 1 227.187 279.157 401 312
6207 1 227.082 279.09 401 308
6208 1 226.845 278.96 400 304
6209 1 226.567 278.798 400 302
6210 1 226.466 278.618 401 310
6211 1 226.26 278.567 400 310
6212 1 226.109 278.475 402 312
6213 1 226.043 278.464 399 308
6214 1 225.97 278.447 400 314
6215 1 225.87 278.334 401 308
6216 1 225.731 278.279 401 314
6217 1 225.574 278.162 401 310
6218 1 225.368 277.955 400 310
6219 1 225.209 277.87 401 306
6220 1 225.027 277.718 401 310
6221 1 224.833 277.543 400 306
6222 1 224.719 277.421 399 310
6223 1 224.7 277.395 400 312
6224 1 224.407 277.358 400 314
6225 1 224.314 277.329 401 312
6226 1 224.195 277.297 401 306
6227 1 223.99 277.283 400 308
6228 1 223.99 277.27 400 308
6229 1 223.963 277.34 400 306
6230 1 223.776 277.242 401 310
6231 1 223.597 277.16 400 308
6232 1 223.438 277.092 400 310
6233 1 223.403 277.103 400 312
6234 1 223.232 277.055 400 312
6235 1 222.977 277.01 400 308
6236 1 222.92 276.993 400 312
6237 1 222.838 276.99 401 312
6238 1 222.782 276.908 400 312
6239 1 222.877 276.918 400 312
6240 1 222.795 276.905 400 312
6241 1 222.655 276.93 400 310
6242 1 222.46 276.915 400 308
6243 1 222.368 276.875 400 308
6244 1 222.202 276.798 400 312
6245 1 222.055 276.5 400 310
6246 1 221.77 276.392 400 316
6247 1 221.607 276.24 400 314
6248 1 221.613 276.178 400 312
6249 1 221.486 276.13 401 314
6250 1 221.358 276.168 399 314
6251 1 221.262 276.137 400 314
6252 1 221.232 276.142 400 314
6253 1 221.13 276.2 400 318
6254 1 221.105 276.217 400 312
6255 1 220.915 275.992 399 310
6256 1 220.798 276.04 400 310
6257 1 220.762 276.035 400 308
6258 1 220.647 276.008 399 306
6259 1 220.532 275.892 400 308
6260 1 220.45 275.868 400 306
6261 1 220.187 275.691 401 312
6262 1 219.995 275.795 400 308
6263 1 219.895 275.895 401 306
6264 1 219.67 275.8 400 312
6265 1 219.599 275.808 401 312
6266 1 219.572 275.877 400 310
6267 1 219.481 275.93 401 312
6268 1 219.461 275.893 401 310
6269 1 219.347 275.788 401 310
6270 1 219.27 275.717 400 312
6271 1 219.214 275.633 401 308
6272 1 219.04 275.512 400 306
6273 1 218.97 275.481 401 306
6274 1 218.776 275.309 401 306
6275 1 218.653 275.052 401 308
6276 1 218.643 274.928 401 310
6277 1 218.6 274.815 400 308
6278 1 218.375 274.933 400 310
6279 1 218.417 274.855 400 312
6280 1 218.33 274.683 400 302
6281 1 218.27 274.605 400 308
6282 1 218.164 274.577 402 312
6283 1 218.085 274.632 399 308
6284 1 218.007 274.61 400 308
6285 1 217.97 274.575 400 310
6286 1 217.938 274.53 400 304
6287 1 217.915 274.446 401 306
6288 1 217.882 274.517 400 310
6289 1 217.903 274.484 401 306
6290 1 218 274.507 400 312
6291 1 217.885 274.277 401 306
6292 1 218 274.185 401 312
6293 1 218.012 274.16 401 310
6294 1 218.14 273.975 401 308
6295 1 218.162 273.975 400 308
6296 1 218.215 273.942 400 310
6297 1 218.354 273.973 401 308
6298 1 218.448 273.968 402 312
6299 1 218.608 274.04 401 306
6300 1 218.635 273.993 400 306
6301 1 218.663 273.895 401 306
6302 1 218.727 273.855 400 310
6303 1 218.76 273.998 400 312
6304 1 218.793 274.03 401 310
6305 1 218.882 274.115 400 312
6306 1 218.945 274.202 401 308
6307 1 219.02 274.142 400 308
6308 1 219.1 274.327 400 312
6309 1 219.282 274.292 401 310
6310 1 219.309 274.314 401 314
6311 1 219.314 274.352 401 312
6312 1 219.389 274.244 401 310
6313 1 219.43 274.285 400 310
6314 1 219.505 274.26 400 310
6315 1 219.515 274.175 400 310
6316 1 219.564 274.118 399 306
6317 1 219.627 273.978 400 310
6318 1 219.719 273.892 399 306
6319 1 219.787 273.978 400 306
6320 1 219.85 274.01 400 308
6321 1 219.873 274.1 401 308
6322 1 219.978 274.017 401 310
6323 1 219.968 274.052 402 310
6324 1 220.045 273.988 400 308
6325 1 220.175 273.913 401 310
6326 1 220.227 274.1 400 312
6327 1 220.283 274.233 399 312
6328 1 220.327 274.262 400 316
6329 1 220.385 274.163 400 316
6330 1 220.386 274.09 399 308
6331 1 220.442 274.033 400 310
6332 1 220.352 274.067 400 308
6333 1 220.488 274.123 400 312
6334 1 220.545 274.135 400 316
6335 1 220.574 274.095 399 306
6336 1 220.583 274.29 400 308
6337 1 220.627 274.29 400 304
6338 1 220.621 274.284 401 310
6339 1 220.69 274.498 400 310
6340 1 220.705 274.483 400 308
6341 1 220.757 274.53 400 308
6342 1 220.789 274.539 399 310
6343 1 220.815 274.548 400 312
6344 1 220.845 274.58 400 312
6345 1 220.822 274.595 400 312
6346 1 220.85 274.663 400 312
6347 1 220.873 274.8 401 312
6348 1 220.942 274.642 400 308
6349 1 221.192 274.768 401 310
6350 1 221.217 274.848 401 304
6351 1 221.317 275.005 400 300
6352 1 221.434 274.987 399 308
6353 1 221.529 274.987 399 312
6354 1 221.577 274.923 400 308
6355 1 221.668 275.092 401 308
6356 1 221.74 275 400 314
6357 1 221.79 275.217 400 304
6358 1 221.868 275.2 401 306
6359 1 221.92 275.183 400 302
6360 1 221.945 275.187 401 302
6361 1 222.067 275.205 400 300
6362 1 222.192 275.332 401 306
6363 1 222.17 275.223 400 298
6364 1 222.309 275.309 401 302
6365 1 222.485 275.465 400 306
6366 1 222.741 275.408 402 314
6367 1 222.88 275.436 401 308
6368 1 223.015 275.35 400 304
6369 1 223.007 275.45 400 306
6370 1 223.115 275.501 401 308
6371 1 223.207 275.536 401 306
6372 1 223.327 275.723 400 308
6373 1 223.417 275.717 400 308
6374 1 223.632 275.942 400 304
6375 1 223.81 276.1 400 298
6376 1 223.925 276.16 401 300
6377 1 223.99 276.132 400 306
6378 1 224.075 276.19 401 300
6379 1 224.297 276.302 401 304
6380 1 224.419 276.501 401 302
6381 1 224.468 276.49 400 306
6382 1 224.553 276.538 400 298
6383 1 224.743 276.559 401 306
6384 1 224.86 276.738 400 306
6385 1 225.023 276.73 400 306
6386 1 225.11 276.59 400 306
6387 1 225.232 276.605 400 308
6388 1 225.536 276.683 401 304
6389 1 225.721 276.808 401 306
6390 1 225.89 276.91 401 310
6391 1 225.985 276.993 400 312
6392 1 225.912 276.998 400 306
6393 1 226.085 277.037 401 304
6394 1 226.379 277.165 401 306
6395 1 226.644 277.266 402 306
6396 1 226.893 277.485 400 312
6397 1 227.195 277.564 401 306
6398 1 227.323 277.662 399 306
6399 1 227.572 277.613 400 308
6400 1 227.885 277.693 401 312
6401 1 228.03 277.742 399 308
6402 1 228.314 277.91 401 312
6403 1 228.415 277.853 400 306
6404 1 228.713 277.955 400 306
6405 1 228.925 277.942 400 306
6406 1 229.155 277.965 400 308
6407 1 229.335 277.96 400 310
6408 1 229.519 278.01 401 310
6409 1 229.73 278.027 400 300
6410 1 229.935 278.163 399 306
6411 1 230.095 278.132 400 310
6412 1 230.327 278.132 401 304
6413 1 230.58 278.248 400 310
6414 1 230.688 278.277 401 310
6415 1 231.01 278.397 401 314
6416 1 231.31 278.58 400 312
6417 1 231.507 278.538 400 306
6418 1 231.838 278.55 400 306
6419 1 232.05 278.61 400 306
6420 1 232.398 278.842 400 300
6421 1 232.713 278.8 400 308
6422 1 232.875 278.82 401 316
6423 1 233.012 278.752 400 304
6424 1 233.352 278.81 400 308
6425 1 233.666 278.955 401 308
6426 1 233.903 279.012 400 306
6427 1 234.205 279.065 400 310
6428 1 234.412 279.087 400 304
6429 1 234.588 279.163 400 310
6430 1 234.928 279.103 400 314
6431 1 235.317 279.01 401 312
6432 1 235.555 279.058 400 310
6433 1 235.711 279.015 401 312
6434 1 235.812 279 400 310
6435 1 236.037 278.983 400 312
6436 1 236.279 278.963 401 308
6437 1 236.405 279.017 400 312
6438 1 236.778 279.11 401 312
6439 1 237.195 279.272 400 304
6440 1 237.5 279.345 400 306
6441 1 237.586 279.254 401 302
6442 1 237.93 279.314 401 304
6443 1 238.205 279.238 400 308
6444 1 238.267 279.304 401 308
6445 1 238.468 279.255 400 302
6446 1 238.713 279.297 401 308
6447 1 239.088 279.345 400 312
6448 1 239.357 279.332 401 310
6449 1 239.435 279.325 400 310
6450 1 239.705 279.377 400 310
6451 1 239.96 279.335 400 316
6452 1 240.01 279.369 401 308
6453 1 240.107 279.369 401 308
6454 1 240.247 279.379 401 306
6455 1 240.28 279.408 400 310
6456 1 240.615 279.44 400 310
6457 1 241.037 279.299 401 298
6458 1 241.417 279.39 400 312
6459 1 241.465 279.397 400 310
6460 1 241.676 279.494 401 310
6461 1 241.883 279.534 401 310
6462 1 242.279 279.439 401 312
6463 1 242.53 279.447 400 308
6464 1 242.82 279.419 401 312
6465 1 242.96 279.467 400 314
6466 1 243.187 279.451 401 310
6467 1 243.436 279.514 401 312
6468 1 243.657 279.525 400 312
6469 1 243.787 279.515 400 312
6470 1 243.97 279.48 400 310
6471 1 244.122 279.431 401 312
6472 1 244.278 279.428 400 310
6473 1 244.425 279.442 400 314
6474 1 244.5 279.47 400 314
6475 1 244.545 279.413 400 312
6476 1 244.857 279.387 400 312
6477 1 245.002 279.425 400 312
6478 1 245.232 279.387 400 316
6479 1 245.463 279.408 400 316
6480 1 245.643 279.31 400 312
6481 1 245.928 279.247 401 310
6482 1 246.14 279.187 401 310
6483 1 246.284 279.142 401 308
6484 1 246.484 279.092 401 308
6485 1 246.748 279.17 400 308
6486 1 246.963 279.192 400 304
6487 1 247.2 279.137 400 312
6488 1 247.317 279.173 400 312
6489 1 247.461 279.105 401 306
6490 1 247.716 279.022 401 308
6491 1 247.787 278.98 400 310
6492 1 247.93 279.032 402 306
6493 1 248.135 279.07 401 304
6494 1 248.431 278.968 401 308
6495 1 248.706 278.93 401 300
6496 1 248.857 279 400 314
6497 1 249.1 279.037 401 306
6498 1 249.277 279.11 401 308
6499 1 249.334 279.237 401 304
6500 1 249.589 279.282 401 300
6501 1 249.741 279.242 401 304
6502 1 249.893 279.223 400 302
6503 1 250.032 279.455 400 302
6504 1 250.21 279.53 400 312
6505 1 250.364 279.613 401 308
6506 1 250.524 279.551 401 308
6507 1 250.724 279.599 399 300
6508 1 250.857 279.645 400 306
6509 1 251.032 279.613 401 310
6510 1 251.14 279.683 401 308
6511 1 251.105 279.766 401 304
6512 1 251.238 279.793 400 308
6513 1 251.292 279.768 401 312
6514 1 251.277 279.703 401 314
6515 1 251.398 279.71 400 310
6516 1 251.577 279.678 400 300
6517 1 251.722 279.802 399 304
6518 1 251.783 279.905 401 310
6519 1 251.828 279.835 401 310
6520 1 252.005 279.88 401 308
6521 1 252.235 280.01 400 312
6522 1 252.312 280.224 401 310
6523 1 252.347 280.319 401 312
6524 1 252.354 280.459 401 312
6525 1 252.447 280.49 400 314
6526 1 252.476 280.608 401 314
6527 1 252.46 280.663 400 312
6528 1 252.561 280.726 401 312
6529 1 252.738 280.733 401 314
6530 1 252.803 280.786 401 308
6531 1 252.935 280.95 400 312
6532 1 252.925 281.118 400 310
6533 1 252.955 281.113 399 308
6534 1 253 281.436 401 316
6535 1 253.01 281.467 400 314
6536 1 253.072 281.574 401 310
6537 1 253.07 281.631 401 308
6538 1 253.08 281.835 400 314
6539 1 253.115 282.025 399 310
6540 1 253.145 282.083 399 308
6541 1 253.175 282.299 401 314
6542 1 253.35 282.51 400 314
6543 1 253.366 282.82 399 312
6544 1 253.393 282.73 400 312
6545 1 253.463 282.812 400 312
6546 1 253.436 282.965 399 310
6547 1 253.423 283.085 400 310
6548 1 253.41 283.202 400 308
6549 1 253.458 283.405 400 294
6550 1 253.482 283.64 400 300
6551 1 253.549 283.835 401 302
6552 1 253.586 284.008 399 308
6553 1 253.488 284.358 400 300
6554 1 253.382 284.7 400 302
6555 1 253.295 284.928 400 306
6556 1 253.213 285.225 400 310
6557 1 253.075 285.633 401 308
6558 1 253 286.165 400 298
6559 1 252.928 286.527 400 294
6560 1 252.912 286.76 400 308
6561 1 252.878 286.983 401 304
6562 1 252.843 287.224 401 306
6563 1 252.756 287.454 401 298
6564 1 252.736 287.84 401 302
6565 1 252.713 288.375 400 300
6566 1 252.638 288.743 401 306
6567 1 252.597 289.017 400 306
6568 1 252.572 289.392 400 310
6569 1 252.531 289.496 401 308
6570 1 252.387 289.885 400 300
6571 1 252.407 290.017 400 304
6572 1 252.379 290.132 401 308
6573 1 252.475 290.197 400 306
6574 1 252.38 290.462 400 312
6575 1 252.245 290.77 400 312
6576 1 252.265 291.01 400 306
6577 1 252.245 291.24 400 308
6578 1 252.14 291.543 400 310
6579 1 252.112 291.953 401 316
6580 1 251.96 292.207 401 302
6581 1 251.87 292.45 400 310
6582 1 251.733 292.636 401 310
6583 1 251.667 292.663 400 310
6584 1 251.705 292.815 400 306
6585 1 251.58 293.168 400 304
6586 1 251.43 293.502 400 316
6587 1 251.335 293.632 400 314
6588 1 251.2 293.783 400 310
6589 1 251.12 293.988 401 314
6590 1 251.135 293.965 400 310
6591 1 251.115 294.223 400 308
6592 1 251.117 294.332 401 310
6593 1 251.062 294.733 400 308
6594 1 251.035 295.05 399 308
6595 1 251.032 295.287 401 308
6596 1 250.98 295.781 401 308
6597 1 250.9 296.06 400 314
6598 1 250.838 296.375 400 312
6599 1 250.83 296.556 401 310
6600 1 250.808 296.678 401 314
6601 1 250.786 296.993 401 308
6602 1 250.868 297.2 400 306
6603 1 250.88 297.43 400 308
6604 1 250.8 297.768 401 306
6605 1 250.699 298.098 399 302
6606 1 250.705 298.392 400 308
6607 1 250.667 298.61 400 310
6608 1 250.715 298.655 400 314
6609 1 250.712 298.99 399 308
6610 1 250.683 299.308 400 306
6611 1 250.636 299.526 401 302
6612 1 250.623 299.803 400 312
6613 1 250.469 300.07 401 310
6614 1 250.395 300.267 400 306
6615 1 250.372 300.439 401 312
6616 1 250.312 300.536 401 314
6617 1 250.287 300.603 401 316
6618 1 250.305 300.695 400 310
6619 1 250.294 300.908 401 314
6620 1 250.312 301.115 400 306
6621 1 250.217 301.509 401 316
6622 1 250.229 301.773 401 304
6623 1 250.227 302.02 400 302
6624 1 250.239 302.259 401 312
6625 1 250.225 302.385 400 316
6626 1 250.198 302.564 399 310
6627 1 250.162 302.738 401 312
6628 1 250.235 302.875 400 310
6629 1 250.243 303.192 400 310
6630 1 250.231 303.554 399 302
6631 1 250.217 303.763 401 312
6632 1 250.217 303.843 401 310
6633 1 250.222 303.988 400 312
6634 1 250.175 304.303 400 306
6635 1 250.213 304.587 400 308
6636 1 250.185 304.73 400 306
6637 1 250.187 305.075 401 310
6638 1 250.204 305.185 401 308
6639 1 250.227 305.485 400 310
6640 1 250.337 305.768 401 302
6641 1 250.4 306.055 400 308
6642 1 250.377 306.312 401 306
6643 1 250.5 306.545 400 306
6644 1 250.601 306.753 401 300
6645 1 250.601 306.998 401 298
6646 1 250.66 307.43 400 310
6647 1 250.76 307.63 400 310
6648 1 250.77 307.68 400 302
6649 1 250.882 308.017 400 302
6650 1 250.933 308.294 401 304
6651 1 250.985 308.484 401 300
6652 1 251.213 308.678 400 304
6653 1 251.3 308.757 400 302
6654 1 251.464 309.037 401 310
6655 1 251.523 309.075 400 308
6656 1 251.61 309.308 400 308
6657 1 251.815 309.493 400 306
6658 1 251.868 309.702 400 308
6659 1 251.905 309.957 400 300
6660 1 252.017 310.259 401 308
6661 1 252.185 310.454 401 310
6662 1 252.242 310.778 401 306
6663 1 252.3 310.832 400 306
6664 1 252.446 311.2 401 302
6665 1 252.446 311.501 401 310
6666 1 252.506 311.763 401 300
6667 1 252.653 312.082 401 306
6668 1 252.676 312.394 401 308
6669 1 252.81 312.738 400 306
6670 1 252.873 313.012 400 310
6671 1 252.903 313.297 401 306
6672 1 252.785 313.55 400 302
6673 1 252.87 313.795 400 302
6674 1 252.885 314.002 400 302
6675 1 253.017 314.354 401 316
6676 1 253.12 314.608 400 306
6677 1 253.17 314.761 401 304
6678 1 253.153 314.942 400 302
6679 1 253.17 315.332 401 298
6680 1 253.245 315.543 400 306
6681 1 253.309 315.835 401 308
6682 1 253.458 316.092 400 298
6683 1 253.466 316.474 401 306
6684 1 253.389 316.681 401 306
6685 1 253.43 316.935 400 306
6686 1 253.412 317.205 400 302
6687 1 253.397 317.461 401 314
6688 1 253.405 317.702 400 306
6689 1 253.36 317.83 400 300
6690 1 253.429 318.117 401 308
6691 1 253.519 318.322 401 300
6692 1 253.502 318.673 400 306
6693 1 253.536 318.995 401 302
6694 1 253.607 319.127 400 302
6695 1 253.542 319.29 400 296
6696 1 253.58 319.57 402 304
6697 1 253.673 319.574 401 306
6698 1 253.706 319.746 401 302
6699 1 253.825 319.893 401 298
6700 1 253.873 320.032 401 306
6701 1 253.998 320.147 401 308
6702 1 254.1 320.202 401 300
6703 1 254.09 320.456 401 294
6704 1 254.053 320.605 400 304
6705 1 254.085 320.741 401 306
6706 1 254.16 320.766 401 314
6707 1 253.99 321.01 401 308
6708 1 254.06 321.142 401 308
6709 1 254.222 321.045 401 306
6710 1 254.24 321.145 400 306
6711 1 254.233 321.308 399 308
6712 1 254.215 321.467 400 310
6713 1 254.369 321.504 401 312
6714 1 254.389 321.681 401 310
6715 1 254.456 321.698 401 314
6716 1 254.504 321.718 401 316
6717 1 254.542 321.762 400 314
6718 1 254.597 321.82 400 308
6719 1 254.657 321.805 400 304
6720 1 254.583 321.962 400 306
6721 1 254.641 321.988 401 304
6722 1 254.692 322.022 400 314
6723 1 254.73 322.035 400 314
6724 1 254.668 322.125 401 312
6725 1 254.702 322.147 400 310
6726 1 254.725 322.243 400 312
6727 1 254.87 322.18 401 312
6728 1 254.855 322.229 401 314
6729 1 254.746 322.329 401 316
6730 1 254.815 322.33 400 316
6731 1 254.945 322.28 400 312
6732 1 254.947 322.275 400 312
6733 1 254.945 322.352 401 312
6734 1 254.923 322.339 401 314
6735 1 254.895 322.45 400 316
6736 1 254.94 322.553 400 314
6737 1 255.053 322.517 400 312
6738 1 255.072 322.587 400 316
6739 1 255.06 322.594 399 316
6740 1 255.14 322.663 400 316
6741 1 255.107 322.707 400 316
6742 1 255.162 322.795 400 314
6743 1 255.107 322.86 400 314
6744 1 255.137 323.015 400 316
6745 1 255.16 323.048 400 318
6746 1 255.085 323.132 400 316
6747 1 255.118 323.127 400 316
6748 1 255.155 323.103 400 316
6749 1 255.188 323.185 400 316
6750 1 255.272 323.192 401 314
6751 1 255.269 323.207 401 316
6752 1 255.273 323.26 400 318
6753 1 255.274 323.327 401 318
6754 1 255.273 323.31 400 318
6755 1 255.352 323.32 400 318
6756 1 255.352 323.342 401 318
6757 1 255.362 323.382 401 316
6758 1 255.368 323.402 400 316
6759 1 255.368 323.402 400 316
6760 1 255.325 323.48 400 316
6761 1 255.308 323.58 400 316
6762 1 255.235 323.637 400 314
6763 1 255.26 323.647 400 314
6764 1 255.35 323.67 400 312
6765 1 255.322 323.647 400 314
6766 1 255.305 323.73 400 314
6767 1 255.28 323.817 400 314
6768 1 255.37 323.738 400 314
6769 1 255.255 323.913 400 314
6770 1 255.153 324.025 399 310
6771 1 255.148 324.007 400 314
6772 1 255.18 323.952 400 312
6773 1 255.173 324.043 400 308
6774 1 255.037 324.163 400 306
6775 1 255.09 324.11 400 304
6776 1 255.037 324.19 400 308
6777 1 255.075 324.147 400 306
6778 1 255.15 324.137 400 304
6779 1 255.13 324.262 400 304
6780 1 255.132 324.298 400 308
6781 1 255.137 324.363 400 308
6782 1 255.057 324.521 401 310
6783 1 254.925 324.66 400 310
6784 1 254.825 324.935 400 314
6785 1 254.81 325.077 400 310
6786 1 254.792 325.155 400 310
6787 1 254.773 325.428 400 314
6788 1 254.858 325.387 401 314
6789 1 254.865 325.48 400 312
6790 1 254.815 325.587 400 310
6791 1 254.769 325.624 399 310
6792 1 254.718 325.791 401 312
6793 1 254.65 325.93 400 312
6794 1 254.612 325.975 399 310
6795 1 254.656 326.032 401 314
6796 1 254.606 326.135 401 310
6797 1 254.385 326.548 400 312
6798 1 254.398 326.577 400 306
6799 1 254.392 326.641 401 308
6800 1 254.354 326.763 401 314
6801 1 254.287 326.893 401 308
6802 1 254.317 326.96 400 306
6803 1 254.296 327.133 399 308
6804 1 254.292 327.255 400 310
6805 1 254.232 327.521 401 310
6806 1 254.155 327.627 400 310
6807 1 254.213 327.647 400 316
6808 1 254.157 327.837 400 310
6809 1 254.048 328.035 400 312
6810 1 254.085 328.142 400 314
6811 1 254.075 328.209 401 316
6812 1 254.055 328.4 400 314
6813 1 254.028 328.469 399 310
6814 1 254.093 328.462 400 310
6815 1 254.085 328.569 401 312
6816 1 254.07 328.671 401 316
6817 1 254.062 328.827 400 316
6818 1 253.963 329.043 400 312
6819 1 253.815 329.327 401 312
6820 1 253.845 329.363 400 312
6821 1 253.858 329.339 401 308
6822 1 253.843 329.41 400 310
6823 1 253.838 329.574 401 312
6824 1 253.89 329.777 400 316
6825 1 253.91 330.06 399 312
6826 1 253.955 330.16 400 318
6827 1 253.96 330.24 400 316
6828 1 253.868 330.47 400 316
6829 1 253.86 330.46 400 310
6830 1 253.898 330.533 400 312
6831 1 253.99 330.827 400 316
6832 1 253.93 330.945 399 310
6833 1 253.94 331.053 400 314
6834 1 253.907 331.43 400 314
6835 1 253.923 331.605 400 314
6836 1 253.87 331.798 400 314
6837 1 253.887 331.93 400 312
6838 1 253.863 332.005 400 312
6839 1 253.887 332.16 400 314
6840 1 253.845 332.16 400 314
6841 1 253.885 332.306 399 308
6842 1 254.02 332.567 400 310
6843 1 254.245 332.795 400 316
6844 1 254.372 333.025 401 314
6845 1 254.45 333.065 400 316
6846 1 254.489 333.317 401 316
6847 1 254.43 333.368 400 312
6848 1 254.521 333.601 401 312
6849 1 254.556 333.96 401 312
6850 1 254.545 334.103 400 310
6851 1 254.771 334.397 401 316
6852 1 254.735 334.525 400 310
6853 1 254.877 334.733 400 308
6854 1 255.023 334.955 400 316
6855 1 255.157 335.002 400 312
6856 1 255.167 335.324 401 318
6857 1 255.185 335.515 400 312
6858 1 255.202 335.637 400 312
6859 1 255.21 335.64 400 312
6860 1 255.317 335.905 400 312
6861 1 255.287 336.147 400 308
6862 1 255.461 336.304 401 308
6863 1 255.52 336.507 400 314
6864 1 255.632 336.873 400 308
6865 1 255.665 337.155 400 312
6866 1 255.72 337.73 400 306
6867 1 255.696 337.87 401 306
6868 1 255.853 338.324 401 316
6869 1 255.887 338.438 400 312
6870 1 256.022 338.74 400 316
6871 1 256.127 339.04 400 304
6872 1 256.297 339.424 401 310
6873 1 256.436 339.724 399 310
6874 1 256.402 339.94 400 312
6875 1 256.428 340.155 400 306
6876 1 256.364 340.334 401 306
6877 1 256.428 340.402 400 310
6878 1 256.446 340.569 401 308
6879 1 256.527 340.86 400 308
6880 1 256.485 341.058 400 308
6881 1 256.562 341.327 400 314
6882 1 256.696 341.319 401 312
6883 1 256.77 341.66 400 310
6884 1 256.735 342.048 400 306
6885 1 256.832 342.298 400 298
6886 1 256.875 342.462 400 302
6887 1 256.84 342.592 400 304
6888 1 256.845 342.706 401 306
6889 1 256.935 342.853 402 312
6890 1 257.113 343.277 400 310
6891 1 257.152 343.549 401 314
6892 1 257.244 343.633 401 310
6893 1 257.274 343.823 401 316
6894 1 257.325 344.043 400 312
6895 1 257.385 344.205 400 308
6896 1 257.373 344.207 400 310
6897 1 257.382 344.303 400 308
6898 1 257.37 344.478 400 308
6899 1 257.42 344.44 400 306
6900 1 257.339 344.511 401 306
6901 1 257.234 344.693 401 316
6902 1 257.327 344.885 400 312
6903 1 257.263 345.103 399 314
6904 1 257.382 345.135 401 308
6905 1 257.308 345.41 400 308
6906 1 257.26 345.59 400 304
6907 1 257.44 345.725 400 304
6908 1 257.404 345.967 399 308
6909 1 257.387 346.142 400 308
6910 1 257.376 346.373 399 312
6911 1 257.43 346.545 400 316
6912 1 257.515 346.738 400 312
6913 1 257.47 347.007 400 308
6914 1 257.405 347.035 400 308
6915 1 257.47 347.277 400 310
6916 1 257.395 347.433 400 312
6917 1 257.355 347.58 400 312
6918 1 257.424 347.726 401 314
6919 1 257.267 347.893 401 312
6920 1 257.295 348.025 400 308
6921 1 257.324 348.167 401 310
6922 1 257.327 348.222 401 310
6923 1 257.217 348.419 401 314
6924 1 257.209 348.491 401 316
6925 1 257.067 348.553 400 308
6926 1 257.085 348.658 400 314
6927 1 257.09 348.665 400 308
6928 1 256.877 348.785 400 312
6929 1 256.875 348.818 401 312
6930 1 256.915 348.863 400 312
6931 1 256.795 348.918 400 314
6932 1 256.706 349.147 401 316
6933 1 256.628 349.279 401 316
6934 1 256.442 349.423 400 316
6935 1 256.504 349.511 401 316
6936 1 256.574 349.643 401 310
6937 1 256.575 349.735 400 312
6938 1 256.622 349.817 399 314
6939 1 256.715 349.945 400 314
6940 1 256.716 349.995 401 314
6941 1 256.748 350.04 400 312
6942 1 256.595 350.152 400 312
6943 1 256.413 350.2 400 304
6944 1 256.337 350.36 400 308
6945 1 256.33 350.382 400 306
6946 1 256.33 350.382 400 306
6947 1 256.315 350.562 400 312
6948 1 256.262 350.585 400 312
6949 1 256.158 350.587 400 312
6950 1 256.19 350.618 400 310
6951 1 256.163 350.697 400 308
6952 1 255.993 350.81 400 310
6953 1 255.913 350.885 401 312
6954 1 255.8 350.94 400 314
6955 1 255.773 351.032 401 316
6956 1 255.738 351.067 400 314
6957 1 255.602 351.175 400 312
6958 1 255.525 351.41 400 310
6959 1 255.329 351.414 401 314
6960 1 255.195 351.576 401 312
6961 1 255.202 351.748 400 312
6962 1 254.88 351.957 400 312
6963 1 254.727 352.123 400 308
6964 1 254.757 352.27 400 312
6965 1 254.643 352.33 400 306
6966 1 254.548 352.51 400 310
6967 1 254.549 352.647 399 310
6968 1 254.47 352.863 400 312
6969 1 254.429 353.12 401 314
6970 1 254.285 353.32 400 304
6971 1 254.152 353.534 401 310
6972 1 254.09 353.748 401 304
6973 1 254 353.825 400 302
6974 1 253.91 354.055 401 306
6975 1 253.885 354.255 400 296
6976 1 253.81 354.618 400 302
6977 1 253.745 354.942 400 302
6978 1 253.638 355.09 401 302
6979 1 253.544 355.267 401 306
6980 1 253.506 355.506 399 310
6981 1 253.486 355.633 401 300
6982 1 253.458 355.748 400 300
6983 1 253.37 355.957 400 302
6984 1 253.173 356.31 400 310
6985 1 253.13 356.623 401 310
6986 1 253.122 356.88 401 306
6987 1 253.032 357.092 401 308
6988 1 252.97 357.38 400 302
6989 1 252.782 357.62 400 310
6990 1 252.667 357.812 400 302
6991 1 252.628 358.092 401 308
6992 1 252.586 358.222 401 308
6993 1 252.595 358.522 400 308
6994 1 252.561 358.83 401 304
6995 1 252.475 359.118 400 304
6996 1 252.327 359.467 400 306
6997 1 252.205 359.752 400 306
6998 1 252.183 360.085 400 302
6999 1 252.197 360.29 400 300
7000 1 252.097 360.506 401 300
7001 1 252.053 360.64 400 304
7002 1 251.958 360.838 401 298
7003 1 251.857 361.082 400 302
7004 1 251.698 361.252 401 306
7005 1 251.68 361.632 400 308
7006 1 251.566 362.035 401 310
7007 1 251.469 362.306 399 312
7008 1 251.436 362.362 401 312
7009 1 251.254 362.434 401 312
7010 1 251.222 362.643 401 312
7011 1 251.195 362.827 400 300
7012 1 251.007 363.172 402 300
7013 1 250.953 363.367 401 304
7014 1 250.845 363.723 400 310
7015 1 250.885 363.81 401 306
7016 1 250.75 363.9 400 306
7017 1 250.728 364.077 401 308
7018 1 250.611 364.374 401 306
7019 1 250.562 364.522 400 302
7020 1 250.507 364.68 400 310
7021 1 250.397 364.938 401 304
7022 1 250.312 365.205 400 304
7023 1 250.234 365.294 401 310
7024 1 250.107 365.605 400 308
7025 1 250.007 365.895 401 310
7026 1 249.95 366.16 400 314
7027 1 249.958 366.284 401 306
7028 1 249.833 366.459 401 306
7029 1 249.797 366.627 399 308
7030 1 249.812 366.785 400 304
7031 1 249.69 366.84 400 306
7032 1 249.676 367.06 401 310
7033 1 249.532 367.29 400 312
7034 1 249.478 367.351 402 306
7035 1 249.456 367.471 401 304
7036 1 249.44 367.663 400 304
7037 1 249.339 367.96 401 310
7038 1 249.317 368.13 401 304
7039 1 249.204 368.332 401 306
7040 1 248.985 368.566 401 306
7041 1 248.938 368.842 400 312
7042 1 248.723 369.012 401 308
7043 1 248.595 369.236 402 300
7044 1 248.397 369.409 401 306
7045 1 248.235 369.553 400 302
7046 1 248.107 369.855 400 300
7047 1 247.982 370.055 400 300
7048 1 247.716 370.2 401 304
7049 1 247.688 370.601 401 306
7050 1 247.631 370.741 401 308
7051 1 247.327 371.098 400 304
7052 1 247.213 371.45 400 300
7053 1 247.055 371.728 401 306
7054 1 246.923 371.98 400 312
7055 1 246.83 372.225 400 306
7056 1 246.75 372.493 400 310
7057 1 246.738 372.697 400 300
7058 1 246.743 372.776 401 304
7059 1 246.663 373.137 401 308
7060 1 246.47 373.4 400 308
7061 1 246.32 373.65 400 308
7062 1 246.349 373.746 401 308
7063 1 246.297 373.923 401 308
7064 1 246.318 374.243 399 310
7065 1 246.217 374.489 401 312
7066 1 246.185 374.688 400 312
7067 1 246.152 374.751 401 306
7068 1 245.98 374.902 400 302
7069 1 246.022 375.045 401 300
7070 1 246.042 375.13 401 302
7071 1 246.157 375.342 401 304
7072 1 246.16 375.5 400 306
7073 1 246.155 375.637 400 306
7074 1 246.077 375.735 400 304
7075 1 245.945 375.923 401 300
7076 1 245.813 375.968 401 308
7077 1 245.79 376.095 400 298
7078 1 245.641 376.247 401 308
7079 1 245.556 376.357 401 300
7080 1 245.521 376.559 399 308
7081 1 245.641 376.594 401 304
7082 1 245.686 376.716 401 310
7083 1 245.657 376.775 400 298
7084 1 245.805 376.97 401 310
7085 1 245.748 376.957 400 310
7086 1 245.778 377.15 400 304
7087 1 245.823 377.244 401 302
7088 1 245.89 377.337 400 306
7089 1 245.963 377.498 400 310
7090 1 246.03 377.693 401 308
7091 1 246.085 377.885 401 308
7092 1 246.162 378.152 401 304
7093 1 246.292 378.292 401 312
7094 1 246.357 378.441 401 310
7095 1 246.486 378.641 401 302
7096 1 246.613 378.703 401 310
7097 1 246.65 378.81 400 302
7098 1 246.71 378.902 400 310
7099 1 246.755 378.99 400 312
7100 1 246.895 379.07 400 310
7101 1 246.975 379.145 400 304
7102 1 247.045 379.232 401 304
7103 1 246.963 379.347 401 312
7104 1 247.035 379.41 400 304
7105 1 247.16 379.605 400 308
7106 1 247.361 379.91 399 310
7107 1 247.451 379.97 401 310
7108 1 247.53 380.03 400 306
7109 1 247.648 380.125 400 312
7110 1 247.705 380.26 400 310
7111 1 247.755 380.373 400 304
7112 1 247.995 380.471 401 310
7113 1 248.195 380.636 401 312
7114 1 248.33 380.825 400 312
7115 1 248.406 380.91 401 306
7116 1 248.434 381.055 399 310
7117 1 248.41 381.145 400 308
7118 1 248.499 381.277 401 302
7119 1 248.74 381.515 400 312
7120 1 248.8 381.642 400 304
7121 1 248.925 381.778 401 302
7122 1 248.977 381.938 400 306
7123 1 249.077 382.108 400 306
7124 1 249.202 382.42 400 308
7125 1 249.504 382.576 401 310
7126 1 249.565 382.74 400 308
7127 1 249.623 382.958 401 316
7128 1 249.748 383.207 400 308
7129 1 249.803 383.428 400 312
7130 1 249.835 383.495 400 310
7131 1 249.84 383.598 400 308
7132 1 249.938 383.771 401 312
7133 1 250.04 383.913 400 314
7134 1 249.958 384.035 400 308
7135 1 249.955 384.173 400 310
7136 1 249.912 384.308 400 308
7137 1 250.13 384.565 400 300
7138 1 250.1 384.796 401 302
7139 1 250.072 385.025 400 314
7140 1 250.095 385.145 400 300
7141 1 250.102 385.33 400 310
7142 1 250.2 385.605 400 314
7143 1 250.195 385.817 400 308
7144 1 250.197 385.905 400 304
7145 1 250.255 385.998 400 308
7146 1 250.162 386.24 400 304
7147 1 250.218 386.42 400 302
7148 1 250.05 386.627 400 310
7149 1 249.947 386.723 400 304
7150 1 249.907 386.957 400 312
7151 1 250.062 387.262 401 304
7152 1 250.05 387.479 401 308
7153 1 250.16 387.655 400 306
7154 1 250.16 387.741 401 306
7155 1 250.222 387.748 401 302
7156 1 250.202 388.01 400 308
7157 1 250.143 388.33 400 310
7158 1 250.125 388.549 401 308
7159 1 250.093 388.695 400 306
7160 1 250.035 388.78 400 310
7161 1 250.018 389.02 400 304
7162 1 250.03 389.188 400 310
7163 1 249.982 389.475 400 314
7164 1 250.042 389.522 400 314
7165 1 249.923 389.678 400 310
7166 1 249.99 389.81 400 308
7167 1 249.97 389.963 401 310
7168 1 249.955 389.92 400 306
7169 1 249.885 390.214 401 310
7170 1 250.012 390.335 400 310
7171 1 250.032 390.469 401 306
7172 1 249.968 390.815 400 304
7173 1 249.883 391.05 401 308
7174 1 249.833 391.401 401 300
7175 1 249.833 391.752 400 302
7176 1 249.893 391.948 401 304
7177 1 249.855 392.015 401 308
7178 1 249.9 392.257 400 306
7179 1 249.958 392.559 401 314
7180 1 249.855 392.675 400 304
7181 1 249.805 392.895 400 306
7182 1 249.653 392.902 400 302
7183 1 249.602 392.97 400 302
7184 1 249.477 393.317 400 300
7185 1 249.574 393.504 401 308
7186 1 249.607 393.9 400 312
7187 1 249.596 394.05 401 306
7188 1 249.585 394.288 400 308
7189 1 249.512 394.46 400 308
7190 1 249.411 394.576 401 304
7191 1 249.287 394.825 400 312
7192 1 249.317 394.885 401 308
7193 1 249.303 395.12 400 312
7194 1 249.27 395.365 400 318
7195 1 249.282 395.397 400 316
7196 1 249.237 395.476 401 312
7197 1 249.137 395.596 401 316
7198 1 249.053 395.89 400 312
7199 1 248.96 395.91 401 316
7200 1 248.9 396.015 402 314
7201 1 248.86 396.19 400 312
7202 1 248.885 396.31 400 320
7203 1 248.875 396.413 400 322
7204 1 248.903 396.494 401 314
7205 1 248.903 396.565 400 314
7206 1 248.875 396.682 399 320
7207 1 248.85 396.514 401 318
7208 1 248.852 396.627 400 316
7209 1 248.826 396.749 402 318
7210 1 248.772 396.822 399 318
7211 1 248.692 396.853 400 318
7212 1 248.731 396.888 401 316
7213 1 248.79 397.115 400 318
7214 1 248.84 397.307 401 316
7215 1 248.833 397.425 400 318
7216 1 248.855 397.442 400 320
7217 1 248.863 397.569 401 326
7218 1 248.855 397.68 400 326
7219 1 248.845 397.613 401 318
7220 1 248.882 397.64 400 318
7221 1 248.945 397.772 400 316
7222 1 248.903 397.743 400 316
7223 1 248.877 397.735 400 316
7224 1 248.95 397.985 400 316
7225 1 248.9 398.048 400 316
7226 1 248.938 398.027 400 316
7227 1 248.963 398.108 400 316
7228 1 249.053 398.118 400 316
7229 1 249.107 398.312 400 316
7230 1 249.183 398.387 400 316
7231 1 249.175 398.473 400 310
7232 1 249.208 398.553 400 316
7233 1 249.238 398.522 400 314
7234 1 249.257 398.595 400 314
7235 1 249.257 398.595 400 314
7236 1 249.303 398.7 400 314
7237 1 249.362 398.878 401 308
7238 1 249.494 398.779 399 318
7239 1 249.502 398.808 400 314
7240 1 249.549 398.947 399 314
7241 1 249.6 399.163 400 320
7242 1 249.686 399.359 401 312
7243 1 249.752 399.52 400 312
7244 1 249.812 399.658 400 310
7245 1 249.85 399.767 400 310
7246 1 249.883 399.978 401 314
7247 1 249.903 400.035 400 316
7248 1 249.94 400.12 400 312
7249 1 250.04 400.045 400 310
7250 1 250.167 400.127 400 310
7251 1 250.248 400.303 400 312
7252 1 250.278 400.592 400 314
7253 1 250.265 400.655 400 310
7254 1 250.31 400.848 400 314
7255 1 250.357 400.835 400 316
7256 1 250.387 400.803 400 312
7257 1 250.347 400.84 400 312
7258 1 250.435 400.935 400 312
7259 1 250.458 400.99 400 310
7260 1 250.502 401.055 400 310
7261 1 250.575 401.087 400 312
7262 1 250.62 401.118 400 310
7263 1 250.692 401.245 400 312
7264 1 250.843 401.293 400 318
7265 1 250.977 401.355 400 316
7266 1 251 401.637 400 316
7267 1 250.95 401.63 400 310
7268 1 250.998 401.798 400 312
7269 1 251.075 401.983 400 316
7270 1 251.262 402.095 400 312
7271 1 251.344 402.344 401 316
7272 1 251.352 402.43 400 310
7273 1 251.47 402.627 400 310
7274 1 251.532 402.9 400 306
7275 1 251.722 403.418 400 314
7276 1 251.762 403.725 400 306
7277 1 251.915 403.855 401 306
7278 1 252.025 403.948 401 302
7279 1 252.153 404.2 400 308
7280 1 252.192 404.377 401 312
7281 1 252.275 404.538 400 320
7282 1 252.398 404.615 400 314
7283 1 252.454 404.915 401 310
7284 1 252.524 405.16 401 312
7285 1 252.775 405.402 400 302
7286 1 252.847 405.577 400 300
7287 1 253.012 405.796 401 310
7288 1 253.102 405.902 400 308
7289 1 253.248 406.153 399 300
7290 1 253.474 406.509 401 302
7291 1 253.53 406.77 400 308
7292 1 253.701 406.935 402 302
7293 1 253.708 407.045 401 314
7294 1 253.968 407.285 400 312
7295 1 254.175 407.46 400 316
7296 1 254.087 407.459 401 312
7297 1 254.123 407.717 400 300
7298 1 254.327 407.925 400 308
7299 1 254.38 407.98 400 306
7300 1 254.603 408.342 401 304
7301 1 254.736 408.499 401 298
7302 1 254.908 408.721 401 306
7303 1 255.087 408.878 401 296
7304 1 255.209 409.254 401 304
7305 1 255.284 409.586 401 302
7306 1 255.217 409.616 401 298
7307 1 255.222 409.773 401 298
7308 1 255.294 409.898 401 302
7309 1 255.429 409.993 401 304
7310 1 255.433 410.025 402 304
7311 1 255.6 410.195 400 304
7312 1 255.73 410.215 400 304
7313 1 255.763 410.302 401 300
7314 1 255.86 410.429 401 306
7315 1 255.768 410.559 401 314
7316 1 255.795 410.58 400 308
7317 1 255.773 410.655 400 306
7318 1 255.838 410.795 400 306
7319 1 256.01 410.895 400 306
7320 1 255.993 410.875 401 300
7321 1 256.027 410.94 400 300
7322 1 256.177 411.012 401 300
7323 1 256.14 411.012 400 306
7324 1 256.215 411.053 400 306
7325 1 256.23 411.092 400 308
7326 1 256.211 411.1 399 312
7327 1 256.112 411.127 401 314
7328 1 255.933 411.252 401 314
7329 1 255.94 411.479 401 312
7330 1 256 411.501 401 304
7331 1 255.915 411.461 401 304
7332 1 255.923 411.562 400 306
7333 1 255.905 411.77 400 312
7334 1 255.785 411.74 400 296
7335 1 255.768 411.73 400 300
7336 1 255.7 411.738 400 308
7337 1 255.766 411.783 401 308
7338 1 255.877 411.795 400 312
7339 1 255.795 411.845 400 306
7340 1 255.771 412.005 402 310
7341 1 255.798 412.113 400 310
7342 1 255.748 412.14 401 308
7343 1 255.731 412.085 401 308
7344 1 255.775 412.152 400 306
7345 1 255.868 412.173 400 308
7346 1 255.895 412.232 401 306
7347 1 255.885 412.337 401 306
7348 1 255.768 412.348 400 306
7349 1 255.68 412.485 400 308
7350 1 255.782 412.493 400 306
7351 1 255.762 412.584 399 306
7352 1 255.725 412.665 400 314
7353 1 255.722 412.738 400 308
7354 1 255.857 412.765 400 314
7355 1 255.75 412.918 400 312
7356 1 255.903 412.835 400 312
7357 1 255.915 412.855 400 310
7358 1 255.888 412.913 401 312
7359 1 256.002 412.95 400 312
7360 1 255.89 413.082 400 314
7361 1 255.923 413.092 400 312
7362 1 255.783 413.13 401 310
7363 1 255.606 413.175 401 312
7364 1 255.718 413.215 400 310
7365 1 255.603 413.297 401 316
7366 1 255.605 413.442 400 318
7367 1 255.472 413.478 400 316
7368 1 255.461 413.501 399 316
7369 1 255.594 413.469 401 314
7370 1 255.595 413.512 400 316
7371 1 255.743 413.512 400 318
7372 1 255.798 413.559 401 318
7373 1 255.868 413.603 400 318
7374 1 255.912 413.618 400 316
7375 1 256.087 413.626 401 316
7376 1 256.135 413.68 400 316
7377 1 256.252 413.778 401 312
7378 1 256.272 413.875 400 314
7379 1 256.217 413.865 400 314
7380 1 256.13 413.902 400 314
7381 1 256.152 413.925 400 316
7382 1 256.115 413.935 400 316
7383 1 256.215 413.973 400 316
7384 1 256.295 413.988 400 314
7385 1 256.228 413.98 400 310
7386 1 256.105 414.022 400 312
7387 1 256.234 413.995 401 314
7388 1 256.152 414.038 400 316
7389 1 256.145 414.058 400 314
7390 1 256.137 414.027 400 316
7391 1 256.223 414.008 399 316
7392 1 256.223 414.002 400 316
7393 1 256.295 414.01 400 312
7394 1 256.265 414.053 400 316
7395 1 256.4 413.945 400 312
7396 1 256.452 413.97 400 314
7397 1 256.511 413.982 399 314
7398 1 256.555 413.908 400 314
7399 1 256.63 413.89 400 314
7400 1 256.647 413.865 400 312
7401 1 256.673 413.882 400 310
7402 1 256.752 413.837 400 310
7403 1 256.81 413.815 399 310
7404 1 256.9 413.742 399 310
7405 1 256.91 413.779 399 314
7406 1 256.925 413.767 400 312
7407 1 257.02 413.697 399 312
7408 1 256.967 413.775 400 314
7409 1 257.05 413.788 401 310
7410 1 257.098 413.798 400 312
7411 1 257.08 413.78 400 312
7412 1 257.158 413.712 400 314
7413 1 257.228 413.692 400 316
7414 1 257.192 413.692 400 314
7415 1 257.23 413.733 400 314
7416 1 257.17 413.81 401 318
7417 1 257.173 413.798 400 320
7418 1 257.255 413.723 400 314
7419 1 257.312 413.698 401 312
7420 1 257.442 413.728 400 316
7421 1 257.525 413.743 400 312
7422 1 257.478 413.777 400 310
7423 1 257.502 413.767 400 310
7424 1 257.592 413.725 400 312
7425 1 257.642 413.697 400 312
7426 1 257.69 413.67 400 310
7427 1 257.703 413.713 401 310
7428 1 257.767 413.618 400 314
7429 1 257.92 413.554 399 308
7430 1 258.043 413.567 400 310
7431 1 258.052 413.494 401 310
7432 1 258.027 413.441 401 306
7433 1 258.09 413.379 401 310
7434 1 258.18 413.327 400 306
7435 1 258.238 413.345 400 308
7436 1 258.178 413.34 400 308
7437 1 258.2 413.342 400 308
7438 1 258.262 413.29 400 306
7439 1 258.252 413.308 400 310
7440 1 258.16 413.27 400 306
7441 1 258.125 413.243 400 310
7442 1 257.995 413.202 400 312
7443 1 258.005 413.087 400 312
7444 1 257.95 413.053 400 310
7445 1 257.99 413.017 401 312
7446 1 258.03 412.923 400 310
7447 1 257.985 412.95 400 308
7448 1 258.027 412.933 401 308
7449 1 257.985 412.933 401 310
7450 1 258.045 412.925 401 308
7451 1 258.022 412.832 400 312
7452 1 257.97 412.835 400 312
7453 1 258.082 412.765 400 312
7454 1 258.113 412.783 400 310
7455 1 258.12 412.72 400 310
7456 1 258.23 412.665 400 312
7457 1 258.267 412.625 400 312
7458 1 258.19 412.587 400 310
7459 1 258.182 412.556 401 302
7460 1 258.228 412.485 400 304
7461 1 258.205 412.342 400 304
7462 1 258.312 412.22 400 302
7463 1 258.4 412.142 400 308
7464 1 258.452 411.933 400 302
7465 1 258.485 411.863 400 302
7466 1 258.507 411.652 400 306
7467 1 258.522 411.618 400 306
7468 1 258.582 411.428 400 308
7469 1 258.558 411.335 400 308
7470 1 258.538 411.223 400 304
7471 1 258.377 411.165 400 294
7472 1 258.265 411.1 400 300
7473 1 258.142 410.908 401 298
7474 1 258.175 410.785 400 300
7475 1 258.168 410.715 400 308
7476 1 258.155 410.652 400 306
7477 1 258.245 410.55 400 312
7478 1 258.165 410.625 400 296
7479 1 258.152 410.653 401 306
7480 1 258.055 410.697 400 302
7481 1 258.113 410.456 399 306
7482 1 258.04 410.377 400 300
7483 1 257.905 410.354 401 304
7484 1 257.788 410.288 400 300
7485 1 257.686 410.115 401 304
7486 1 257.582 409.98 400 302
7487 1 257.42 409.915 400 306
7488 1 257.364 409.683 401 308
7489 1 257.317 409.65 400 304
7490 1 257.022 409.45 400 308
7491 1 256.873 409.262 401 310
7492 1 256.751 409.312 401 308
7493 1 256.5 409.132 400 306
7494 1 256.475 408.93 400 310
7495 1 256.373 408.832 400 310
7496 1 256.347 408.628 401 310
7497 1 256.215 408.445 400 304
7498 1 256.117 408.406 401 310
7499 1 255.998 408.228 400 308
7500 1 255.87 408.067 400 306
7501 1 255.597 407.965 400 308
7502 1 255.471 407.721 401 308
7503 1 255.367 407.566 401 306
7504 1 255.299 407.479 401 298
7505 1 255.279 407.347 401 304
7506 1 255.192 407.374 401 302
7507 1 255.118 407.21 400 304
7508 1 254.985 407.087 400 304
7509 1 254.79 406.865 400 304
7510 1 254.577 406.738 400 312
7511 1 254.488 406.68 400 310
7512 1 254.434 406.691 401 304
7513 1 254.27 406.553 400 308
7514 1 254.072 406.382 400 302
7515 1 253.898 406.342 400 310
7516 1 253.653 406.205 400 312
7517 1 253.397 406.002 401 310
7518 1 253.209 405.818 401 304
7519 1 253.058 405.752 400 300
7520 1 252.91 405.701 401 302
7521 1 252.76 405.67 400 308
7522 1 252.637 405.705 400 308
7523 1 252.498 405.423 400 310
7524 1 252.348 405.259 402 308
7525 1 252.244 405.147 401 308
7526 1 252.095 404.875 400 314
7527 1 252.125 404.888 401 308
7528 1 251.978 404.724 402 304
7529 1 251.782 404.752 400 312
7530 1 251.66 404.705 400 310
7531 1 251.475 404.627 400 308
7532 1 251.435 404.5 400 306
7533 1 251.269 404.489 401 306
7534 1 251.118 404.28 400 304
7535 1 251.04 404.025 401 316
7536 1 250.915 403.952 399 306
7537 1 250.913 403.945 401 310
7538 1 250.678 403.8 400 308
7539 1 250.562 403.634 402 304
7540 1 250.372 403.506 401 310
7541 1 250.244 403.384 401 306
7542 1 250.07 403.322 400 308
7543 1 249.752 403.18 400 308
7544 1 249.625 402.897 400 312
7545 1 249.47 402.76 400 308
7546 1 249.202 402.535 400 302
7547 1 249.032 402.202 401 308
7548 1 248.817 402.238 400 306
7549 1 248.671 401.908 401 310
7550 1 248.479 401.728 401 310
7551 1 248.274 401.549 401 304
7552 1 248.197 401.435 400 304
7553 1 247.963 401.135 400 308
7554 1 247.848 401.122 401 308
7555 1 247.786 401.065 401 302
7556 1 247.667 400.985 402 306
7557 1 247.423 400.865 400 310
7558 1 247.315 400.635 400 302
7559 1 247.157 400.484 401 302
7560 1 246.845 400.521 401 308
7561 1 246.792 400.348 400 302
7562 1 246.56 400.375 400 308
7563 1 246.332 400.274 401 312
7564 1 246.092 400.369 401 302
7565 1 245.968 400.367 401 312
7566 1 245.875 400.307 401 310
7567 1 245.828 400.209 401 314
7568 1 245.627 400.252 400 308
7569 1 245.472 400.168 400 308
7570 1 245.29 400.125 400 310
7571 1 245.204 400.241 402 310
7572 1 245.13 399.925 400 314
7573 1 245.047 399.815 401 314
7574 1 244.958 399.788 401 310
7575 1 244.878 399.456 401 312
7576 1 244.795 399.48 400 314
7577 1 244.726 399.446 401 310
7578 1 244.574 399.351 399 310
7579 1 244.507 399.29 400 312
7580 1 244.494 399.234 401 312
7581 1 244.431 399.16 401 310
7582 1 244.33 399.015 400 310
7583 1 244.222 399.007 401 312
7584 1 244.215 398.887 400 312
7585 1 244.07 398.88 400 310
7586 1 244.01 398.827 400 312
7587 1 243.97 398.863 400 316
7588 1 243.952 398.762 400 312
7589 1 243.748 398.627 400 316
7590 1 243.661 398.651 401 316
7591 1 243.671 398.519 401 316
7592 1 243.542 398.488 400 314
7593 1 243.469 398.464 401 314
7594 1 243.363 398.517 400 312
7595 1 243.22 398.498 400 314
7596 1 243.125 398.43 400 310
7597 1 242.948 398.554 401 314
7598 1 242.8 398.645 400 312
7599 1 242.795 398.572 400 314
7600 1 242.738 398.575 400 316
7601 1 242.74 398.538 400 318
7602 1 242.692 398.566 399 314
7603 1 242.58 398.595 400 316
7604 1 242.528 398.535 400 314
7605 1 242.48 398.483 400 316
7606 1 242.342 398.549 401 318
7607 1 242.243 398.6 400 316
7608 1 242.223 398.529 399 316
7609 1 242.09 398.71 400 318
7610 1 242.033 398.767 399 318
7611 1 242.018 398.71 400 318
7612 1 241.993 398.8 400 320
7613 1 241.818 398.868 401 318
7614 1 241.589 398.988 401 314
7615 1 241.562 399.017 400 314
7616 1 241.48 399.103 400 316
7617 1 241.391 399.188 399 314
7618 1 241.22 399.438 400 316
7619 1 241.232 399.438 400 314
7620 1 241.172 399.534 401 312
7621 1 241.143 399.595 400 310
7622 1 240.925 399.707 400 318
7623 1 240.778 399.7 400 316
7624 1 240.59 399.803 400 320
7625 1 240.516 399.82 401 318
7626 1 240.472 399.868 400 314
7627 1 240.447 399.97 400 310
7628 1 240.423 399.947 400 310
7629 1 240.387 399.96 400 310
7630 1 240.248 400.058 400 312
7631 1 240.12 400.12 400 314
7632 1 240.05 400.16 400 312
7633 1 239.99 400.132 400 314
7634 1 239.93 400.183 400 312
7635 1 239.787 400.31 400 314
7636 1 239.757 400.398 399 314
7637 1 239.722 400.377 400 314
7638 1 239.56 400.5 400 308
7639 1 239.409 400.544 401 312
7640 1 239.267 400.569 401 314
7641 1 239.075 400.743 400 310
7642 1 239 400.832 400 308
7643 1 238.825 400.827 400 312
7644 1 238.67 400.965 400 316
7645 1 238.57 401.14 400 316
7646 1 238.375 401.16 400 314
7647 1 238.249 401.2 401 314
7648 1 238.2 401.312 400 314
7649 1 238.083 401.336 399 310
7650 1 237.868 401.457 400 312
7651 1 237.77 401.502 400 314
7652 1 237.555 401.505 400 314
7653 1 237.326 401.619 399 312
7654 1 237.262 401.555 400 312
7655 1 237.018 401.577 400 314
7656 1 236.89 401.652 400 314
7657 1 236.559 401.743 401 316
7658 1 236.382 401.772 400 314
7659 1 236.218 401.86 400 314
7660 1 236.05 401.967 400 312
7661 1 235.933 402.082 400 308
7662 1 235.654 402.138 399 310
7663 1 235.424 402.172 401 308
7664 1 235.165 402.231 399 312
7665 1 235.095 402.317 400 308
7666 1 234.968 402.38 400 312
7667 1 234.599 402.392 401 308
7668 1 234.243 402.562 400 310
7669 1 233.798 402.66 400 318
7670 1 233.79 402.67 400 312
7671 1 233.47 402.668 400 312
7672 1 233.36 402.655 400 312
7673 1 233.15 402.7 400 308
7674 1 232.713 402.86 401 310
7675 1 232.58 402.915 400 308
7676 1 232.329 402.895 401 306
7677 1 232.007 402.95 401 310
7678 1 231.83 402.967 400 312
7679 1 231.673 402.968 401 320
7680 1 231.525 403.062 400 316
7681 1 231.35 403.127 400 314
7682 1 231.209 403.167 401 310
7683 1 231.07 403.192 401 308
7684 1 230.935 403.188 400 304
7685 1 230.593 403.345 400 312
7686 1 230.465 403.375 400 310
7687 1 230.222 403.428 400 310
7688 1 230.075 403.395 400 312
7689 1 229.93 403.449 401 312
7690 1 229.761 403.476 401 306
7691 1 229.429 403.549 401 310
7692 1 229.218 403.564 399 306
7693 1 228.885 403.701 401 310
7694 1 228.69 403.762 400 314
7695 1 228.613 403.775 400 308
7696 1 228.155 403.945 400 312
7697 1 228.035 403.998 401 312
7698 1 227.782 404.185 400 314
7699 1 227.618 404.315 400 308
7700 1 227.426 404.581 401 310
7701 1 227.175 404.587 400 308
7702 1 226.982 404.65 400 310
7703 1 226.77 404.683 400 306
7704 1 226.484 404.746 401 308
7705 1 226.16 404.865 401 312
7706 1 225.815 404.94 400 304
7707 1 225.724 404.938 402 308
7708 1 225.581 405.17 401 308
7709 1 225.322 405.259 401 312
7710 1 225.2 405.344 401 306
7711 1 224.995 405.479 401 310
7712 1 224.852 405.55 400 310
7713 1 224.877 405.565 400 306
7714 1 224.75 405.517 400 306
7715 1 224.575 405.627 400 310
7716 1 224.603 405.603 401 308
7717 1 224.404 405.676 401 312
7718 1 224.16 405.741 401 316
7719 1 223.995 405.93 400 316
7720 1 223.928 406.035 401 314
7721 1 223.907 406.055 400 312
7722 1 223.77 406.152 400 304
7723 1 223.436 406.268 399 308
7724 1 223.479 406.317 401 308
7725 1 223.33 406.345 400 310
7726 1 223.088 406.387 400 312
7727 1 223.077 406.519 401 310
7728 1 222.977 406.655 400 308
7729 1 222.865 406.756 401 312
7730 1 222.792 406.712 400 308
7731 1 222.613 406.947 400 306
7732 1 222.381 407.125 399 304
7733 1 222.262 407.217 401 312
7734 1 222.097 407.406 401 318
7735 1 222.055 407.373 400 314
7736 1 221.988 407.461 401 314
7737 1 221.915 407.626 401 312
7738 1 221.895 407.708 401 312
7739 1 221.843 407.783 400 310
7740 1 221.843 407.832 400 312
7741 1 221.7 408.017 400 316
7742 1 221.636 408.127 401 310
7743 1 221.673 408.17 400 312
7744 1 221.584 408.204 401 314
7745 1 221.529 408.272 401 312
7746 1 221.382 408.27 400 312
7747 1 221.31 408.415 400 308
7748 1 221.207 408.397 401 308
7749 1 221.08 408.551 399 312
7750 1 221.067 408.572 400 308
7751 1 220.938 408.87 401 312
7752 1 220.805 409.012 401 316
7753 1 220.79 409.02 400 314
7754 1 220.725 409.152 400 316
7755 1 220.468 409.317 400 314
7756 1 220.357 409.456 401 318
7757 1 220.338 409.488 400 314
7758 1 220.319 409.748 401 320
7759 1 220.281 409.897 399 316
7760 1 220.227 409.883 401 316
7761 1 220.247 409.973 401 314
7762 1 220.268 409.935 400 310
7763 1 220.188 410.015 400 312
7764 1 220.154 410.005 402 310
7765 1 220.105 410.115 400 312
7766 1 220.097 410.09 400 310
7767 1 220.129 410.03 402 310
7768 1 220.05 410.03 400 312
7769 1 220.028 409.955 400 318
7770 1 220.047 409.948 401 320
7771 1 220.062 410.075 400 320
7772 1 220.048 410.06 400 320
7773 1 220.07 410.002 400 318
7774 1 220.012 410.053 400 312
7775 1 219.978 409.935 401 312
7776 1 219.928 409.888 401 314
7777 1 219.907 409.827 400 316
7778 1 219.91 409.75 400 316
7779 1 219.93 409.608 401 316
7780 1 219.93 409.514 401 316
7781 1 219.963 409.517 400 316
7782 1 219.923 409.555 400 316
7783 1 219.93 409.574 399 316
7784 1 219.91 409.539 399 316
7785 1 219.877 409.502 400 318
7786 1 219.835 409.554 401 318
7787 1 219.843 409.64 400 318
7788 1 219.873 409.562 400 316
7789 1 219.885 409.579 399 316
7790 1 219.915 409.602 399 314
7791 1 219.905 409.49 400 314
7792 1 219.868 409.457 400 318
7793 1 219.883 409.359 401 322
7794 1 219.893 409.408 400 314
7795 1 219.863 409.33 400 316
7796 1 219.863 409.33 400 316
7797 1 219.85 409.252 400 314
7798 1 219.85 409.252 400 314
7799 1 219.85 409.252 400 314
7800 1 219.918 409.222 401 314
7801 1 219.977 409.18 399 314
7802 1 220.005 409.22 400 316
7803 1 219.963 409.26 400 316
7804 1 219.945 409.248 400 316
7805 1 219.89 409.28 400 312
7806 1 219.88 409.243 400 312
7807 1 219.86 409.368 400 316
7808 1 219.843 409.369 401 314
7809 1 219.85 409.405 400 312
7810 1 219.852 409.442 400 312
7811 1 219.808 409.423 400 310
7812 1 219.82 409.415 400 310
7813 1 219.775 409.335 400 306
7814 1 219.795 409.345 400 308
7815 1 219.798 409.433 400 310
7816 1 219.774 409.358 399 308
7817 1 219.748 409.308 400 310
7818 1 219.75 409.262 400 312
7819 1 219.833 409.215 400 316
7820 1 219.827 409.31 400 310
7821 1 219.855 409.224 401 310
7822 1 219.863 409.23 400 312
7823 1 219.898 409.252 400 312
7824 1 219.92 409.267 400 308
7825 1 219.95 409.27 400 306
7826 1 219.998 409.305 400 306
7827 1 219.985 409.393 399 306
7828 1 220.005 409.3 400 306
7829 1 220.02 409.252 400 306
7830 1 220.125 409.267 401 306
7831 1 220.09 409.308 399 306
7832 1 220.107 409.349 401 302
7833 1 220.118 409.46 400 302
7834 1 220.113 409.475 400 306
7835 1 220.093 409.473 400 304
7836 1 220.157 409.33 400 310
7837 1 220.213 409.425 400 306
7838 1 220.219 409.372 401 304
7839 1 220.205 409.457 400 304
7840 1 220.12 409.467 400 302
7841 1 220.17 409.516 401 298
7842 1 220.232 409.267 400 304
7843 1 220.31 409.125 400 304
7844 1 220.393 409.158 400 300
7845 1 220.403 409.065 400 308
7846 1 220.41 408.88 400 308
7847 1 220.389 408.993 401 306
7848 1 220.41 409.035 400 308
7849 1 220.435 408.877 400 308
7850 1 220.576 408.772 399 304
7851 1 220.597 408.697 400 312
7852 1 220.607 408.627 400 306
7853 1 220.607 408.6 400 302
7854 1 220.564 408.334 401 310
7855 1 220.594 408.319 401 302
7856 1 220.649 408.173 399 306
7857 1 220.654 408.153 399 310
7858 1 220.648 407.962 400 306
7859 1 220.686 407.868 401 306
7860 1 220.67 407.635 400 308
7861 1 220.68 407.507 400 308
7862 1 220.725 407.387 400 310
7863 1 220.718 407.142 400 310
7864 1 220.73 406.885 400 310
7865 1 220.688 406.873 401 314
7866 1 220.665 406.6 400 316
7867 1 220.668 406.392 401 312
7868 1 220.676 406.172 401 312
7869 1 220.673 406.11 400 312
7870 1 220.701 406.042 401 306
7871 1 220.664 405.982 399 306
7872 1 220.656 405.813 401 308
7873 1 220.653 405.395 400 308
7874 1 220.558 405.382 400 308
7875 1 220.471 405.372 401 308
7876 1 220.545 404.995 400 310
7877 1 220.535 404.808 400 310
7878 1 220.475 404.748 400 312
7879 1 220.472 404.803 400 310
7880 1 220.505 404.608 400 314
7881 1 220.433 404.587 400 314
7882 1 220.37 404.283 400 316
7883 1 220.352 404.045 400 316
7884 1 220.345 403.697 400 314
7885 1 220.35 403.75 400 314
7886 1 220.338 403.652 400 314
7887 1 220.355 403.428 400 316
7888 1 220.375 403.337 400 316
7889 1 220.38 403.285 400 314
7890 1 220.368 403.04 400 316
7891 1 220.382 402.88 400 318
7892 1 220.351 402.762 399 318
7893 1 220.338 402.58 400 318
7894 1 220.34 402.325 400 312
7895 1 220.305 402.28 400 314
7896 1 220.232 402.233 400 314
7897 1 220.208 402.212 400 318
7898 1 220.175 402.14 401 322
7899 1 220.165 402.065 400 314
7900 1 220.19 401.98 400 312
7901 1 220.167 401.993 400 310
7902 1 220.185 401.888 401 312
7903 1 220.167 401.915 400 314
7904 1 220.153 402.02 400 314
7905 1 220.212 401.84 401 316
7906 1 220.25 401.683 400 316
7907 1 220.241 401.534 399 312
7908 1 220.222 401.456 401 316
7909 1 220.192 401.488 400 316
7910 1 220.197 401.438 400 318
7911 1 220.207 401.302 401 316
7912 1 220.2 401.288 400 314
7913 1 220.232 401.277 400 316
7914 1 220.137 401.272 400 314
7915 1 220.12 401.265 400 312
7916 1 220.137 401.24 400 310
7917 1 220.11 401.368 400 312
7918 1 220.107 401.312 400 310
7919 1 220.12 401.337 401 310
7920 1 220.132 401.298 400 310
7921 1 220.123 401.233 400 310
7922 1 220.085 401.202 400 310
7923 1 220.075 401.14 400 308
7924 1 220.045 401.241 399 310
7925 1 220.028 401.205 400 312
7926 1 220.012 401.248 400 312
7927 1 219.977 401.178 400 314
7928 1 220 401.185 400 316
7929 1 219.99 401.115 399 314
7930 1 220.015 401.327 400 316
7931 1 220.06 401.435 400 312
7932 1 220.135 401.288 399 308
7933 1 220.053 401.238 400 312
7934 1 220.053 401.238 400 312
7935 1 220.12 401.35 400 308
7936 1 220.083 401.286 399 312
7937 1 220.053 401.217 400 312
7938 1 220.03 401.115 400 312
7939 1 220.053 401.04 400 312
7940 1 220.01 400.932 399 312
7941 1 219.938 400.892 400 314
7942 1 219.928 400.78 400 312
7943 1 219.875 400.832 400 314
7944 1 219.863 400.818 401 310
7945 1 219.91 400.717 400 306
7946 1 219.823 400.805 401 312
7947 1 219.808 400.83 400 308
7948 1 219.785 400.738 400 310
7949 1 219.708 400.673 400 314
7950 1 219.753 400.646 401 308
7951 1 219.765 400.73 400 310
7952 1 219.711 400.766 401 310
7953 1 219.623 400.893 401 308
7954 1 219.575 400.738 400 306
7955 1 219.577 400.935 400 310
7956 1 219.56 400.762 400 302
7957 1 219.442 400.853 400 310
7958 1 219.377 400.718 401 306
7959 1 219.304 400.726 401 308
7960 1 219.265 400.67 400 312
7961 1 219.271 400.781 402 306
7962 1 219.242 400.983 401 310
7963 1 219.162 400.863 400 306
7964 1 219.12 400.815 400 310
7965 1 219.1 400.888 401 306
7966 1 219.072 400.908 401 302
7967 1 219.06 401.038 400 304
7968 1 218.975 400.94 401 308
7969 1 218.958 400.865 400 310
7970 1 218.9 400.988 400 308
7971 1 218.908 400.99 401 308
7972 1 218.847 400.9 400 306
7973 1 218.778 400.888 401 302
7974 1 218.692 400.762 400 308
7975 1 218.665 400.855 400 310
7976 1 218.558 400.817 400 304
7977 1 218.486 400.838 401 302
7978 1 218.439 400.873 401 308
7979 1 218.317 400.87 400 304
7980 1 218.332 400.888 401 302
7981 1 218.3 400.96 400 302
7982 1 218.232 400.892 400 304
7983 1 218.075 401.015 400 300
7984 1 217.877 401.07 400 302
7985 1 217.725 401.06 400 306
7986 1 217.586 401.095 401 302
7987 1 217.53 401.238 400 300
7988 1 217.57 401.183 400 306
7989 1 217.441 401.217 401 308
7990 1 217.36 401.175 400 306
7991 1 217.232 401.317 401 304
7992 1 217.167 401.265 400 308
7993 1 217.12 401.18 401 308
7994 1 217.012 401.162 401 310
7995 1 216.988 401.327 400 306
7996 1 216.968 401.368 400 306
7997 1 216.988 401.462 400 306
7998 1 216.85 401.476 399 306
7999 1 216.693 401.519 401 300
8000 1 216.591 401.327 401 308
8001 1 216.597 401.462 400 308
8002 1 216.623 401.613 401 304
8003 1 216.393 401.587 400 312
8004 1 216.315 401.608 400 308
8005 1 216.295 401.493 400 306
8006 1 216.267 401.618 401 308
8007 1 216.02 401.603 401 306
8008 1 215.815 401.628 401 304
8009 1 215.816 401.609 402 294
8010 1 215.731 401.696 401 302
8011 1 215.65 401.72 400 310
8012 1 215.51 401.873 400 306
8013 1 215.471 401.955 401 296
8014 1 215.436 401.953 401 304
8015 1 215.399 402.052 401 304
8016 1 215.42 402.173 400 310
8017 1 215.504 402.175 401 306
8018 1 215.208 402.15 400 312
8019 1 214.995 402.15 401 314
8020 1 215.035 402.167 401 310
8021 1 214.963 402.182 401 308
8022 1 214.965 402.142 401 312
8023 1 215.092 402.292 401 314
8024 1 215.057 402.344 401 312
8025 1 215.19 402.36 400 308
8026 1 215.278 402.375 400 312
8027 1 215.192 402.369 401 312
8028 1 215.16 402.358 400 310
8029 1 215.045 402.36 400 310
8030 1 214.998 402.354 401 312
8031 1 214.93 402.342 401 312
8032 1 214.86 402.353 400 310
8033 1 214.963 402.377 401 310
8034 1 214.95 402.405 400 316
8035 1 214.817 402.415 400 312
8036 1 214.83 402.425 400 316
8037 1 214.727 402.365 400 314
8038 1 214.658 402.377 401 318
8039 1 214.618 402.277 400 318
8040 1 214.634 402.276 399 316
8041 1 214.627 402.231 399 312
8042 1 214.683 402.28 400 312
8043 1 214.743 402.317 400 316
8044 1 214.688 402.327 400 316
8045 1 214.72 402.335 400 308
8046 1 214.69 402.327 400 308
8047 1 214.546 402.282 401 310
8048 1 214.498 402.233 400 312
8049 1 214.433 402.197 400 312
8050 1 214.425 402.217 400 310
8051 1 214.273 402.207 400 312
8052 1 214.195 402.207 400 312
8053 1 214.158 402.115 399 310
8054 1 214.062 402.095 400 316
8055 1 214.14 402.107 401 316
8056 1 213.955 402.087 400 316
8057 1 213.85 402.092 400 312
8058 1 213.758 402.04 401 314
8059 1 213.702 402.025 400 314
8060 1 213.615 401.973 400 312
8061 1 213.609 401.982 399 312
8062 1 213.516 401.905 401 318
8063 1 213.588 401.928 400 316
8064 1 213.632 401.945 400 316
8065 1 213.562 401.92 400 316
8066 1 213.417 401.897 400 322
8067 1 213.447 401.877 400 318
8068 1 213.48 401.905 400 318
8069 1 213.447 401.9 400 318
8070 1 213.382 401.895 400 318
8071 1 213.297 401.868 401 316
8072 1 213.34 401.873 400 316
8073 1 213.34 401.873 400 316
8074 1 213.243 401.877 400 316
8075 1 213.192 401.892 400 320
8076 1 213.173 401.863 400 322
8077 1 213.133 401.837 399 322
8078 1 213.143 401.855 400 320
8079 1 213.048 401.842 400 320
8080 1 212.963 401.783 400 320
8081 1 212.97 401.722 399 320
8082 1 212.83 401.785 400 316
8083 1 212.848 401.815 401 314
8084 1 212.833 401.822 400 314
8085 1 212.83 401.768 401 314
8086 1 212.787 401.7 400 312
8087 1 212.675 401.625 400 316
8088 1 212.59 401.625 400 314
8089 1 212.567 401.6 400 314
8090 1 212.56 401.577 400 312
8091 1 212.575 401.562 400 312
8092 1 212.292 401.48 400 318
8093 1 212.107 401.415 400 318
8094 1 211.958 401.384 401 314
8095 1 211.89 401.32 400 318
8096 1 211.705 401.32 400 318
8097 1 211.62 401.325 400 314
8098 1 211.648 401.335 400 314
8099 1 211.61 401.312 400 316
8100 1 211.61 401.312 400 316
8101 1 211.691 401.307 401 316
8102 1 211.583 401.29 400 316
8103 1 211.643 401.317 400 316
8104 1 211.548 401.293 400 318
8105 1 211.556 401.282 401 318
8106 1 211.521 401.277 401 318
8107 1 211.381 401.211 399 320
8108 1 211.232 401.202 400 320
8109 1 211.123 401.22 400 318
8110 1 211.148 401.231 399 314
8111 1 211.232 401.225 400 316
8112 1 211.185 401.217 400 314
8113 1 211.168 401.201 399 314
8114 1 211.12 401.195 400 316
8115 1 211.105 401.185 400 316
8116 1 211.067 401.187 401 316
8117 1 211.048 401.2 400 316
8118 1 211.055 401.212 400 318
8119 1 211.05 401.228 400 316
8120 1 211.032 401.185 400 314
8121 1 211.07 401.172 401 314
8122 1 210.855 401.113 400 314
8123 1 210.778 401.113 400 314
8124 1 210.778 401.113 400 314
8125 1 210.675 401.11 400 314
8126 1 210.632 401.07 400 314
8127 1 210.505 401.142 400 312
8128 1 210.545 401.192 400 314
8129 1 210.545 401.192 400 314
8130 1 210.593 401.238 400 314
8131 1 210.735 401.288 400 314
8132 1 210.718 401.252 400 314
8133 1 210.66 401.25 400 312
8134 1 210.588 401.165 400 310
8135 1 210.553 401.173 400 308
8136 1 210.593 401.18 400 308
8137 1 210.593 401.18 400 308
8138 1 210.593 401.18 400 308
8139 1 210.642 401.221 399 310
8140 1 210.73 401.248 400 308
8141 1 210.702 401.195 400 306
8142 1 210.768 401.302 401 304
8143 1 210.607 401.283 400 306
8144 1 210.757 401.316 399 308
8145 1 210.648 401.357 401 312
8146 1 210.732 401.373 400 310
8147 1 210.762 401.386 399 306
8148 1 210.745 401.4 400 306
8149 1 210.857 401.473 400 302
8150 1 210.757 401.55 400 304
8151 1 210.748 401.562 400 306
8152 1 210.765 401.585 400 308
8153 1 210.993 401.69 400 308
8154 1 211.04 401.743 400 312
8155 1 211.205 401.757 400 306
8156 1 211.18 401.783 400 312
8157 1 211.148 401.967 400 308
8158 1 211.197 402.06 400 308
8159 1 211.165 402.087 400 300
8160 1 211.352 402.28 400 310
8161 1 211.355 402.303 400 304
8162 1 211.441 402.347 401 304
8163 1 211.653 402.514 401 308
8164 1 211.723 402.554 401 310
8165 1 211.675 402.63 400 314
8166 1 211.83 402.712 400 308
8167 1 211.885 402.8 401 300
8168 1 211.99 402.908 401 306
8169 1 211.877 402.993 400 302
8170 1 212.137 403.275 400 312
8171 1 212.167 403.377 400 306
8172 1 212.125 403.445 400 306
8173 1 212.248 403.507 400 306
8174 1 212.359 403.711 401 300
8175 1 212.218 403.767 400 304
8176 1 212.399 403.878 401 304
8177 1 212.516 404.062 401 312
8178 1 212.477 404.288 400 308
8179 1 212.663 404.459 401 306
8180 1 212.768 404.655 400 312
8181 1 212.768 404.72 400 304
8182 1 212.877 404.868 400 312
8183 1 213.157 405.13 401 304
8184 1 213.372 405.349 401 308
8185 1 213.688 405.658 400 308
8186 1 213.835 405.795 400 304
8187 1 213.706 405.94 401 306
8188 1 213.838 406.119 402 298
8189 1 214.282 406.493 400 310
8190 1 214.465 406.647 400 302
8191 1 214.697 406.92 400 312
8192 1 214.96 407.145 400 308
8193 1 215.102 407.317 401 302
8194 1 215.452 407.623 400 314
8195 1 215.675 407.9 400 310
8196 1 215.794 408.04 399 308
8197 1 216.045 408.207 401 312
8198 1 216.232 408.531 401 308
8199 1 216.393 408.723 400 310
8200 1 216.542 408.715 400 302
8201 1 216.691 408.86 401 304
8202 1 216.898 409.075 400 310
8203 1 216.958 409.188 400 312
8204 1 216.972 409.288 400 308
8205 1 216.965 409.511 401 308
8206 1 217.075 409.637 400 312
8207 1 217.112 409.728 401 308
8208 1 217.183 409.918 400 308
8209 1 217.249 410.075 401 310
8210 1 217.423 410.185 400 312
8211 1 217.577 410.465 400 308
8212 1 217.72 410.733 400 310
8213 1 217.887 410.897 400 308
8214 1 218.083 410.947 400 300
8215 1 218.255 411.178 400 308
8216 1 218.377 411.288 400 312
8217 1 218.521 411.444 399 310
8218 1 218.524 411.439 401 306
8219 1 218.662 411.58 400 306
8220 1 218.7 411.65 400 314
8221 1 218.722 411.743 400 312
8222 1 218.768 411.883 401 308
8223 1 218.855 412.01 400 308
8224 1 219.02 412.145 401 308
8225 1 219.052 412.212 401 306
8226 1 219.178 412.442 400 310
8227 1 219.344 412.738 401 318
8228 1 219.445 412.805 400 316
8229 1 219.561 412.963 401 314
8230 1 219.553 413.048 400 312
8231 1 219.599 413.219 401 316
8232 1 219.738 413.332 400 316
8233 1 219.898 413.429 401 310
8234 1 219.95 413.402 400 314
8235 1 219.935 413.534 401 314
8236 1 220.015 413.603 400 312
8237 1 220.165 413.716 401 310
8238 1 220.058 413.913 400 306
8239 1 220.135 414.043 400 308
8240 1 220.224 414.177 401 308
8241 1 220.294 414.286 402 310
8242 1 220.345 414.332 400 312
8243 1 220.325 414.418 400 308
8244 1 220.333 414.462 400 310
8245 1 220.39 414.577 400 308
8246 1 220.345 414.738 400 310
8247 1 220.317 414.84 400 310
8248 1 220.23 414.93 400 310
8249 1 220.2 415.08 401 310
8250 1 220.19 415.399 401 314
8251 1 220.165 415.415 400 310
8252 1 220.3 415.415 400 312
8253 1 220.334 415.499 401 314
8254 1 220.363 415.5 400 308
8255 1 220.354 415.813 401 314
8256 1 220.347 416.075 400 310
8257 1 220.382 416.233 400 316
8258 1 220.426 416.292 401 310
8259 1 220.292 416.62 400 310
8260 1 220.294 416.673 401 306
8261 1 220.213 416.848 400 308
8262 1 220.14 417.047 401 308
8263 1 220.113 417.135 400 308
8264 1 220.225 417.27 400 308
8265 1 220.298 417.418 400 304
8266 1 220.335 417.558 400 306
8267 1 220.312 417.599 401 308
8268 1 220.303 417.683 400 312
8269 1 220.278 417.733 400 310
8270 1 220.268 417.683 400 312
8271 1 220.239 417.853 401 308
8272 1 220.185 418.13 401 312
8273 1 220.105 418.429 399 310
8274 1 220.06 418.715 400 308
8275 1 220.047 419.062 401 310
8276 1 220.115 419.2 401 304
8277 1 220.183 419.4 400 306
8278 1 220.115 419.61 400 312
8279 1 220.123 419.908 400 314
8280 1 220.167 419.947 400 312
8281 1 220.148 420.06 400 310
8282 1 220.125 420.239 401 312
8283 1 220.14 420.255 400 310
8284 1 220.05 420.51 402 308
8285 1 220.03 420.604 399 310
8286 1 220.032 420.635 400 306
8287 1 219.995 420.767 400 310
8288 1 220.032 421.045 400 314
8289 1 219.925 421.15 400 306
8290 1 219.882 421.217 400 310
8291 1 219.875 421.4 400 310
8292 1 219.85 421.6 400 310
8293 1 219.852 421.825 400 312
8294 1 219.741 421.983 401 308
8295 1 219.66 422.26 400 310
8296 1 219.583 422.507 400 312
8297 1 219.455 422.82 400 310
8298 1 219.405 423.005 400 310
8299 1 219.295 423.168 400 310
8300 1 219.244 423.426 401 308
8301 1 219.162 423.601 401 308
8302 1 219.197 423.72 400 310
8303 1 219.2 423.79 400 312
8304 1 219.162 423.983 400 314
8305 1 219.127 424.123 400 310
8306 1 219.153 424.223 400 312
8307 1 219.005 424.614 399 308
8308 1 218.89 424.883 401 316
8309 1 218.843 425.113 400 312
8310 1 218.768 425.25 400 310
8311 1 218.798 425.52 400 312
8312 1 218.725 425.707 400 310
8313 1 218.583 425.78 400 310
8314 1 218.588 425.868 400 314
8315 1 218.479 425.94 401 314
8316 1 218.398 426.043 400 314
8317 1 218.327 426.105 401 316
8318 1 218.324 426.1 401 312
8319 1 218.35 426.228 400 314
8320 1 218.235 426.575 400 314
8321 1 218.15 426.649 399 314
8322 1 218.122 426.863 401 312
8323 1 218.058 427.163 400 310
8324 1 217.893 427.382 401 314
8325 1 217.88 427.541 401 314
8326 1 217.84 427.663 400 314
8327 1 217.786 427.97 402 312
8328 1 217.808 428.15 401 312
8329 1 217.782 428.404 399 312
8330 1 217.725 428.717 400 316
8331 1 217.683 428.77 400 314
8332 1 217.643 428.978 400 314
8333 1 217.583 429.01 400 318
8334 1 217.553 429.077 400 318
8335 1 217.537 429.123 400 316
8336 1 217.534 429.165 401 314
8337 1 217.648 429.135 400 316
8338 1 217.54 429.23 400 316
8339 1 217.502 429.358 400 320
8340 1 217.481 429.476 401 318
8341 1 217.475 429.55 400 312
8342 1 217.44 429.772 400 314
8343 1 217.372 429.87 401 304
8344 1 217.325 429.895 400 306
8345 1 217.39 430.082 400 312
8346 1 217.452 430.16 400 312
8347 1 217.456 430.246 399 312
8348 1 217.48 430.342 400 314
8349 1 217.525 430.373 400 314
8350 1 217.526 430.489 399 312
8351 1 217.516 430.551 399 312
8352 1 217.52 430.647 400 316
8353 1 217.567 430.652 400 312
8354 1 217.662 430.798 400 314
8355 1 217.695 430.908 400 312
8356 1 217.805 431.118 400 314
8357 1 217.865 431.183 400 316
8358 1 217.927 431.301 399 310
8359 1 217.938 431.395 400 314
8360 1 217.9 431.664 399 318
8361 1 217.845 431.803 401 314
8362 1 217.815 431.855 401 312
8363 1 217.875 431.957 400 316
8364 1 217.91 431.967 400 316
8365 1 218.012 432.195 400 320
8366 1 218.005 432.192 401 318
8367 1 218.15 432.261 399 316
8368 1 218.213 432.24 400 314
8369 1 218.227 432.17 400 310
8370 1 218.238 432.335 400 318
8371 1 218.275 432.337 400 314
8372 1 218.333 432.52 400 314
8373 1 218.305 432.603 400 310
8374 1 218.338 432.72 400 312
8375 1 218.343 432.728 400 310
8376 1 218.494 432.938 401 310
8377 1 218.571 433.05 399 312
8378 1 218.657 433.152 400 312
8379 1 218.718 433.277 401 310
8380 1 218.875 433.275 400 312
8381 1 218.9 433.344 401 312
8382 1 219.012 433.415 400 312
8383 1 219.035 433.465 400 314
8384 1 219.08 433.585 400 316
8385 1 219.192 433.785 400 314
8386 1 219.225 433.845 400 316
8387 1 219.36 433.882 400 316
8388 1 219.417 433.915 400 316
8389 1 219.403 433.925 400 312
8390 1 219.493 433.955 400 314
8391 1 219.504 433.945 401 312
8392 1 219.678 434.025 400 314
8393 1 219.732 434.15 400 314
8394 1 219.803 434.14 400 310
8395 1 219.85 434.2 401 312
8396 1 219.803 434.33 400 318
8397 1 219.857 434.402 400 312
8398 1 219.935 434.438 400 308
8399 1 220.067 434.498 400 312
8400 1 220.015 434.601 401 316
8401 1 220.077 434.646 401 316
8402 1 220.137 434.575 400 312
8403 1 220.14 434.637 400 312
8404 1 220.178 434.707 400 310
8405 1 220.238 434.808 400 314
8406 1 220.143 435.075 400 310
8407 1 220.113 435.065 400 316
8408 1 220.145 435.048 400 314
8409 1 220.16 434.933 401 316
8410 1 220.187 434.983 401 314
8411 1 220.252 434.965 400 316
8412 1 220.298 434.89 400 310
8413 1 220.435 434.752 400 312
8414 1 220.417 434.72 400 314
8415 1 220.407 434.587 400 308
8416 1 220.423 434.618 400 312
8417 1 220.436 434.649 399 316
8418 1 220.481 434.667 399 318
8419 1 220.608 434.738 401 312
8420 1 220.66 434.655 400 310
8421 1 220.674 434.561 399 310
8422 1 220.705 434.49 400 312
8423 1 220.736 434.446 401 308
8424 1 220.722 434.44 400 308
8425 1 220.686 434.374 401 300
8426 1 220.738 434.387 401 314
8427 1 220.757 434.29 400 306
8428 1 220.838 434.303 400 308
8429 1 220.93 434.279 401 306
8430 1 220.928 434.15 400 308
8431 1 220.917 433.975 400 300
8432 1 220.968 433.915 400 304
8433 1 220.988 433.82 400 304
8434 1 221.15 433.678 400 304
8435 1 221.316 433.647 402 300
8436 1 221.374 433.594 401 304
8437 1 221.426 433.431 401 310
8438 1 221.339 433.319 401 300
8439 1 221.345 433.295 400 306
8440 1 221.347 433.244 401 302
8441 1 221.36 433.142 400 306
8442 1 221.488 433.098 400 304
8443 1 221.581 433.042 401 304
8444 1 221.519 432.88 401 308
8445 1 221.643 432.755 400 300
8446 1 221.625 432.548 400 302
8447 1 221.648 432.397 400 306
8448 1 221.8 432.347 401 306
8449 1 221.845 432.087 400 302
8450 1 222.035 432.043 400 308
8451 1 222.088 431.952 400 314
8452 1 222.2 431.815 400 310
8453 1 222.287 431.767 400 308
8454 1 222.41 431.587 400 302
8455 1 222.49 431.555 400 306
8456 1 222.52 431.48 400 308
8457 1 222.434 431.299 401 306
8458 1 222.431 431.107 401 312
8459 1 222.464 431.057 401 306
8460 1 222.397 430.95 401 306
8461 1 222.472 430.745 400 310
8462 1 222.456 430.559 401 316
8463 1 222.463 430.42 400 310
8464 1 222.464 430.249 401 308
8465 1 222.663 430.284 401 296
8466 1 222.588 430.035 400 306
8467 1 222.63 429.973 400 304
8468 1 222.593 429.82 400 308
8469 1 222.662 429.709 399 308
8470 1 222.711 429.683 401 306
8471 1 222.751 429.564 401 306
8472 1 222.66 429.38 400 310
8473 1 222.653 429.353 400 308
8474 1 222.588 429.243 400 312
8475 1 222.66 429.1 400 316
8476 1 222.833 429.185 400 304
8477 1 222.787 429.005 400 302
8478 1 222.778 428.933 401 308
8479 1 222.853 428.838 401 308
8480 1 223.012 428.81 400 310
8481 1 223.037 428.658 401 312
8482 1 223.1 428.577 400 312
8483 1 223.245 428.49 400 312
8484 1 223.213 428.45 400 314
8485 1 223.323 428.308 399 316
8486 1 223.315 428.175 400 318
8487 1 223.444 428.092 401 316
8488 1 223.494 428.112 401 312
8489 1 223.564 427.965 401 314
8490 1 223.633 427.92 401 320
8491 1 223.673 427.942 400 316
8492 1 223.778 427.975 400 312
8493 1 223.883 427.933 401 316
8494 1 223.915 427.87 401 314
8495 1 223.97 427.743 400 312
8496 1 224 427.623 400 310
8497 1 224.105 427.663 400 316
8498 1 224.243 427.697 400 318
8499 1 224.248 427.672 399 314
8500 1 224.425 427.67 400 312
8501 1 224.475 427.517 400 310
8502 1 224.535 427.558 400 312
8503 1 224.531 427.474 401 312
8504 1 224.529 427.359 401 312
8505 1 224.642 427.348 399 314
8506 1 224.665 427.252 400 312
8507 1 224.718 427.248 400 316
8508 1 224.722 427.163 400 316
8509 1 224.805 427.19 400 318
8510 1 224.817 427.243 400 312
8511 1 224.77 427.183 400 314
8512 1 224.762 427.175 400 314
8513 1 224.776 427.135 401 312
8514 1 224.845 427.173 400 312
8515 1 224.947 427.205 400 312
8516 1 225.015 427.2 400 316
8517 1 224.95 427.097 401 320
8518 1 224.88 427.025 401 322
8519 1 224.907 426.99 400 322
8520 1 224.875 426.975 401 322
8521 1 224.782 426.89 400 320
8522 1 224.89 426.955 400 318
8523 1 224.785 426.88 400 318
8524 1 224.76 426.887 400 314
8525 1 224.882 426.882 400 316
8526 1 224.942 426.892 400 314
8527 1 224.882 426.798 400 316
8528 1 224.845 426.825 400 314
8529 1 224.803 426.817 400 314
8530 1 224.875 426.82 400 316
8531 1 224.947 426.827 400 316
8532 1 224.97 426.769 399 312
8533 1 224.9 426.69 400 314
8534 1 224.9 426.69 400 314
8535 1 225.053 426.772 400 318
8536 1 225.023 426.735 400 318
8537 1 225.067 426.8 400 318
8538 1 225.09 426.868 400 316
8539 1 225.107 426.882 400 312
8540 1 225.243 426.933 400 316
8541 1 225.185 426.89 400 316
8542 1 225.205 426.877 400 312
8543 1 225.278 426.882 400 312
8544 1 225.375 426.892 400 312
8545 1 225.355 426.92 400 312
8546 1 225.482 426.923 400 318
8547 1 225.567 427.002 400 322
8548 1 225.584 426.98 399 320
8549 1 225.567 426.95 400 318
8550 1 225.589 426.942 399 318
8551 1 225.692 426.998 400 318
8552 1 225.761 427.055 401 318
8553 1 225.808 427.08 400 316
8554 1 225.857 427.13 400 316
8555 1 225.857 427.13 400 316
8556 1 225.895 427.202 400 316
8557 1 225.895 427.202 400 316
8558 1 225.868 427.163 400 314
8559 1 225.887 427.168 400 316
8560 1 225.905 427.178 400 318
8561 1 225.917 427.183 400 320
8562 1 225.882 427.183 399 320
8563 1 225.923 427.363 400 320
8564 1 225.945 427.38 400 322
8565 1 226.08 427.501 401 322
8566 1 226.185 427.645 400 322
8567 1 226.127 427.663 401 320
8568 1 226.298 427.817 400 318
8569 1 226.318 427.825 399 318
8570 1 226.403 427.882 400 318
8571 1 226.505 428.033 400 316
8572 1 226.558 428.105 400 318
8573 1 226.585 428.1 400 316
8574 1 226.84 428.288 400 320
8575 1 226.875 428.257 401 318
8576 1 226.815 428.228 400 318
8577 1 226.773 428.25 400 318
8578 1 226.902 428.386 399 316
8579 1 226.873 428.41 400 316
8580 1 226.863 428.402 400 316
8581 1 226.697 428.305 400 316
8582 1 226.745 428.327 400 318
8583 1 226.73 428.363 400 318
8584 1 226.708 428.332 400 316
8585 1 226.708 428.363 400 314
8586 1 226.713 428.365 400 314
8587 1 226.63 428.39 400 314
8588 1 226.64 428.44 400 310
8589 1 226.708 428.478 400 316
8590 1 226.733 428.554 401 318
8591 1 226.69 428.525 400 316
8592 1 226.67 428.525 400 312
8593 1 226.67 428.525 400 312
8594 1 226.76 428.538 400 314
8595 1 226.635 428.467 400 316
8596 1 226.69 428.475 400 314
8597 1 226.593 428.485 400 314
8598 1 226.585 428.478 400 314
8599 1 226.51 428.558 400 316
8600 1 226.498 428.55 400 314
8601 1 226.466 428.544 399 310
8602 1 226.433 428.527 400 306
8603 1 226.425 428.56 400 308
8604 1 226.393 428.49 400 308
8605 1 226.438 428.562 400 308
8606 1 226.37 428.47 400 310
8607 1 226.37 428.457 400 312
8608 1 226.31 428.438 400 308
8609 1 226.222 428.41 400 308
8610 1 226.192 428.35 400 308
8611 1 226.215 428.35 400 306
8612 1 226.215 428.35 400 306
8613 1 226.215 428.35 400 306
8614 1 226.12 428.327 400 306
8615 1 226.063 428.398 399 306
8616 1 226.067 428.368 400 304
8617 1 226.062 428.342 400 310
8618 1 226.155 428.457 400 312
8619 1 226.15 428.47 400 310
8620 1 226.072 428.465 400 310
8621 1 226.09 428.52 400 310
8622 1 226.135 428.525 400 312
8623 1 226.123 428.52 400 310
8624 1 226.107 428.436 401 308
8625 1 226.045 428.41 400 310
8626 1 226.028 428.373 400 308
8627 1 226.075 428.425 400 308
8628 1 225.925 428.397 401 310
8629 1 225.9 428.467 400 314
8630 1 225.85 428.387 400 308
8631 1 225.87 428.381 399 306
8632 1 225.907 428.415 400 308
8633 1 225.86 428.332 400 310
8634 1 225.923 428.405 400 312
8635 1 225.907 428.405 400 318
8636 1 225.963 428.394 401 316
8637 1 226.028 428.391 399 314
8638 1 226.032 428.415 400 316
8639 1 225.98 428.405 400 314
8640 1 226.06 428.5 400 314
8641 1 226.06 428.5 400 314
8642 1 226.06 428.5 400 314
8643 1 226.07 428.505 400 314
8644 1 226.078 428.489 399 314
8645 1 226.123 428.562 400 312
8646 1 225.963 428.465 400 310
8647 1 225.863 428.345 400 310
8648 1 225.843 428.238 400 312
8649 1 225.757 428.178 400 312
8650 1 225.757 428.178 400 312
8651 1 225.725 428.188 400 310
8652 1 225.77 428.24 400 312
8653 1 225.653 428.183 400 310
8654 1 225.732 428.203 399 310
8655 1 225.855 428.239 401 310
8656 1 225.835 428.288 400 312
8657 1 225.86 428.262 400 312
8658 1 225.757 428.178 400 312
8659 1 225.735 428.062 400 308
8660 1 225.73 428.077 400 308
8661 1 225.653 428.025 400 310
8662 1 225.602 428.035 400 310
8663 1 225.558 427.88 400 306
8664 1 225.493 427.798 400 308
8665 1 225.523 427.817 400 308
8666 1 225.433 427.675 400 312
8667 1 225.355 427.592 400 312
8668 1 225.475 427.685 400 308
8669 1 225.468 427.678 400 310
8670 1 225.407 427.623 400 308
8671 1 225.373 427.553 400 308
8672 1 225.281 427.444 399 308
8673 1 225.268 427.465 400 312
8674 1 225.183 427.375 400 310
8675 1 225.12 427.34 400 308
8676 1 225.058 427.353 400 310
8677 1 225.045 427.303 400 310
8678 1 225.088 427.373 399 310
8679 1 224.955 427.201 399 314
8680 1 224.905 427.067 400 312
8681 1 224.845 426.91 399 312
8682 1 224.787 426.75 400 320
8683 1 224.786 426.676 401 316
8684 1 224.691 426.544 401 314
8685 1 224.675 426.598 400 314
8686 1 224.678 426.572 400 316
8687 1 224.702 426.543 400 316
8688 1 224.579 426.419 399 314
8689 1 224.528 426.327 400 316
8690 1 224.535 426.345 400 314
8691 1 224.51 426.295 400 316
8692 1 224.479 426.244 401 314
8693 1 224.411 426.172 401 316
8694 1 224.343 426.103 400 316
8695 1 224.269 425.983 401 316
8696 1 224.113 425.873 400 316
8697 1 224.165 425.928 400 316
8698 1 224.137 425.85 400 316
8699 1 224.118 425.78 400 318
8700 1 224.12 425.728 401 318
8701 1 224.137 425.723 400 318
8702 1 224.125 425.717 400 318
8703 1 224.05 425.645 400 316
8704 1 224.005 425.58 400 314
8705 1 223.972 425.49 400 316
8706 1 223.995 425.524 401 316
8707 1 223.995 425.507 400 316
8708 1 223.907 425.418 400 314
8709 1 223.907 425.418 400 314
8710 1 223.895 425.265 400 314
8711 1 223.87 425.23 400 314
8712 1 223.855 425.223 399 310
8713 1 223.877 425.28 400 310
8714 1 223.808 425.223 400 308
8715 1 223.808 425.223 400 308
8716 1 223.757 425.103 400 314
8717 1 223.752 425.137 400 312
8718 1 223.785 425.125 400 314
8719 1 223.785 425.125 400 314
8720 1 223.773 425.108 400 314
8721 1 223.785 425.13 400 312
8722 1 223.771 425.234 401 310
8723 1 223.732 425.2 400 310
8724 1 223.597 425.07 400 310
8725 1 223.607 425.05 400 310
8726 1 223.601 425.015 401 312
8727 1 223.555 424.967 400 308
8728 1 223.6 425.04 400 304
8729 1 223.667 425.168 400 310
8730 1 223.64 425.127 400 310
8731 1 223.505 425.07 400 312
8732 1 223.433 425 400 310
8733 1 223.44 424.965 400 308
8734 1 223.415 424.93 400 308
8735 1 223.415 424.93 400 308
8736 1 223.347 424.9 400 308
8737 1 223.347 424.9 400 308
8738 1 223.287 424.83 400 308
8739 1 223.298 424.825 399 310
8740 1 223.238 424.757 400 314
8741 1 223.182 424.743 401 314
8742 1 223.137 424.735 400 314
8743 1 223.045 424.723 400 312
8744 1 223.018 424.74 400 312
8745 1 223.037 424.755 400 314
8746 1 223.053 424.789 399 314
8747 1 223.118 424.845 399 314
8748 1 223.105 424.825 400 314
8749 1 223.105 424.825 400 314
8750 1 223.088 424.848 400 314
8751 1 223.102 424.915 400 314
8752 1 223.073 424.877 399 312
8753 1 223.053 424.902 400 312
8754 1 223.05 424.933 400 312
8755 1 223.047 424.903 401 312
8756 1 222.988 424.885 400 312
8757 1 222.938 424.827 400 310
8758 1 222.845 424.678 400 310
8759 1 222.833 424.67 400 312
8760 1 222.827 424.613 400 310
8761 1 222.741 424.546 401 312
8762 1 222.697 424.531 399 314
8763 1 222.78 424.65 400 314
8764 1 222.778 424.658 400 314
8765 1 222.835 424.748 401 314
8766 1 222.805 424.635 400 316
8767 1 222.822 424.69 400 314
8768 1 222.822 424.69 400 314
8769 1 222.85 424.715 400 314
8770 1 222.855 424.755 400 312
8771 1 222.82 424.688 400 314
8772 1 222.768 424.543 400 318
8773 1 222.768 424.543 400 318
8774 1 222.768 424.543 400 318
8775 1 222.815 424.595 400 318
8776 1 222.817 424.624 399 318
8777 1 222.817 424.624 399 318
8778 1 222.81 424.61 400 318
8779 1 222.81 424.61 400 318
8780 1 222.81 424.61 400 318
8781 1 222.787 424.54 400 316
8782 1 222.787 424.54 400 316
8783 1 222.773 424.517 400 318
8784 1 222.756 424.471 401 318
8785 1 222.745 424.44 400 318
8786 1 222.81 424.512 400 318
8787 1 222.828 424.603 401 316
8788 1 222.822 424.575 400 314
8789 1 222.877 424.665 400 316
8790 1 222.91 424.748 400 314
8791 1 222.915 424.81 400 314
8792 1 222.915 424.81 400 314
8793 1 222.89 424.79 400 314
8794 1 222.898 424.743 400 314
8795 1 222.928 424.923 400 314
8796 1 223.053 425.083 399 314
8797 1 223.015 424.983 400 314
8798 1 223.012 424.947 400 314
8799 1 222.933 424.928 400 312
8800 1 222.98 424.957 400 312
8801 1 223.002 425.017 400 314
8802 1 223.002 425.017 400 314
8803 1 223.035 425.02 400 312
8804 1 223.06 425.048 400 312
8805 1 223.135 425.06 399 312
8806 1 223.2 425.167 401 312
8807 1 223.188 425.185 400 312
8808 1 223.16 425.175 400 310
8809 1 223.22 425.272 400 310
8810 1 223.248 425.298 400 308
8811 1 223.225 425.317 400 310
8812 1 223.21 425.42 400 310
8813 1 223.253 425.459 399 310
8814 1 223.273 425.51 400 312
8815 1 223.241 425.476 399 312
8816 1 223.222 425.517 400 312
8817 1 223.257 425.577 400 314
8818 1 223.255 425.6 400 314
8819 1 223.226 425.559 399 314
8820 1 223.155 425.511 399 314
8821 1 223.296 425.679 399 314
8822 1 223.333 425.717 400 314
8823 1 223.405 425.81 400 312
8824 1 223.275 425.86 400 312
8825 1 223.318 425.902 399 310
8826 1 223.377 426.07 401 314
8827 1 223.421 426.292 401 314
8828 1 223.343 426.363 400 316
8829 1 223.374 426.701 401 316
8830 1 223.347 426.832 400 312
8831 1 223.29 426.853 400 312
8832 1 223.39 427.017 400 312
8833 1 223.298 426.985 400 308
8834 1 223.24 426.877 400 306
8835 1 223.205 426.957 400 312
8836 1 223.202 427.115 400 312
8837 1 223.28 427.327 400 308
8838 1 223.428 427.688 400 310
8839 1 223.355 427.765 400 308
8840 1 223.248 427.897 400 322
8841 1 223.28 428.05 400 306
8842 1 223.282 428.14 400 308
8843 1 223.363 428.325 400 312
8844 1 223.491 428.524 399 308
8845 1 223.434 428.618 401 310
8846 1 223.43 428.714 402 306
8847 1 223.444 428.855 401 314
8848 1 223.38 428.95 400 314
8849 1 223.379 428.933 401 308
8850 1 223.38 429.1 400 306
8851 1 223.468 429.305 400 304
8852 1 223.501 429.476 401 302
8853 1 223.333 429.567 400 310
8854 1 223.364 429.716 401 314
8855 1 223.295 429.855 400 304
8856 1 223.268 430.043 400 310
8857 1 223.183 430.216 399 300
8858 1 223.214 430.309 401 304
8859 1 223.083 430.295 400 306
8860 1 223.077 430.505 400 308
8861 1 223.053 430.613 400 306
8862 1 223.027 430.855 401 306
8863 1 223.07 431.027 400 304
8864 1 223.05 431.204 401 308
8865 1 222.973 431.234 401 298
8866 1 222.83 431.317 401 312
8867 1 222.815 431.447 400 310
8868 1 222.776 431.663 401 310
8869 1 222.835 431.762 400 308
8870 1 222.827 431.848 400 308
8871 1 222.88 432.2 400 310
8872 1 222.907 432.25 400 302
8873 1 222.815 432.436 401 310
8874 1 222.736 432.544 401 320
8875 1 222.662 432.642 400 318
8876 1 222.655 432.692 400 312
8877 1 222.61 432.835 400 320
8878 1 222.607 432.98 400 312
8879 1 222.524 433.332 401 312
8880 1 222.548 433.6 400 302
8881 1 222.42 433.72 400 308
8882 1 222.295 433.89 400 312
8883 1 222.307 434.135 401 308
8884 1 222.259 434.11 401 304
8885 1 222.185 434.247 401 302
8886 1 221.965 434.262 401 306
8887 1 221.865 434.435 400 306
8888 1 221.571 434.534 399 306
8889 1 221.455 434.743 400 308
8890 1 221.34 434.938 400 302
8891 1 221.207 435.067 401 304
8892 1 221.025 435.165 401 304
8893 1 220.955 435.284 401 298
8894 1 220.757 435.343 399 308
8895 1 220.585 435.55 400 304
8896 1 220.537 435.615 400 298
8897 1 220.316 435.769 399 296
8898 1 219.982 435.94 400 310
8899 1 219.72 436.027 400 310
8900 1 219.532 436.02 400 306
8901 1 219.423 436.157 402 310
8902 1 219.39 436.34 400 310
8903 1 219.274 436.474 401 310
8904 1 219.207 436.466 401 308
8905 1 219.088 436.553 400 306
8906 1 218.86 436.509 401 310
8907 1 218.828 436.628 401 302
8908 1 218.646 436.681 401 302
8909 1 218.586 436.818 401 304
8910 1 218.375 436.877 400 308
8911 1 218.308 436.947 400 302
8912 1 218.15 437.082 401 300
8913 1 217.97 437.152 401 306
8914 1 217.748 437.075 401 302
8915 1 217.406 436.938 401 310
8916 1 217.294 437.13 401 298
8917 1 217.048 437.205 400 302
8918 1 216.877 437.142 400 308
8919 1 216.738 437.062 401 302
8920 1 216.605 437.082 400 302
8921 1 216.564 437.08 401 298
8922 1 216.446 437.177 401 300
8923 1 216.327 437.175 401 308
8924 1 216.107 437.13 401 304
8925 1 216.107 437.204 401 302
8926 1 216.007 437.02 400 304
8927 1 215.958 437.092 401 302
8928 1 215.908 437.204 401 310
8929 1 215.72 437.067 400 310
8930 1 215.564 437.083 399 306
8931 1 215.397 437.204 401 314
8932 1 215.248 437.142 400 310
8933 1 215.09 437.272 401 310
8934 1 215.025 437.322 400 312
8935 1 214.96 437.357 401 312
8936 1 214.833 437.349 401 308
8937 1 214.738 437.324 401 316
8938 1 214.705 437.377 400 314
8939 1 214.696 437.559 401 314
8940 1 214.627 437.483 400 308
8941 1 214.507 437.512 402 312
8942 1 214.44 437.442 400 316
8943 1 214.329 437.531 401 314
8944 1 214.299 437.726 401 314
8945 1 214.2 437.8 400 316
8946 1 214.097 437.855 400 310
8947 1 213.923 438.09 401 312
8948 1 213.83 438.065 400 314
8949 1 213.696 438.032 401 308
8950 1 213.591 438.005 401 314
8951 1 213.581 438.195 401 316
8952 1 213.515 438.342 400 314
8953 1 213.327 438.205 400 312
8954 1 213.287 438.397 400 316
8955 1 213.3 438.52 400 314
8956 1 213.267 438.504 401 314
8957 1 213.188 438.464 399 318
8958 1 213.07 438.531 401 316
8959 1 212.935 438.474 401 318
8960 1 212.877 438.478 400 320
8961 1 212.895 438.725 400 316
8962 1 212.78 438.793 400 318
8963 1 212.796 438.818 401 320
8964 1 212.722 438.933 400 320
8965 1 212.765 439.043 400 318
8966 1 212.727 439.067 400 318
8967 1 212.688 439.192 400 318
8968 1 212.708 439.423 400 322
8969 1 212.683 439.545 400 322
8970 1 212.673 439.577 400 322
8971 1 212.67 439.598 400 322
8972 1 212.626 439.651 401 320
8973 1 212.589 439.671 401 322
8974 1 212.56 439.683 400 322
8975 1 212.567 439.695 400 324
8976 1 212.49 439.69 400 324
8977 1 212.463 439.647 400 324
8978 1 212.425 439.71 400 324
8979 1 212.349 439.781 401 320
8980 1 212.325 439.858 400 320
8981 1 212.295 439.945 400 320
8982 1 212.303 439.998 400 320
8983 1 212.332 440.04 401 320
8984 1 212.26 439.97 400 320
8985 1 212.225 439.98 400 322
8986 1 212.178 440.012 400 324
8987 1 212.28 440.197 400 326
8988 1 212.222 440.185 401 324
8989 1 212.252 440.207 400 324
8990 1 212.273 440.168 400 326
8991 1 212.298 440.3 400 326
8992 1 212.31 440.317 400 324
8993 1 212.31 440.317 400 324
8994 1 212.345 440.368 400 324
8995 1 212.33 440.392 400 324
8996 1 212.375 440.435 400 324
8997 1 212.368 440.466 399 324
8998 1 212.375 440.435 400 324
8999 1 212.393 440.428 400 322
9000 1 212.43 440.488 400 322
9001 1 212.515 440.54 400 322
9002 1 212.512 440.55 400 322
9003 1 212.512 440.55 400 322
9004 1 212.54 440.57 400 322
9005 1 212.512 440.465 400 320
9006 1 212.493 440.47 400 322
9007 1 212.482 440.452 400 322
9008 1 212.502 440.53 400 322
9009 1 212.502 440.53 400 322
9010 1 212.502 440.53 400 322
9011 1 212.502 440.53 400 322
9012 1 212.515 440.575 400 322
9013 1 212.507 440.575 400 322
9014 1 212.485 440.545 400 320
9015 1 212.583 440.665 400 320
9016 1 212.637 440.757 400 322
9017 1 212.688 440.785 400 320
9018 1 212.7 440.887 400 320
9019 1 212.715 440.865 400 320
9020 1 212.725 440.808 400 322
9021 1 212.688 440.705 400 320
9022 1 212.707 440.732 399 320
9023 1 212.657 440.543 400 316
9024 1 212.678 440.63 400 316
9025 1 212.697 440.772 400 316
9026 1 212.697 440.772 400 316
9027 1 212.748 440.702 400 316
9028 1 212.79 440.772 400 316
9029 1 212.782 440.83 400 314
9030 1 212.8 440.798 400 314
9031 1 212.8 440.77 400 314
9032 1 212.8 440.77 400 314
9033 1 212.718 440.772 400 314
9034 1 212.75 440.755 400 316
9035 1 212.805 440.748 400 314
9036 1 212.803 440.758 401 312
9037 1 212.8 440.795 400 312
9038 1 212.762 440.715 400 312
9039 1 212.827 440.777 400 314
9040 1 212.86 440.83 400 316
9041 1 212.845 440.85 400 314
9042 1 212.865 440.695 400 312
9043 1 212.865 440.695 400 312
9044 1 212.888 440.661 401 312
9045 1 212.88 440.6 400 312
9046 1 212.845 440.55 400 314
9047 1 212.812 440.473 400 314
9048 1 212.765 440.39 400 314
9049 1 212.81 440.375 400 314
9050 1 212.855 440.405 400 312
9051 1 212.877 440.39 400 314
9052 1 212.903 440.345 400 316
9053 1 212.877 440.3 400 318
9054 1 212.945 440.342 400 318
9055 1 212.993 440.405 400 314
9056 1 213.097 440.475 400 314
9057 1 213.187 440.539 401 314
9058 1 213.192 440.507 400 314
9059 1 213.248 440.465 400 308
9060 1 213.342 440.501 401 314
9061 1 213.35 440.428 400 310
9062 1 213.36 440.455 400 312
9063 1 213.373 440.42 400 310
9064 1 213.428 440.428 400 316
9065 1 213.46 440.438 400 314
9066 1 213.49 440.522 400 314
9067 1 213.516 440.544 401 314
9068 1 213.768 440.783 400 318
9069 1 213.75 440.795 400 320
9070 1 213.776 440.813 401 318
9071 1 213.796 440.803 401 318
9072 1 213.855 440.793 400 316
9073 1 213.932 440.94 399 312
9074 1 213.85 440.855 400 312
9075 1 213.9 440.868 401 310
9076 1 213.942 440.91 399 312
9077 1 213.942 440.875 400 312
9078 1 213.97 440.89 401 314
9079 1 214.035 440.868 400 312
9080 1 214.072 440.91 401 312
9081 1 214.095 440.957 400 312
9082 1 214.118 440.918 400 312
9083 1 214.097 440.832 400 312
9084 1 214.018 440.7 400 308
9085 1 214.028 440.697 400 308
9086 1 214.1 440.755 400 314
9087 1 214.072 440.79 400 312
9088 1 214.105 440.86 400 312
9089 1 214.197 440.935 401 314
9090 1 214.243 440.957 399 314
9091 1 214.317 441.01 400 314
9092 1 214.255 440.95 400 306
9093 1 214.368 441.12 400 310
9094 1 214.482 441.15 400 314
9095 1 214.516 441.223 399 312
9096 1 214.569 441.112 401 310
9097 1 214.675 441.103 400 310
9098 1 214.828 441.187 401 314
9099 1 214.873 441.257 400 312
9100 1 214.97 441.198 399 312
9101 1 214.95 441.058 400 308
9102 1 215.13 441.127 400 312
9103 1 215.217 441.087 401 304
9104 1 215.248 441.005 399 310
9105 1 215.35 440.933 400 308
9106 1 215.399 440.895 401 308
9107 1 215.571 440.893 401 310
9108 1 215.693 440.935 401 304
9109 1 215.825 440.978 400 308
9110 1 215.925 441.033 400 312
9111 1 215.98 441.06 400 310
9112 1 216.025 441.04 400 310
9113 1 216.205 441.05 400 300
9114 1 216.262 441.07 400 308
9115 1 216.322 441.12 401 302
9116 1 216.347 441.03 401 306
9117 1 216.356 441.025 399 304
9118 1 216.534 440.968 401 306
9119 1 216.553 440.92 400 308
9120 1 216.6 440.993 400 308
9121 1 216.593 440.945 400 308
9122 1 216.803 440.913 400 310
9123 1 216.83 440.812 400 308
9124 1 216.967 440.835 399 308
9125 1 216.887 440.68 400 304
9126 1 217 440.733 400 302
9127 1 217.15 440.66 400 304
9128 1 217.275 440.595 400 314
9129 1 217.465 440.5 400 312
9130 1 217.678 440.493 400 312
9131 1 217.652 440.483 402 312
9132 1 217.765 440.515 400 314
9133 1 217.865 440.424 401 310
9134 1 217.843 440.259 401 308
9135 1 217.925 440.187 401 304
9136 1 218.113 440.188 400 306
9137 1 218.245 440.21 400 306
9138 1 218.327 440.178 400 302
9139 1 218.416 440.047 401 314
9140 1 218.561 439.993 401 310
9141 1 218.722 439.91 400 310
9142 1 218.958 439.95 400 308
9143 1 219.012 439.905 401 312
9144 1 219.143 439.877 400 306
9145 1 219.365 439.81 400 310
9146 1 219.36 439.84 400 304
9147 1 219.518 439.775 400 304
9148 1 219.62 439.623 400 302
9149 1 219.648 439.581 401 302
9150 1 219.79 439.498 400 302
9151 1 219.955 439.446 399 306
9152 1 220.045 439.321 399 302
9153 1 220.165 439.18 400 302
9154 1 220.354 439.132 401 312
9155 1 220.495 439.065 400 312
9156 1 220.653 439.09 400 308
9157 1 220.711 438.928 401 298
9158 1 220.918 438.848 401 300
9159 1 221.1 438.748 401 308
9160 1 221.284 438.683 401 312
9161 1 221.252 438.632 400 310
9162 1 221.382 438.404 401 308
9163 1 221.593 438.243 400 310
9164 1 221.678 438.062 400 314
9165 1 221.741 437.92 401 302
9166 1 221.832 437.729 399 302
9167 1 222.037 437.691 401 310
9168 1 222.112 437.562 402 306
9169 1 222.274 437.372 401 306
9170 1 222.3 437.145 400 306
9171 1 222.387 436.753 401 302
9172 1 222.58 436.538 400 304
9173 1 222.548 436.39 400 296
9174 1 222.652 436.276 402 304
9175 1 222.765 436.05 400 300
9176 1 222.79 435.983 400 298
9177 1 222.917 435.913 400 302
9178 1 223.012 435.835 400 304
9179 1 223.005 435.706 401 306
9180 1 223.204 435.426 401 304
9181 1 223.257 435.324 401 306
9182 1 223.38 435.243 400 306
9183 1 223.466 435.13 401 300
9184 1 223.535 434.96 400 304
9185 1 223.632 434.723 400 302
9186 1 223.597 434.67 400 308
9187 1 223.798 434.582 400 300
9188 1 223.94 434.397 400 306
9189 1 223.985 434.255 400 304
9190 1 224.097 434.09 400 308
9191 1 224.185 433.94 401 304
9192 1 224.267 433.845 401 314
9193 1 224.395 433.775 400 304
9194 1 224.429 433.618 401 306
9195 1 224.45 433.345 400 308
9196 1 224.449 433.117 401 304
9197 1 224.4 432.973 400 310
9198 1 224.504 432.903 401 308
9199 1 224.61 432.652 400 304
9200 1 224.748 432.53 400 312
9201 1 224.736 432.327 401 314
9202 1 224.74 432.235 400 308
9203 1 224.683 431.98 400 302
9204 1 224.658 431.676 401 312
9205 1 224.655 431.608 400 312
9206 1 224.753 431.479 401 304
9207 1 224.618 431.312 400 306
9208 1 224.536 431.18 401 306
9209 1 224.509 431.022 401 306
9210 1 224.53 430.965 400 312
9211 1 224.491 430.86 401 308
9212 1 224.452 430.72 400 308
9213 1 224.516 430.589 399 308
9214 1 224.35 430.53 400 308
9215 1 224.34 430.413 400 314
9216 1 224.317 430.307 401 314
9217 1 224.435 430.137 400 312
9218 1 224.393 430.045 400 312
9219 1 224.393 429.942 400 314
9220 1 224.416 429.898 401 304
9221 1 224.6 429.995 400 306
9222 1 224.425 429.817 400 308
9223 1 224.232 429.692 400 312
9224 1 224.153 429.54 400 310
9225 1 224.052 429.549 401 314
9226 1 224.118 429.535 400 314
9227 1 224.173 429.575 400 312
9228 1 224.202 429.535 400 318
9229 1 224.157 429.491 401 314
9230 1 224.09 429.44 400 316
9231 1 224.03 429.353 400 316
9232 1 224.015 429.32 400 312
9233 1 223.942 429.33 400 312
9234 1 223.89 429.277 400 312
9235 1 223.825 429.252 400 312
9236 1 223.77 429.18 400 310
9237 1 223.615 429.035 400 314
9238 1 223.594 428.903 401 312
9239 1 223.531 428.776 401 312
9240 1 223.532 428.692 400 310
9241 1 223.369 428.576 401 314
9242 1 223.37 428.5 400 316
9243 1 223.317 428.515 400 312
9244 1 223.303 428.452 400 310
9245 1 223.373 428.433 400 314
9246 1 223.377 428.42 400 310
9247 1 223.36 428.418 400 312
9248 1 223.232 428.423 400 312
9249 1 223.235 428.423 400 312
9250 1 223.182 428.414 401 316
9251 1 223.125 428.373 400 316
9252 1 223.057 428.304 401 308
9253 1 222.882 428.353 400 310
9254 1 222.798 428.322 400 312
9255 1 222.657 428.262 400 312
9256 1 222.653 428.312 400 314
9257 1 222.673 428.303 400 314
9258 1 222.53 428.25 400 318
9259 1 222.439 428.236 399 316
9260 1 222.281 428.216 399 312
9261 1 222.243 428.22 400 308
9262 1 222.18 428.252 400 308
9263 1 222.053 428.265 400 312
9264 1 221.945 428.277 400 312
9265 1 221.858 428.314 401 312
9266 1 221.694 428.283 399 318
9267 1 221.485 428.248 400 322
9268 1 221.343 428.235 400 314
9269 1 221.235 428.185 400 314
9270 1 221.042 428.173 400 314
9271 1 221.083 428.22 400 314
9272 1 220.94 428.2 401 312
9273 1 220.89 428.185 400 314
9274 1 220.812 428.2 400 316
9275 1 220.68 428.185 400 316
9276 1 220.618 428.21 400 310
9277 1 220.5 428.207 400 316
9278 1 220.377 428.225 400 314
9279 1 220.255 428.197 400 312
9280 1 220.16 428.157 401 310
9281 1 220.048 428.085 400 312
9282 1 219.968 428.072 400 314
9283 1 219.912 428.038 400 310
9284 1 219.782 428.06 399 314
9285 1 219.678 428.165 400 316
9286 1 219.541 428.259 401 310
9287 1 219.466 428.338 399 308
9288 1 219.311 428.343 399 310
9289 1 219.183 428.368 400 310
9290 1 219.062 428.377 400 314
9291 1 218.9 428.465 400 312
9292 1 218.78 428.5 400 312
9293 1 218.633 428.544 401 310
9294 1 218.452 428.527 400 308
9295 1 218.275 428.63 400 312
9296 1 218.127 428.611 401 310
9297 1 217.843 428.533 400 308
9298 1 217.83 428.705 400 306
9299 1 217.703 428.823 401 310
9300 1 217.555 428.897 400 308
9301 1 217.439 429.065 401 310
9302 1 217.232 429.234 401 306
9303 1 216.907 429.293 400 306
9304 1 216.657 429.457 400 312
9305 1 216.377 429.575 400 304
9306 1 216.162 429.692 400 306
9307 1 216.11 429.788 400 304
9308 1 215.792 429.817 400 302
9309 1 215.52 429.762 400 292
9310 1 215.424 429.88 401 312
9311 1 215.281 430.052 402 304
9312 1 215.177 430.182 401 308
9313 1 214.9 430.343 399 302
9314 1 214.726 430.454 401 308
9315 1 214.602 430.538 400 310
9316 1 214.553 430.767 400 300
9317 1 214.374 430.883 401 302
9318 1 214.357 430.933 400 302
9319 1 214.367 431.097 401 306
9320 1 214.312 431.165 400 304
9321 1 214.368 431.24 400 302
9322 1 214.327 431.43 400 300
9323 1 214.06 431.527 400 306
9324 1 214.047 431.646 401 300
9325 1 213.873 431.768 401 298
9326 1 213.705 431.837 400 304
9327 1 213.665 431.92 400 306
9328 1 213.416 431.945 401 304
9329 1 213.362 432.06 401 306
9330 1 213.125 432.077 400 304
9331 1 213.062 432.184 402 306
9332 1 212.903 432.132 401 310
9333 1 212.823 432.334 401 298
9334 1 212.788 432.446 401 312
9335 1 212.773 432.608 401 312
9336 1 212.602 432.645 400 306
9337 1 212.519 432.773 401 304
9338 1 212.238 432.822 400 300
9339 1 212.045 432.89 401 308
9340 1 211.778 432.87 400 308
9341 1 211.658 433.05 401 308
9342 1 211.511 433.289 401 306
9343 1 211.373 433.33 400 304
9344 1 211.257 433.44 400 312
9345 1 211.324 433.426 401 310
9346 1 211.246 433.577 402 306
9347 1 211.335 433.812 400 310
9348 1 211.31 434.043 400 308
9349 1 211.19 434.035 401 306
9350 1 211.067 434.082 400 306
9351 1 210.948 434.137 401 306
9352 1 211.11 434.288 400 310
9353 1 211.053 434.37 400 312
9354 1 211.065 434.505 400 308
9355 1 210.93 434.554 399 302
9356 1 210.905 434.686 401 310
9357 1 210.693 434.651 401 310
9358 1 210.524 434.651 401 308
9359 1 210.269 434.726 401 316
9360 1 210.175 434.737 399 304
9361 1 210.16 434.751 401 308
9362 1 209.935 434.765 400 308
9363 1 209.863 434.848 400 310
9364 1 209.718 434.786 401 312
9365 1 209.735 434.902 400 316
9366 1 209.778 434.933 400 310
9367 1 209.805 435.037 401 312
9368 1 209.845 435.072 400 312
9369 1 209.738 435.075 400 306
9370 1 209.61 435.03 400 312
9371 1 209.561 435.09 399 312
9372 1 209.6 435.14 400 318
9373 1 209.562 435.142 400 316
9374 1 209.463 435.132 400 312
9375 1 209.327 435.085 400 312
9376 1 209.327 435.09 400 312
9377 1 209.27 435.145 400 314
9378 1 209.235 435.077 400 310
9379 1 209.319 435.254 401 316
9380 1 209.433 435.34 400 316
9381 1 209.362 435.414 401 318
9382 1 209.43 435.493 400 310
9383 1 209.452 435.642 400 314
9384 1 209.491 435.741 401 318
9385 1 209.479 435.753 401 316
9386 1 209.518 435.775 400 312
9387 1 209.495 435.755 400 318
9388 1 209.407 435.752 400 318
9389 1 209.493 435.75 400 314
9390 1 209.472 435.812 400 316
9391 1 209.482 435.83 400 314
9392 1 209.442 435.81 400 314
9393 1 209.537 435.913 400 316
9394 1 209.498 435.925 400 314
9395 1 209.382 435.793 400 314
9396 1 209.428 435.875 400 314
9397 1 209.428 435.875 400 314
9398 1 209.373 435.962 400 320
9399 1 209.344 436.047 401 324
9400 1 209.37 436.058 400 324
9401 1 209.472 436.095 400 318
9402 1 209.438 436.058 400 316
9403 1 209.438 436.058 400 316
9404 1 209.465 436.11 400 316
9405 1 209.465 436.11 400 316
9406 1 209.428 436.082 400 316
9407 1 209.466 436.088 399 314
9408 1 209.477 436.13 400 316
9409 1 209.489 436.115 401 316
9410 1 209.458 436.092 400 318
9411 1 209.49 436.108 400 314
9412 1 209.459 436.088 399 314
9413 1 209.482 436.075 400 316
9414 1 209.45 436.048 400 314
9415 1 209.477 436.058 400 316
9416 1 209.498 436.027 400 318
9417 1 209.525 436.055 400 314
9418 1 209.515 436.053 400 314
9419 1 209.488 436.043 400 312
9420 1 209.445 436.053 400 314
9421 1 209.412 436.03 400 310
9422 1 209.403 436.033 400 310
9423 1 209.345 436.035 400 312
9424 1 209.282 436.01 401 312
9425 1 209.322 436.035 400 310
9426 1 209.26 436.035 400 310
9427 1 209.327 436.027 400 314
9428 1 209.32 436.025 400 314
9429 1 209.286 436.05 399 308
9430 1 209.285 436.002 400 310
9431 1 209.268 435.967 400 310
9432 1 209.145 435.892 400 306
9433 1 209.157 435.918 400 308
9434 1 209.068 435.902 399 308
9435 1 209.028 435.822 400 310
9436 1 209.012 435.832 400 308
9437 1 209.007 435.76 400 310
9438 1 209.053 435.777 399 306
9439 1 209.072 435.73 400 308
9440 1 209.17 435.785 400 304
9441 1 209.173 435.827 400 306
9442 1 209.167 435.8 400 304
9443 1 209.155 435.74 400 304
9444 1 209.153 435.8 400 306
9445 1 209.22 435.822 400 306
9446 1 209.22 435.822 400 306
9447 1 209.183 435.815 400 306
9448 1 209.195 435.798 400 308
9449 1 209.28 435.875 400 306
9450 1 209.248 435.902 400 306
9451 1 209.312 435.962 400 304
9452 1 209.425 436.033 400 306
9453 1 209.278 435.785 400 306
9454 1 209.34 435.723 400 304
9455 1 209.339 435.748 401 304
9456 1 209.325 435.69 400 308
9457 1 209.465 435.71 400 310
9458 1 209.369 435.566 401 306
9459 1 209.387 435.512 400 304
9460 1 209.442 435.467 400 308
9461 1 209.38 435.467 400 308
9462 1 209.419 435.441 399 302
9463 1 209.506 435.449 399 308
9464 1 209.555 435.312 400 310
9465 1 209.486 435.264 401 304
9466 1 209.417 435.115 400 308
9467 1 209.49 435.108 400 308
9468 1 209.53 435 400 308
9469 1 209.53 434.905 400 304
9470 1 209.433 434.74 400 308
9471 1 209.44 434.59 400 312
9472 1 209.595 434.567 400 304
9473 1 209.713 434.466 401 308
9474 1 209.82 434.382 400 304
9475 1 209.833 434.197 401 306
9476 1 209.808 433.96 400 310
9477 1 209.948 433.898 401 310
9478 1 209.995 433.772 400 314
9479 1 210.065 433.765 400 304
9480 1 210.07 433.661 401 306
9481 1 209.985 433.612 399 306
9482 1 209.96 433.317 400 300
9483 1 209.998 433.24 400 302
9484 1 210.137 433.207 400 312
9485 1 210.227 433.235 400 306
9486 1 210.378 433.155 399 308
9487 1 210.553 433.125 400 310
9488 1 210.562 433.08 400 306
9489 1 210.635 433.053 400 306
9490 1 210.67 432.895 400 304
9491 1 210.751 432.733 401 302
9492 1 210.935 432.581 401 304
9493 1 211.055 432.494 401 302
9494 1 211.088 432.423 400 308
9495 1 211.095 432.192 401 300
9496 1 211.087 432.032 401 308
9497 1 211.352 431.93 400 304
9498 1 211.489 431.883 401 304
9499 1 211.723 431.786 401 312
9500 1 211.857 431.7 400 310
9501 1 212.077 431.648 401 304
9502 1 212.299 431.479 401 308
9503 1 212.398 431.365 400 310
9504 1 212.605 431.087 400 306
9505 1 212.81 430.81 400 302
9506 1 212.947 430.475 400 304
9507 1 212.89 430.355 400 304
9508 1 213.105 430.225 400 300
9509 1 213.152 430.135 401 302
9510 1 213.327 430.087 401 310
9511 1 213.33 429.887 400 310
9512 1 213.456 429.895 401 302
9513 1 213.69 429.712 400 310
9514 1 213.848 429.793 401 310
9515 1 214.028 429.668 400 314
9516 1 214.282 429.646 401 310
9517 1 214.382 429.536 401 308
9518 1 214.477 429.587 400 304
9519 1 214.618 429.5 400 314
9520 1 214.718 429.374 401 298
9521 1 214.798 429.332 401 304
9522 1 215.03 429.224 402 304
9523 1 215.077 429.02 401 300
9524 1 215.287 428.696 401 310
9525 1 215.5 428.655 400 304
9526 1 215.588 428.512 400 310
9527 1 215.813 428.342 401 310
9528 1 215.895 428.264 401 312
9529 1 216.148 428.108 399 308
9530 1 216.145 428.022 401 308
9531 1 216.287 427.796 401 312
9532 1 216.385 427.765 400 308
9533 1 216.523 427.767 400 300
9534 1 216.675 427.685 400 300
9535 1 216.868 427.478 400 308
9536 1 217.067 427.297 401 300
9537 1 217.282 427.122 401 304
9538 1 217.431 427.02 401 294
9539 1 217.685 426.908 400 308
9540 1 217.945 426.853 401 302
9541 1 218.08 426.793 401 304
9542 1 218.177 426.758 401 300
9543 1 218.354 426.783 401 298
9544 1 218.623 426.96 401 308
9545 1 218.781 426.843 401 306
9546 1 219.027 426.741 401 306
9547 1 219.185 426.685 400 308
9548 1 219.2 426.627 400 304
9549 1 219.304 426.489 401 308
9550 1 219.412 426.507 400 302
9551 1 219.548 426.527 400 304
9552 1 219.603 426.421 401 310
9553 1 219.711 426.589 401 310
9554 1 219.835 426.549 401 304
9555 1 219.928 426.601 401 304
9556 1 220.01 426.511 401 308
9557 1 220.107 426.449 401 304
9558 1 220.123 426.413 400 302
9559 1 220.135 426.299 401 306
9560 1 220.18 426.267 401 304
9561 1 220.257 426.41 400 310
9562 1 220.369 426.491 401 306
9563 1 220.537 426.565 400 310
9564 1 220.685 426.645 400 302
9565 1 220.84 426.681 401 298
9566 1 220.82 426.618 401 310
9567 1 220.91 426.728 401 302
9568 1 220.977 426.848 400 306
9569 1 221.067 426.94 401 308
9570 1 221.19 427.294 401 312
9571 1 221.1 427.179 402 306
9572 1 221.183 427.267 400 304
9573 1 221.18 427.275 400 310
9574 1 221.13 427.173 400 310
9575 1 221.329 427.297 401 310
9576 1 221.455 427.22 400 320
9577 1 221.506 427.15 399 312
9578 1 221.581 427.249 401 312
9579 1 221.657 427.24 400 314
9580 1 221.653 427.294 401 314
9581 1 221.695 427.243 400 314
9582 1 221.77 427.32 400 314
9583 1 221.761 427.349 401 316
9584 1 221.787 427.298 400 316
9585 1 221.85 427.395 400 312
9586 1 221.908 427.491 401 316
9587 1 221.918 427.484 401 314
9588 1 221.913 427.394 401 316
9589 1 221.978 427.329 401 316
9590 1 222.025 427.295 400 316
9591 1 222.025 427.295 400 316
9592 1 222.04 427.285 400 316
9593 1 222.072 427.135 400 318
9594 1 222.072 427.163 400 318
9595 1 222.05 427.36 400 316
9596 1 222.04 427.293 400 316
9597 1 222.093 427.332 400 314
9598 1 222.053 427.32 400 314
9599 1 222.025 427.125 401 314
9600 1 222.07 427.062 400 318
9601 1 222.087 426.978 401 316
9602 1 222.07 426.895 400 314
9603 1 222.083 426.805 400 312
9604 1 222.115 426.805 400 312
9605 1 222.115 426.805 400 312
9606 1 222.1 426.725 400 312
9607 1 222.095 426.795 400 312
9608 1 222.058 426.855 400 310
9609 1 222.015 426.88 400 312
9610 1 222.037 426.812 400 312
9611 1 222.032 426.795 400 312
9612 1 222.042 426.58 400 312
9613 1 222.017 426.489 401 314
9614 1 222.02 426.358 400 318
9615 1 222.048 426.348 400 318
9616 1 222.088 426.382 400 314
9617 1 222.083 426.373 400 318
9618 1 222.11 426.183 400 320
9619 1 222.127 426.04 400 318
9620 1 222.135 426.067 400 312
9621 1 222.133 425.892 399 310
9622 1 222.162 425.945 400 312
9623 1 222.15 425.933 400 310
9624 1 222.093 425.745 400 314
9625 1 222.095 425.635 400 312
9626 1 222.082 425.526 401 312
9627 1 222.11 425.46 400 310
9628 1 222.097 425.413 400 312
9629 1 222.05 425.35 400 312
9630 1 222.088 425.2 400 314
9631 1 222.088 425.07 400 318
9632 1 222.143 425.072 400 316
9633 1 222.13 425.067 400 316
9634 1 222.077 424.868 400 318
9635 1 222.067 424.77 400 318
9636 1 222.082 424.611 401 318
9637 1 222.1 424.42 400 316
9638 1 222.105 424.187 401 316
9639 1 222.107 424.192 400 312
9640 1 222.125 424.212 401 312
9641 1 222.162 424.21 400 316
9642 1 222.202 424.095 400 318
9643 1 222.17 424.045 400 316
9644 1 222.227 424.142 400 316
9645 1 222.2 424.07 400 316
9646 1 222.245 424.062 400 318
9647 1 222.265 423.87 400 316
9648 1 222.27 423.772 400 314
9649 1 222.26 423.668 400 316
9650 1 222.22 423.678 400 316
9651 1 222.202 423.62 400 316
9652 1 222.214 423.671 401 316
9653 1 222.192 423.678 400 316
9654 1 222.183 423.735 400 314
9655 1 222.195 423.72 400 316
9656 1 222.165 423.75 400 314
9657 1 222.175 423.797 399 314
9658 1 222.175 423.757 400 312
9659 1 222.228 423.694 399 312
9660 1 222.268 423.75 400 314
9661 1 222.265 423.73 400 312
9662 1 222.335 423.548 400 318
9663 1 222.355 423.465 400 320
9664 1 222.335 423.45 400 320
9665 1 222.373 423.338 399 320
9666 1 222.38 423.145 400 318
9667 1 222.41 423.08 400 318
9668 1 222.428 423.1 400 318
9669 1 222.433 423.238 400 322
9670 1 222.407 423.033 400 320
9671 1 222.428 423.015 400 320
9672 1 222.435 423.03 400 320
9673 1 222.465 422.998 400 316
9674 1 222.463 423.01 400 318
9675 1 222.458 423.065 400 318
9676 1 222.452 423.115 400 316
9677 1 222.433 422.945 400 318
9678 1 222.446 422.918 401 318
9679 1 222.475 422.995 400 316
9680 1 222.475 422.995 400 316
9681 1 222.475 422.995 400 316
9682 1 222.468 422.947 400 316
9683 1 222.459 422.937 399 316
9684 1 222.447 422.93 400 318
9685 1 222.45 422.887 400 316
9686 1 222.447 422.942 400 316
9687 1 222.458 422.938 400 320
9688 1 222.458 422.832 400 316
9689 1 222.428 422.85 400 314
9690 1 222.415 422.905 400 314
9691 1 222.403 422.86 400 314
9692 1 222.403 422.86 400 314
9693 1 222.412 422.91 400 316
9694 1 222.44 422.863 400 314
9695 1 222.435 422.87 400 314
9696 1 222.445 422.897 400 314
9697 1 222.425 422.91 400 310
9698 1 222.425 422.91 400 310
9699 1 222.386 423.015 399 312


==> anc/src/supvid/starved_act_003/celltheta.txt <==
0 1 0 1 0
1 1 0 1 0
2 1 0 1 0
3 1 0 1 0
4 1 0 1 0
5 1 0 1 0
6 1 0 1 0
7 1 0 1 0
8 1 0 1 0
9 1 0 1 0
10 1 0 1 0
11 1 0 1 0
12 1 0 1 0
13 1 0 1 0
14 1 0 1 0
15 1 0 1 0
16 1 0 1 0
17 1 0 1 0
18 1 0 1 0
19 1 0 1 0
20 1 0 1 0
21 1 0 1 0
22 1 0 1 0
23 1 0 1 0
24 1 0 1 0
25 1 0 1 0
26 1 0 1 0
27 1 0 1 0
28 1 0 1 0
29 1 0 1 0
30 1 0 1 0
31 1 0 1 0
32 1 0 1 0
33 1 0 1 0
34 1 0 1 0
35 1 0 1 0
36 1 0 1 0
37 1 0 1 0
38 1 0 1 0
39 1 0 1 0
40 1 0 1 0
41 1 0 1 0
42 1 0 1 0
43 1 0 1 0
44 1 0 1 0
45 1 0 1 0
46 1 0 1 0
47 1 0 1 0
48 1 0 1 0
49 1 0 1 0
50 1 0 1 0
51 1 0 1 0
52 1 0 1 0
53 1 0 1 0
54 1 0 1 0
55 1 0 1 0
56 1 0 1 0
57 1 0 1 0
58 1 0 1 0
59 1 0 1 0
60 1 0 1 0
61 1 0 1 0
62 1 0 1 0
63 1 0 1 0
64 1 0 1 0
65 1 0 1 0
66 1 0 1 0
67 1 0 1 0
68 1 0 1 0
69 1 0 1 0
70 1 0 1 0
71 1 0 1 0
72 1 0 1 0
73 1 0 1 0
74 1 0 1 0
75 1 0 1 0
76 1 0 1 0
77 1 0 1 0
78 1 0 1 0
79 1 0 1 0
80 1 0 1 0
81 1 0 1 0
82 1 0 1 0
83 1 0 1 0
84 1 0 1 0
85 1 0 1 0
86 1 0 1 0
87 1 0 1 0
88 1 0 1 0
89 1 0 1 0
90 1 0 1 0
91 1 0 1 0
92 1 0 1 0
93 1 0 1 0
94 1 0 1 0
95 1 0 1 0
96 1 0 1 0
97 1 0 1 0
98 1 0 1 0
99 1 0 1 0
100 1 0 1 0
101 1 0 1 0
102 1 0 1 0
103 1 0 1 0
104 1 0 1 0
105 1 0 1 0
106 1 0 1 0
107 1 0 1 0
108 1 0 1 0
109 1 0 1 0
110 1 0 1 0
111 1 0 1 0
112 1 0 1 0
113 1 0 1 0
114 1 0 1 0
115 1 0 1 0
116 1 0 1 0
117 1 0 1 0
118 1 0 1 0
119 1 0 1 0
120 1 0 1 0
121 1 0 1 0
122 1 0 1 0
123 1 0 1 0
124 1 0 1 0
125 1 0 1 0
126 1 0 1 0
127 1 0 1 0
128 1 0 1 0
129 1 0 1 0
130 1 0 1 0
131 1 0 1 0
132 1 0 1 0
133 1 0 1 0
134 1 0 1 0
135 1 0 1 0
136 1 0 1 0
137 1 0 1 0
138 1 0 1 0
139 1 0 1 0
140 1 0 1 0
141 1 0 1 0
142 1 0 1 0
143 1 0 1 0
144 1 0 1 0
145 1 0 1 0
146 1 0 1 0
147 1 0 1 0
148 1 0 1 0
149 1 0 1 0
150 1 0 1 0
151 1 0 1 0
152 1 0 1 0
153 1 0 1 0
154 1 0 1 0
155 1 0 1 0
156 1 0 1 0
157 1 0 1 0
158 1 0 1 0
159 1 0 1 0
160 1 0 1 0
161 1 0 1 0
162 1 0 1 0
163 1 0 1 0
164 1 0 1 0
165 1 0 1 0
166 1 0 1 0
167 1 0 1 0
168 1 0 1 0
169 1 0 1 0
170 1 0 1 0
171 1 0 1 0
172 1 0 1 0
173 1 0 1 0
174 1 0 1 0
175 1 0 1 0
176 1 0 1 0
177 1 0 1 0
178 1 0 1 0
179 1 0 1 0
180 1 0 1 0
181 1 0 1 0
182 1 0 1 0
183 1 0 1 0
184 1 0 1 0
185 1 0 1 0
186 1 0 1 0
187 1 0 1 0
188 1 0 1 0
189 1 0 1 0
190 1 0 1 0
191 1 0 1 0
192 1 0 1 0
193 1 0 1 0
194 1 0 1 0
195 1 0 1 0
196 1 0 1 0
197 1 0 1 0
198 1 0 1 0
199 1 0 1 0
200 1 0 1 0
201 1 0 1 0
202 1 0 1 0
203 1 0 1 0
204 1 0 1 0
205 1 0 1 0
206 1 0 1 0
207 1 0 1 0
208 1 0 1 0
209 1 0 1 0
210 1 0 1 0
211 1 0 1 0
212 1 0 1 0
213 1 0 1 0
214 1 0 1 0
215 1 0 1 0
216 1 0 1 0
217 1 0 1 0
218 1 0 1 0
219 1 0 1 0
220 1 0 1 0
221 1 0 1 0
222 1 0 1 0
223 1 0 1 0
224 1 0 1 0
225 1 0 1 0
226 1 0 1 0
227 1 0 1 0
228 1 0 1 0
229 1 0 1 0
230 1 0 1 0
231 1 0 1 0
232 1 0 1 0
233 1 0 1 0
234 1 0 1 0
235 1 0 1 0
236 1 0 1 0
237 1 0 1 0
238 1 0 1 0
239 1 0 1 0
240 1 0 1 0
241 1 0 1 0
242 1 0 1 0
243 1 0 1 0
244 1 0 1 0
245 1 0 1 0
246 1 0 1 0
247 1 0 1 0
248 1 0 1 0
249 1 0 1 0
250 1 0 1 0
251 1 0 1 0
252 1 0 1 0
253 1 0 1 0
254 1 0 1 0
255 1 0 1 0
256 1 0 1 0
257 1 0 1 0
258 1 0 1 0
259 1 0 1 0
260 1 0 1 0
261 1 0 1 0
262 1 0 1 0
263 1 0 1 0
264 1 0 1 0
265 1 0 1 0
266 1 0 1 0
267 1 0 1 0
268 1 0 1 0
269 1 0 1 0
270 1 0 1 0
271 1 0 1 0
272 1 0 1 0
273 1 0 1 0
274 1 0 1 0
275 1 0 1 0
276 1 0 1 0
277 1 0 1 0
278 1 0 1 0
279 1 0 1 0
280 1 0 1 0
281 1 0 1 0
282 1 0 1 0
283 1 0 1 0
284 1 0 1 0
285 1 0 1 0
286 1 0 1 0
287 1 0 1 0
288 1 0 1 0
289 1 0 1 0
290 1 0 1 0
291 1 0 1 0
292 1 0 1 0
293 1 0 1 0
294 1 0 1 0
295 1 0 1 0
296 1 0 1 0
297 1 0 1 0
298 1 0 1 0
299 1 0 1 0
300 1 0 1 0
301 1 0 1 0
302 1 0 1 0
303 1 0 1 0
304 1 0 1 0
305 1 0 1 0
306 1 0 1 0
307 1 0 1 0
308 1 0 1 0
309 1 0 1 0
310 1 0 1 0
311 1 0 1 0
312 1 0 1 0
313 1 0 1 0
314 1 0 1 0
315 1 0 1 0
316 1 0 1 0
317 1 0 1 0
318 1 0 1 0
319 1 0 1 0
320 1 0 1 0
321 1 0 1 0
322 1 0 1 0
323 1 0 1 0
324 1 0 1 0
325 1 0 1 0
326 1 0 1 0
327 1 0 1 0
328 1 0 1 0
329 1 0 1 0
330 1 0 1 0
331 1 0 1 0
332 1 0 1 0
333 1 0 1 0
334 1 0 1 0
335 1 0 1 0
336 1 0 1 0
337 1 0 1 0
338 1 0 1 0
339 1 0 1 0
340 1 0 1 0
341 1 0 1 0
342 1 0 1 0
343 1 0 1 0
344 1 0 1 0
345 1 0 1 0
346 1 0 1 0
347 1 0 1 0
348 1 0 1 0
349 1 0 1 0
350 1 0 1 0
351 1 0 1 0
352 1 0 1 0
353 1 0 1 0
354 1 0 1 0
355 1 0 1 0
356 1 0 1 0
357 1 0 1 0
358 1 0 1 0
359 1 0 1 0
360 1 0 1 0
361 1 0 1 0
362 1 0 1 0
363 1 0 1 0
364 1 0 1 0
365 1 0 1 0
366 1 0 1 0
367 1 0 1 0
368 1 0 1 0
369 1 0 1 0
370 1 0 1 0
371 1 0 1 0
372 1 0 1 0
373 1 0 1 0
374 1 0 1 0
375 1 0 1 0
376 1 0 1 0
377 1 0 1 0
378 1 0 1 0
379 1 0 1 0
380 1 0 1 0
381 1 0 1 0
382 1 0 1 0
383 1 0 1 0
384 1 0 1 0
385 1 0 1 0
386 1 0 1 0
387 1 0 1 0
388 1 0 1 0
389 1 0 1 0
390 1 0 1 0
391 1 0 1 0
392 1 0 1 0
393 1 0 1 0
394 1 0 1 0
395 1 0 1 0
396 1 0 1 0
397 1 0 1 0
398 1 0 1 0
399 1 0 1 0
400 1 0 1 0
401 1 0 1 0
402 1 0 1 0
403 1 0 1 0
404 1 0 1 0
405 1 0 1 0
406 1 0 1 0
407 1 0 1 0
408 1 0 1 0
409 1 0 1 0
410 1 0 1 0
411 1 0 1 0
412 1 0 1 0
413 1 0 1 0
414 1 0 1 0
415 1 0 1 0
416 1 0 1 0
417 1 0 1 0
418 1 0 1 0
419 1 0 1 0
420 1 0 1 0
421 1 0 1 0
422 1 0 1 0
423 1 0 1 0
424 1 0 1 0
425 1 0 1 0
426 1 0 1 0
427 1 0 1 0
428 1 0 1 0
429 1 0 1 0
430 1 0 1 0
431 1 0 1 0
432 1 0 1 0
433 1 0 1 0
434 1 0 1 0
435 1 0 1 0
436 1 0 1 0
437 1 0 1 0
438 1 0 1 0
439 1 0 1 0
440 1 0 1 0
441 1 0 1 0
442 1 0 1 0
443 1 0 1 0
444 1 0 1 0
445 1 0 1 0
446 1 0 1 0
447 1 0 1 0
448 1 0 1 0
449 1 0 1 0
450 1 0 1 0
451 1 0 1 0
452 1 0 1 0
453 1 0 1 0
454 1 0 1 0
455 1 0 1 0
456 1 0 1 0
457 1 0 1 0
458 1 0 1 0
459 1 0 1 0
460 1 0 1 0
461 1 0 1 0
462 1 0 1 0
463 1 0 1 0
464 1 0 1 0
465 1 0 1 0
466 1 0 1 0
467 1 0 1 0
468 1 0 1 0
469 1 0 1 0
470 1 0 1 0
471 1 0 1 0
472 1 0 1 0
473 1 0 1 0
474 1 0 1 0
475 1 0 1 0
476 1 0 1 0
477 1 0 1 0
478 1 0 1 0
479 1 0 1 0
480 1 0 1 0
481 1 0 1 0
482 1 0 1 0
483 1 0 1 0
484 1 0 1 0
485 1 0 1 0
486 1 0 1 0
487 1 0 1 0
488 1 0 1 0
489 1 0 1 0
490 1 0 1 0
491 1 0 1 0
492 1 0 1 0
493 1 0 1 0
494 1 0 1 0
495 1 0 1 0
496 1 0 1 0
497 1 0 1 0
498 1 0 1 0
499 1 0 1 0
500 1 0 1 0
501 1 0 1 0
502 1 0 1 0
503 1 0 1 0
504 1 0 1 0
505 1 0 1 0
506 1 0 1 0
507 1 0 1 0
508 1 0 1 0
509 1 0 1 0
510 1 0 1 0
511 1 0 1 0
512 1 0 1 0
513 1 0 1 0
514 1 0 1 0
515 1 0 1 0
516 1 0 1 0
517 1 0 1 0
518 1 0 1 0
519 1 0 1 0
520 1 0 1 0
521 1 0 1 0
522 1 0 1 0
523 1 0 1 0
524 1 0 1 0
525 1 0 1 0
526 1 0 1 0
527 1 0 1 0
528 1 0 1 0
529 1 0 1 0
530 1 0 1 0
531 1 0 1 0
532 1 0 1 0
533 1 0 1 0
534 1 0 1 0
535 1 0 1 0
536 1 0 1 0
537 1 0 1 0
538 1 0 1 0
539 1 0 1 0
540 1 0 1 0
541 1 0 1 0
542 1 0 1 0
543 1 0 1 0
544 1 0 1 0
545 1 0 1 0
546 1 0 1 0
547 1 0 1 0
548 1 0 1 0
549 1 0 1 0
550 1 0 1 0
551 1 0 1 0
552 1 0 1 0
553 1 0 1 0
554 1 0 1 0
555 1 0 1 0
556 1 0 1 0
557 1 0 1 0
558 1 0 1 0
559 1 0 1 0
560 1 0 1 0
561 1 0 1 0
562 1 0 1 0
563 1 0 1 0
564 1 0 1 0
565 1 0 1 0
566 1 0 1 0
567 1 0 1 0
568 1 0 1 0
569 1 0 1 0
570 1 0 1 0
571 1 0 1 0
572 1 0 1 0
573 1 0 1 0
574 1 0 1 0
575 1 0 1 0
576 1 0 1 0
577 1 0 1 0
578 1 0 1 0
579 1 0 1 0
580 1 0 1 0
581 1 0 1 0
582 1 0 1 0
583 1 0 1 0
584 1 0 1 0
585 1 0 1 0
586 1 0 1 0
587 1 0 1 0
588 1 0 1 0
589 1 0 1 0
590 1 0 1 0
591 1 0 1 0
592 1 0 1 0
593 1 0 1 0
594 1 0 1 0
595 1 0 1 0
596 1 0 1 0
597 1 0 1 0
598 1 0 1 0
599 1 0 1 0
600 1 0 1 0
601 1 0 1 0
602 1 0 1 0
603 1 0 1 0
604 1 0 1 0
605 1 0 1 0
606 1 0 1 0
607 1 0 1 0
608 1 0 1 0
609 1 0 1 0
610 1 0 1 0
611 1 0 1 0
612 1 0 1 0
613 1 0 1 0
614 1 0 1 0
615 1 0 1 0
616 1 0 1 0
617 1 0 1 0
618 1 0 1 0
619 1 0 1 0
620 1 0 1 0
621 1 0 1 0
622 1 0 1 0
623 1 0 1 0
624 1 0 1 0
625 1 0 1 0
626 1 0 1 0
627 1 0 1 0
628 1 0 1 0
629 1 0 1 0
630 1 0 1 0
631 1 0 1 0
632 1 0 1 0
633 1 0 1 0
634 1 0 1 0
635 1 0 1 0
636 1 0 1 0
637 1 0 1 0
638 1 0 1 0
639 1 0 1 0
640 1 0 1 0
641 1 0 1 0
642 1 0 1 0
643 1 0 1 0
644 1 0 1 0
645 1 0 1 0
646 1 0 1 0
647 1 0 1 0
648 1 0 1 0
649 1 0 1 0
650 1 0 1 0
651 1 0 1 0
652 1 0 1 0
653 1 0 1 0
654 1 0 1 0
655 1 0 1 0
656 1 0 1 0
657 1 0 1 0
658 1 0 1 0
659 1 0 1 0
660 1 0 1 0
661 1 0 1 0
662 1 0 1 0
663 1 0 1 0
664 1 0 1 0
665 1 0 1 0
666 1 0 1 0
667 1 0 1 0
668 1 0 1 0
669 1 0 1 0
670 1 0 1 0
671 1 0 1 0
672 1 0 1 0
673 1 0 1 0
674 1 0 1 0
675 1 0 1 0
676 1 0 1 0
677 1 0 1 0
678 1 0 1 0
679 1 0 1 0
680 1 0 1 0
681 1 0 1 0
682 1 0 1 0
683 1 0 1 0
684 1 0 1 0
685 1 0 1 0
686 1 0 1 0
687 1 0 1 0
688 1 0 1 0
689 1 0 1 0
690 1 0 1 0
691 1 0 1 0
692 1 0 1 0
693 1 0 1 0
694 1 0 1 0
695 1 0 1 0
696 1 0 1 0
697 1 0 1 0
698 1 0 1 0
699 1 0 1 0
700 1 0 1 0
701 1 0 1 0
702 1 0 1 0
703 1 0 1 0
704 1 0 1 0
705 1 0 1 0
706 1 0 1 0
707 1 0 1 0
708 1 0 1 0
709 1 0 1 0
710 1 0 1 0
711 1 0 1 0
712 1 0 1 0
713 1 0 1 0
714 1 0 1 0
715 1 0 1 0
716 1 0 1 0
717 1 0 1 0
718 1 0 1 0
719 1 0 1 0
720 1 0 1 0
721 1 0 1 0
722 1 0 1 0
723 1 0 1 0
724 1 0 1 0
725 1 0 1 0
726 1 0 1 0
727 1 0 1 0
728 1 0 1 0
729 1 0 1 0
730 1 0 1 0
731 1 0 1 0
732 1 0 1 0
733 1 0 1 0
734 1 0 1 0
735 1 0 1 0
736 1 0 1 0
737 1 0 1 0
738 1 0 1 0
739 1 0 1 0
740 1 0 1 0
741 1 0 1 0
742 1 0 1 0
743 1 0 1 0
744 1 0 1 0
745 1 0 1 0
746 1 0 1 0
747 1 0 1 0
748 1 0 1 0
749 1 0 1 0
750 1 0 1 0
751 1 0 1 0
752 1 0 1 0
753 1 0 1 0
754 1 0 1 0
755 1 0 1 0
756 1 0 1 0
757 1 0 1 0
758 1 0 1 0
759 1 0 1 0
760 1 0 1 0
761 1 0 1 0
762 1 0 1 0
763 1 0 1 0
764 1 0 1 0
765 1 0 1 0
766 1 0 1 0
767 1 0 1 0
768 1 0 1 0
769 1 0 1 0
770 1 0 1 0
771 1 0 1 0
772 1 0 1 0
773 1 0 1 0
774 1 0 1 0
775 1 0 1 0
776 1 0 1 0
777 1 0 1 0
778 1 0 1 0
779 1 0 1 0
780 1 0 1 0
781 1 0 1 0
782 1 0 1 0
783 1 0 1 0
784 1 0 1 0
785 1 0 1 0
786 1 0 1 0
787 1 0 1 0
788 1 0 1 0
789 1 0 1 0
790 1 0 1 0
791 1 0 1 0
792 1 0 1 0
793 1 0 1 0
794 1 0 1 0
795 1 0 1 0
796 1 0 1 0
797 1 0 1 0
798 1 0 1 0
799 1 0 1 0
800 1 0 1 0
801 1 0 1 0
802 1 0 1 0
803 1 0 1 0
804 1 0 1 0
805 1 0 1 0
806 1 0 1 0
807 1 0 1 0
808 1 0 1 0
809 1 0 1 0
810 1 0 1 0
811 1 0 1 0
812 1 0 1 0
813 1 0 1 0
814 1 0 1 0
815 1 0 1 0
816 1 0 1 0
817 1 0 1 0
818 1 0 1 0
819 1 0 1 0
820 1 0 1 0
821 1 0 1 0
822 1 0 1 0
823 1 0 1 0
824 1 0 1 0
825 1 0 1 0
826 1 0 1 0
827 1 0 1 0
828 1 0 1 0
829 1 0 1 0
830 1 0 1 0
831 1 0 1 0
832 1 0 1 0
833 1 0 1 0
834 1 0 1 0
835 1 0 1 0
836 1 0 1 0
837 1 0 1 0
838 1 0 1 0
839 1 0 1 0
840 1 0 1 0
841 1 0 1 0
842 1 0 1 0
843 1 0 1 0
844 1 0 1 0
845 1 0 1 0
846 1 0 1 0
847 1 0 1 0
848 1 0 1 0
849 1 0 1 0
850 1 0 1 0
851 1 0 1 0
852 1 0 1 0
853 1 0 1 0
854 1 0 1 0
855 1 0 1 0
856 1 0 1 0
857 1 0 1 0
858 1 0 1 0
859 1 0 1 0
860 1 0 1 0
861 1 0 1 0
862 1 0 1 0
863 1 0 1 0
864 1 0 1 0
865 1 0 1 0
866 1 0 1 0
867 1 0 1 0
868 1 0 1 0
869 1 0 1 0
870 1 0 1 0
871 1 0 1 0
872 1 0 1 0
873 1 0 1 0
874 1 0 1 0
875 1 0 1 0
876 1 0 1 0
877 1 0 1 0
878 1 0 1 0
879 1 0 1 0
880 1 0 1 0
881 1 0 1 0
882 1 0 1 0
883 1 0 1 0
884 1 0 1 0
885 1 0 1 0
886 1 0 1 0
887 1 0 1 0
888 1 0 1 0
889 1 0 1 0
890 1 0 1 0
891 1 0 1 0
892 1 0 1 0
893 1 0 1 0
894 1 0 1 0
895 1 0 1 0
896 1 0 1 0
897 1 0 1 0
898 1 0 1 0
899 1 0 1 0
900 1 0 1 0
901 1 0 1 0
902 1 0 1 0
903 1 0 1 0
904 1 0 1 0
905 1 0 1 0
906 1 0 1 0
907 1 0 1 0
908 1 0 1 0
909 1 0 1 0
910 1 0 1 0
911 1 0 1 0
912 1 0 1 0
913 1 0 1 0
914 1 0 1 0
915 1 0 1 0
916 1 0 1 0
917 1 0 1 0
918 1 0 1 0
919 1 0 1 0
920 1 0 1 0
921 1 0 1 0
922 1 0 1 0
923 1 0 1 0
924 1 0 1 0
925 1 0 1 0
926 1 0 1 0
927 1 0 1 0
928 1 0 1 0
929 1 0 1 0
930 1 0 1 0
931 1 0 1 0
932 1 0 1 0
933 1 0 1 0
934 1 0 1 0
935 1 0 1 0
936 1 0 1 0
937 1 0 1 0
938 1 0 1 0
939 1 0 1 0
940 1 0 1 0
941 1 0 1 0
942 1 0 1 0
943 1 0 1 0
944 1 0 1 0
945 1 0 1 0
946 1 0 1 0
947 1 0 1 0
948 1 0 1 0
949 1 0 1 0
950 1 0 1 0
951 1 0 1 0
952 1 0 1 0
953 1 0 1 0
954 1 0 1 0
955 1 0 1 0
956 1 0 1 0
957 1 0 1 0
958 1 0 1 0
959 1 0 1 0
960 1 0 1 0
961 1 0 1 0
962 1 0 1 0
963 1 0 1 0
964 1 0 1 0
965 1 0 1 0
966 1 0 1 0
967 1 0 1 0
968 1 0 1 0
969 1 0 1 0
970 1 0 1 0
971 1 0 1 0
972 1 0 1 0
973 1 0 1 0
974 1 0 1 0
975 1 0 1 0
976 1 0 1 0
977 1 0 1 0
978 1 0 1 0
979 1 0 1 0
980 1 0 1 0
981 1 0 1 0
982 1 0 1 0
983 1 0 1 0
984 1 0 1 0
985 1 0 1 0
986 1 0 1 0
987 1 0 1 0
988 1 0 1 0
989 1 0 1 0
990 1 0 1 0
991 1 0 1 0
992 1 0 1 0
993 1 0 1 0
994 1 0 1 0
995 1 0 1 0
996 1 0 1 0
997 1 0 1 0
998 1 0 1 0
999 1 0 1 0
1000 1 0 1 0
1001 1 0 1 0
1002 1 0 1 0
1003 1 0 1 0
1004 1 0 1 0
1005 1 0 1 0
1006 1 0 1 0
1007 1 0 1 0
1008 1 0 1 0
1009 1 0 1 0
1010 1 0 1 0
1011 1 0 1 0
1012 1 0 1 0
1013 1 0 1 0
1014 1 0 1 0
1015 1 0 1 0
1016 1 0 1 0
1017 1 0 1 0
1018 1 0 1 0
1019 1 0 1 0
1020 1 0 1 0
1021 1 0 1 0
1022 1 0 1 0
1023 1 0 1 0
1024 1 0 1 0
1025 1 0 1 0
1026 1 0 1 0
1027 1 0 1 0
1028 1 0 1 0
1029 1 0 1 0
1030 1 0 1 0
1031 1 0 1 0
1032 1 0 1 0
1033 1 0 1 0
1034 1 0 1 0
1035 1 0 1 0
1036 1 0 1 0
1037 1 0 1 0
1038 1 0 1 0
1039 1 0 1 0
1040 1 0 1 0
1041 1 0 1 0
1042 1 0 1 0
1043 1 0 1 0
1044 1 0 1 0
1045 1 0 1 0
1046 1 0 1 0
1047 1 0 1 0
1048 1 0 1 0
1049 1 0 1 0
1050 1 0 1 0
1051 1 0 1 0
1052 1 0 1 0
1053 1 0 1 0
1054 1 0 1 0
1055 1 0 1 0
1056 1 0 1 0
1057 1 0 1 0
1058 1 0 1 0
1059 1 0 1 0
1060 1 0 1 0
1061 1 0 1 0
1062 1 0 1 0
1063 1 0 1 0
1064 1 0 1 0
1065 1 0 1 0
1066 1 0 1 0
1067 1 0 1 0
1068 1 0 1 0
1069 1 0 1 0
1070 1 0 1 0
1071 1 0 1 0
1072 1 0 1 0
1073 1 0 1 0
1074 1 0 1 0
1075 1 0 1 0
1076 1 0 1 0
1077 1 0 1 0
1078 1 0 1 0
1079 1 0 1 0
1080 1 0 1 0
1081 1 0 1 0
1082 1 0 1 0
1083 1 0 1 0
1084 1 0 1 0
1085 1 0 1 0
1086 1 0 1 0
1087 1 0 1 0
1088 1 0 1 0
1089 1 0 1 0
1090 1 0 1 0
1091 1 0 1 0
1092 1 0 1 0
1093 1 0 1 0
1094 1 0 1 0
1095 1 0 1 0
1096 1 0 1 0
1097 1 0 1 0
1098 1 0 1 0
1099 1 0 1 0
1100 1 0 1 0
1101 1 0 1 0
1102 1 0 1 0
1103 1 0 1 0
1104 1 0 1 0
1105 1 0 1 0
1106 1 0 1 0
1107 1 0 1 0
1108 1 0 1 0
1109 1 0 1 0
1110 1 0 1 0
1111 1 0 1 0
1112 1 0 1 0
1113 1 0 1 0
1114 1 0 1 0
1115 1 0 1 0
1116 1 0 1 0
1117 1 0 1 0
1118 1 0 1 0
1119 1 0 1 0
1120 1 0 1 0
1121 1 0 1 0
1122 1 0 1 0
1123 1 0 1 0
1124 1 0 1 0
1125 1 0 1 0
1126 1 0 1 0
1127 1 0 1 0
1128 1 0 1 0
1129 1 0 1 0
1130 1 0 1 0
1131 1 0 1 0
1132 1 0 1 0
1133 1 0 1 0
1134 1 0 1 0
1135 1 0 1 0
1136 1 0 1 0
1137 1 0 1 0
1138 1 0 1 0
1139 1 0 1 0
1140 1 0 1 0
1141 1 0 1 0
1142 1 0 1 0
1143 1 0 1 0
1144 1 0 1 0
1145 1 0 1 0
1146 1 0 1 0
1147 1 0 1 0
1148 1 0 1 0
1149 1 0 1 0
1150 1 0 1 0
1151 1 0 1 0
1152 1 0 1 0
1153 1 0 1 0
1154 1 0 1 0
1155 1 0 1 0
1156 1 0 1 0
1157 1 0 1 0
1158 1 0 1 0
1159 1 0 1 0
1160 1 0 1 0
1161 1 0 1 0
1162 1 0 1 0
1163 1 0 1 0
1164 1 0 1 0
1165 1 0 1 0
1166 1 0 1 0
1167 1 0 1 0
1168 1 0 1 0
1169 1 0 1 0
1170 1 0 1 0
1171 1 0 1 0
1172 1 0 1 0
1173 1 0 1 0
1174 1 0 1 0
1175 1 0 1 0
1176 1 0 1 0
1177 1 0 1 0
1178 1 0 1 0
1179 1 0 1 0
1180 1 0 1 0
1181 1 0 1 0
1182 1 0 1 0
1183 1 0 1 0
1184 1 0 1 0
1185 1 0 1 0
1186 1 0 1 0
1187 1 0 1 0
1188 1 0 1 0
1189 1 0 1 0
1190 1 0 1 0
1191 1 0 1 0
1192 1 0 1 0
1193 1 0 1 0
1194 1 0 1 0
1195 1 0 1 0
1196 1 0 1 0
1197 1 0 1 0
1198 1 0 1 0
1199 1 0 1 0
1200 1 0 1 0
1201 1 0 1 0
1202 1 0 1 0
1203 1 0 1 0
1204 1 0 1 0
1205 1 0 1 0
1206 1 0 1 0
1207 1 0 1 0
1208 1 0 1 0
1209 1 0 1 0
1210 1 0 1 0
1211 1 0 1 0
1212 1 0 1 0
1213 1 0 1 0
1214 1 0 1 0
1215 1 0 1 0
1216 1 0 1 0
1217 1 0 1 0
1218 1 0 1 0
1219 1 0 1 0
1220 1 0 1 0
1221 1 0 1 0
1222 1 0 1 0
1223 1 0 1 0
1224 1 0 1 0
1225 1 0 1 0
1226 1 0 1 0
1227 1 0 1 0
1228 1 0 1 0
1229 1 0 1 0
1230 1 0 1 0
1231 1 0 1 0
1232 1 0 1 0
1233 1 0 1 0
1234 1 0 1 0
1235 1 0 1 0
1236 1 0 1 0
1237 1 0 1 0
1238 1 0 1 0
1239 1 0 1 0
1240 1 0 1 0
1241 1 0 1 0
1242 1 0 1 0
1243 1 0 1 0
1244 1 0 1 0
1245 1 0 1 0
1246 1 0 1 0
1247 1 0 1 0
1248 1 0 1 0
1249 1 0 1 0
1250 1 0 1 0
1251 1 0 1 0
1252 1 0 1 0
1253 1 0 1 0
1254 1 0 1 0
1255 1 0 1 0
1256 1 0 1 0
1257 1 0 1 0
1258 1 0 1 0
1259 1 0 1 0
1260 1 0 1 0
1261 1 0 1 0
1262 1 0 1 0
1263 1 0 1 0
1264 1 0 1 0
1265 1 0 1 0
1266 1 0 1 0
1267 1 0 1 0
1268 1 0 1 0
1269 1 0 1 0
1270 1 0 1 0
1271 1 0 1 0
1272 1 0 1 0
1273 1 0 1 0
1274 1 0 1 0
1275 1 0 1 0
1276 1 0 1 0
1277 1 0 1 0
1278 1 0 1 0
1279 1 0 1 0
1280 1 0 1 0
1281 1 0 1 0
1282 1 0 1 0
1283 1 0 1 0
1284 1 0 1 0
1285 1 0 1 0
1286 1 0 1 0
1287 1 0 1 0
1288 1 0 1 0
1289 1 0 1 0
1290 1 0 1 0
1291 1 0 1 0
1292 1 0 1 0
1293 1 0 1 0
1294 1 0 1 0
1295 1 0 1 0
1296 1 0 1 0
1297 1 0 1 0
1298 1 0 1 0
1299 1 0 1 0
1300 1 0 1 0
1301 1 0 1 0
1302 1 0 1 0
1303 1 0 1 0
1304 1 0 1 0
1305 1 0 1 0
1306 1 0 1 0
1307 1 0 1 0
1308 1 0 1 0
1309 1 0 1 0
1310 1 0 1 0
1311 1 0 1 0
1312 1 0 1 0
1313 1 0 1 0
1314 1 0 1 0
1315 1 0 1 0
1316 1 0 1 0
1317 1 0 1 0
1318 1 0 1 0
1319 1 0 1 0
1320 1 0 1 0
1321 1 0 1 0
1322 1 0 1 0
1323 1 0 1 0
1324 1 0 1 0
1325 1 0 1 0
1326 1 0 1 0
1327 1 0 1 0
1328 1 0 1 0
1329 1 0 1 0
1330 1 0 1 0
1331 1 0 1 0
1332 1 0 1 0
1333 1 0 1 0
1334 1 0 1 0
1335 1 0 1 0
1336 1 0 1 0
1337 1 0 1 0
1338 1 0 1 0
1339 1 0 1 0
1340 1 0 1 0
1341 1 0 1 0
1342 1 0 1 0
1343 1 0 1 0
1344 1 0 1 0
1345 1 0 1 0
1346 1 0 1 0
1347 1 0 1 0
1348 1 0 1 0
1349 1 0 1 0
1350 1 0 1 0
1351 1 0 1 0
1352 1 0 1 0
1353 1 0 1 0
1354 1 0 1 0
1355 1 0 1 0
1356 1 0 1 0
1357 1 0 1 0
1358 1 0 1 0
1359 1 0 1 0
1360 1 0 1 0
1361 1 0 1 0
1362 1 0 1 0
1363 1 0 1 0
1364 1 0 1 0
1365 1 0 1 0
1366 1 0 1 0
1367 1 0 1 0
1368 1 0 1 0
1369 1 0 1 0
1370 1 0 1 0
1371 1 0 1 0
1372 1 0 1 0
1373 1 0 1 0
1374 1 0 1 0
1375 1 0 1 0
1376 1 0 1 0
1377 1 0 1 0
1378 1 0 1 0
1379 1 0 1 0
1380 1 0 1 0
1381 1 0 1 0
1382 1 0 1 0
1383 1 0 1 0
1384 1 0 1 0
1385 1 0 1 0
1386 1 0 1 0
1387 1 0 1 0
1388 1 0 1 0
1389 1 0 1 0
1390 1 0 1 0
1391 1 0 1 0
1392 1 0 1 0
1393 1 0 1 0
1394 1 0 1 0
1395 1 0 1 0
1396 1 0 1 0
1397 1 0 1 0
1398 1 0 1 0
1399 1 0 1 0
1400 1 0 1 0
1401 1 0 1 0
1402 1 0 1 0
1403 1 0 1 0
1404 1 0 1 0
1405 1 0 1 0
1406 1 0 1 0
1407 1 0 1 0
1408 1 0 1 0
1409 1 0 1 0
1410 1 0 1 0
1411 1 0 1 0
1412 1 0 1 0
1413 1 0 1 0
1414 1 0 1 0
1415 1 0 1 0
1416 1 0 1 0
1417 1 0 1 0
1418 1 0 1 0
1419 1 0 1 0
1420 1 0 1 0
1421 1 0 1 0
1422 1 0 1 0
1423 1 0 1 0
1424 1 0 1 0
1425 1 0 1 0
1426 1 0 1 0
1427 1 0 1 0
1428 1 0 1 0
1429 1 0 1 0
1430 1 0 1 0
1431 1 0 1 0
1432 1 0 1 0
1433 1 0 1 0
1434 1 0 1 0
1435 1 0 1 0
1436 1 0 1 0
1437 1 0 1 0
1438 1 0 1 0
1439 1 0 1 0
1440 1 0 1 0
1441 1 0 1 0
1442 1 0 1 0
1443 1 0 1 0
1444 1 0 1 0
1445 1 0 1 0
1446 1 0 1 0
1447 1 0 1 0
1448 1 0 1 0
1449 1 0 1 0
1450 1 0 1 0
1451 1 0 1 0
1452 1 0 1 0
1453 1 0 1 0
1454 1 0 1 0
1455 1 0 1 0
1456 1 0 1 0
1457 1 0 1 0
1458 1 0 1 0
1459 1 0 1 0
1460 1 0 1 0
1461 1 0 1 0
1462 1 0 1 0
1463 1 0 1 0
1464 1 0 1 0
1465 1 0 1 0
1466 1 0 1 0
1467 1 0 1 0
1468 1 0 1 0
1469 1 0 1 0
1470 1 0 1 0
1471 1 0 1 0
1472 1 0 1 0
1473 1 0 1 0
1474 1 0 1 0
1475 1 0 1 0
1476 1 0 1 0
1477 1 0 1 0
1478 1 0 1 0
1479 1 0 1 0
1480 1 0 1 0
1481 1 0 1 0
1482 1 0 1 0
1483 1 0 1 0
1484 1 0 1 0
1485 1 0 1 0
1486 1 0 1 0
1487 1 0 1 0
1488 1 0 1 0
1489 1 0 1 0
1490 1 0 1 0
1491 1 0 1 0
1492 1 0 1 0
1493 1 0 1 0
1494 1 0 1 0
1495 1 0 1 0
1496 1 0 1 0
1497 1 0 1 0
1498 1 0 1 0
1499 1 0 1 0
1500 1 0 1 0
1501 1 0 1 0
1502 1 0 1 0
1503 1 0 1 0
1504 1 0 1 0
1505 1 0 1 0
1506 1 0 1 0
1507 1 0 1 0
1508 1 0 1 0
1509 1 0 1 0
1510 1 0 1 0
1511 1 0 1 0
1512 1 0 1 0
1513 1 0 1 0
1514 1 0 1 0
1515 1 0 1 0
1516 1 0 1 0
1517 1 0 1 0
1518 1 0 1 0
1519 1 0 1 0
1520 1 0 1 0
1521 1 0 1 0
1522 1 0 1 0
1523 1 0 1 0
1524 1 0 1 0
1525 1 0 1 0
1526 1 0 1 0
1527 1 0 1 0
1528 1 0 1 0
1529 1 0 1 0
1530 1 0 1 0
1531 1 0 1 0
1532 1 0 1 0
1533 1 0 1 0
1534 1 0 1 0
1535 1 0 1 0
1536 1 0 1 0
1537 1 0 1 0
1538 1 0 1 0
1539 1 0 1 0
1540 1 0 1 0
1541 1 0 1 0
1542 1 0 1 0
1543 1 0 1 0
1544 1 0 1 0
1545 1 0 1 0
1546 1 0 1 0
1547 1 0 1 0
1548 1 0 1 0
1549 1 0 1 0
1550 1 0 1 0
1551 1 0 1 0
1552 1 0 1 0
1553 1 0 1 0
1554 1 0 1 0
1555 1 0 1 0
1556 1 0 1 0
1557 1 0 1 0
1558 1 0 1 0
1559 1 0 1 0
1560 1 0 1 0
1561 1 0 1 0
1562 1 0 1 0
1563 1 0 1 0
1564 1 0 1 0
1565 1 0 1 0
1566 1 0 1 0
1567 1 0 1 0
1568 1 0 1 0
1569 1 0 1 0
1570 1 0 1 0
1571 1 0 1 0
1572 1 0 1 0
1573 1 0 1 0
1574 1 0 1 0
1575 1 0 1 0
1576 1 0 1 0
1577 1 0 1 0
1578 1 0 1 0
1579 1 0 1 0
1580 1 0 1 0
1581 1 0 1 0
1582 1 0 1 0
1583 1 0 1 0
1584 1 0 1 0
1585 1 0 1 0
1586 1 0 1 0
1587 1 0 1 0
1588 1 0 1 0
1589 1 0 1 0
1590 1 0 1 0
1591 1 0 1 0
1592 1 0 1 0
1593 1 0 1 0
1594 1 0 1 0
1595 1 0 1 0
1596 1 0 1 0
1597 1 0 1 0
1598 1 0 1 0
1599 1 0 1 0
1600 1 0 1 0
1601 1 0 1 0
1602 1 0 1 0
1603 1 0 1 0
1604 1 0 1 0
1605 1 0 1 0
1606 1 0 1 0
1607 1 0 1 0
1608 1 0 1 0
1609 1 0 1 0
1610 1 0 1 0
1611 1 0 1 0
1612 1 0 1 0
1613 1 0 1 0
1614 1 0 1 0
1615 1 0 1 0
1616 1 0 1 0
1617 1 0 1 0
1618 1 0 1 0
1619 1 0 1 0
1620 1 0 1 0
1621 1 0 1 0
1622 1 0 1 0
1623 1 0 1 0
1624 1 0 1 0
1625 1 0 1 0
1626 1 0 1 0
1627 1 0 1 0
1628 1 0 1 0
1629 1 0 1 0
1630 1 0 1 0
1631 1 0 1 0
1632 1 0 1 0
1633 1 0 1 0
1634 1 0 1 0
1635 1 0 1 0
1636 1 0 1 0
1637 1 0 1 0
1638 1 0 1 0
1639 1 0 1 0
1640 1 0 1 0
1641 1 0 1 0
1642 1 0 1 0
1643 1 0 1 0
1644 1 0 1 0
1645 1 0 1 0
1646 1 0 1 0
1647 1 0 1 0
1648 1 0 1 0
1649 1 0 1 0
1650 1 0 1 0
1651 1 0 1 0
1652 1 0 1 0
1653 1 0 1 0
1654 1 0 1 0
1655 1 0 1 0
1656 1 0 1 0
1657 1 0 1 0
1658 1 0 1 0
1659 1 0 1 0
1660 1 0 1 0
1661 1 0 1 0
1662 1 0 1 0
1663 1 0 1 0
1664 1 0 1 0
1665 1 0 1 0
1666 1 0 1 0
1667 1 0 1 0
1668 1 0 1 0
1669 1 0 1 0
1670 1 0 1 0
1671 1 0 1 0
1672 1 0 1 0
1673 1 0 1 0
1674 1 0 1 0
1675 1 0 1 0
1676 1 0 1 0
1677 1 0 1 0
1678 1 0 1 0
1679 1 0 1 0
1680 1 0 1 0
1681 1 0 1 0
1682 1 0 1 0
1683 1 0 1 0
1684 1 0 1 0
1685 1 0 1 0
1686 1 0 1 0
1687 1 0 1 0
1688 1 0 1 0
1689 1 0 1 0
1690 1 0 1 0
1691 1 0 1 0
1692 1 0 1 0
1693 1 0 1 0
1694 1 0 1 0
1695 1 0 1 0
1696 1 0 1 0
1697 1 0 1 0
1698 1 0 1 0
1699 1 0 1 0
1700 1 0 1 0
1701 1 0 1 0
1702 1 0 1 0
1703 1 0 1 0
1704 1 0 1 0
1705 1 0 1 0
1706 1 0 1 0
1707 1 0 1 0
1708 1 0 1 0
1709 1 0 1 0
1710 1 0 1 0
1711 1 0 1 0
1712 1 0 1 0
1713 1 0 1 0
1714 1 0 1 0
1715 1 0 1 0
1716 1 0 1 0
1717 1 0 1 0
1718 1 0 1 0
1719 1 0 1 0
1720 1 0 1 0
1721 1 0 1 0
1722 1 0 1 0
1723 1 0 1 0
1724 1 0 1 0
1725 1 0 1 0
1726 1 0 1 0
1727 1 0 1 0
1728 1 0 1 0
1729 1 0 1 0
1730 1 0 1 0
1731 1 0 1 0
1732 1 0 1 0
1733 1 0 1 0
1734 1 0 1 0
1735 1 0 1 0
1736 1 0 1 0
1737 1 0 1 0
1738 1 0 1 0
1739 1 0 1 0
1740 1 0 1 0
1741 1 0 1 0
1742 1 0 1 0
1743 1 0 1 0
1744 1 0 1 0
1745 1 0 1 0
1746 1 0 1 0
1747 1 0 1 0
1748 1 0 1 0
1749 1 0 1 0
1750 1 0 1 0
1751 1 0 1 0
1752 1 0 1 0
1753 1 0 1 0
1754 1 0 1 0
1755 1 0 1 0
1756 1 0 1 0
1757 1 0 1 0
1758 1 0 1 0
1759 1 0 1 0
1760 1 0 1 0
1761 1 0 1 0
1762 1 0 1 0
1763 1 0 1 0
1764 1 0 1 0
1765 1 0 1 0
1766 1 0 1 0
1767 1 0 1 0
1768 1 0 1 0
1769 1 0 1 0
1770 1 0 1 0
1771 1 0 1 0
1772 1 0 1 0
1773 1 0 1 0
1774 1 0 1 0
1775 1 0 1 0
1776 1 0 1 0
1777 1 0 1 0
1778 1 0 1 0
1779 1 0 1 0
1780 1 0 1 0
1781 1 0 1 0
1782 1 0 1 0
1783 1 0 1 0
1784 1 0 1 0
1785 1 0 1 0
1786 1 0 1 0
1787 1 0 1 0
1788 1 0 1 0
1789 1 0 1 0
1790 1 0 1 0
1791 1 0 1 0
1792 1 0 1 0
1793 1 0 1 0
1794 1 0 1 0
1795 1 0 1 0
1796 1 0 1 0
1797 1 0 1 0
1798 1 0 1 0
1799 1 0 1 0
1800 1 0 1 0
1801 1 0 1 0
1802 1 0 1 0
1803 1 0 1 0
1804 1 0 1 0
1805 1 0 1 0
1806 1 0 1 0
1807 1 0 1 0
1808 1 0 1 0
1809 1 0 1 0
1810 1 0 1 0
1811 1 0 1 0
1812 1 0 1 0
1813 1 0 1 0
1814 1 0 1 0
1815 1 0 1 0
1816 1 0 1 0
1817 1 0 1 0
1818 1 0 1 0
1819 1 0 1 0
1820 1 0 1 0
1821 1 0 1 0
1822 1 0 1 0
1823 1 0 1 0
1824 1 0 1 0
1825 1 0 1 0
1826 1 0 1 0
1827 1 0 1 0
1828 1 0 1 0
1829 1 0 1 0
1830 1 0 1 0
1831 1 0 1 0
1832 1 0 1 0
1833 1 0 1 0
1834 1 0 1 0
1835 1 0 1 0
1836 1 0 1 0
1837 1 0 1 0
1838 1 0 1 0
1839 1 0 1 0
1840 1 0 1 0
1841 1 0 1 0
1842 1 0 1 0
1843 1 0 1 0
1844 1 0 1 0
1845 1 0 1 0
1846 1 0 1 0
1847 1 0 1 0
1848 1 0 1 0
1849 1 0 1 0
1850 1 0 1 0
1851 1 0 1 0
1852 1 0 1 0
1853 1 0 1 0
1854 1 0 1 0
1855 1 0 1 0
1856 1 0 1 0
1857 1 0 1 0
1858 1 0 1 0
1859 1 0 1 0
1860 1 0 1 0
1861 1 0 1 0
1862 1 0 1 0
1863 1 0 1 0
1864 1 0 1 0
1865 1 0 1 0
1866 1 0 1 0
1867 1 0 1 0
1868 1 0 1 0
1869 1 0 1 0
1870 1 0 1 0
1871 1 0 1 0
1872 1 0 1 0
1873 1 0 1 0
1874 1 0 1 0
1875 1 0 1 0
1876 1 0 1 0
1877 1 0 1 0
1878 1 0 1 0
1879 1 0 1 0
1880 1 0 1 0
1881 1 0 1 0
1882 1 0 1 0
1883 1 0 1 0
1884 1 0 1 0
1885 1 0 1 0
1886 1 0 1 0
1887 1 0 1 0
1888 1 0 1 0
1889 1 0 1 0
1890 1 0 1 0
1891 1 0 1 0
1892 1 0 1 0
1893 1 0 1 0
1894 1 0 1 0
1895 1 0 1 0
1896 1 0 1 0
1897 1 0 1 0
1898 1 0 1 0
1899 1 0 1 0
1900 1 0 1 0
1901 1 0 1 0
1902 1 0 1 0
1903 1 0 1 0
1904 1 0 1 0
1905 1 0 1 0
1906 1 0 1 0
1907 1 0 1 0
1908 1 0 1 0
1909 1 0 1 0
1910 1 0 1 0
1911 1 0 1 0
1912 1 0 1 0
1913 1 0 1 0
1914 1 0 1 0
1915 1 0 1 0
1916 1 0 1 0
1917 1 0 1 0
1918 1 0 1 0
1919 1 0 1 0
1920 1 0 1 0
1921 1 0 1 0
1922 1 0 1 0
1923 1 0 1 0
1924 1 0 1 0
1925 1 0 1 0
1926 1 0 1 0
1927 1 0 1 0
1928 1 0 1 0
1929 1 0 1 0
1930 1 0 1 0
1931 1 0 1 0
1932 1 0 1 0
1933 1 0 1 0
1934 1 0 1 0
1935 1 0 1 0
1936 1 0 1 0
1937 1 0 1 0
1938 1 0 1 0
1939 1 0 1 0
1940 1 0 1 0
1941 1 0 1 0
1942 1 0 1 0
1943 1 0 1 0
1944 1 0 1 0
1945 1 0 1 0
1946 1 0 1 0
1947 1 0 1 0
1948 1 0 1 0
1949 1 0 1 0
1950 1 0 1 0
1951 1 0 1 0
1952 1 0 1 0
1953 1 0 1 0
1954 1 0 1 0
1955 1 0 1 0
1956 1 0 1 0
1957 1 0 1 0
1958 1 0 1 0
1959 1 0 1 0
1960 1 0 1 0
1961 1 0 1 0
1962 1 0 1 0
1963 1 0 1 0
1964 1 0 1 0
1965 1 0 1 0
1966 1 0 1 0
1967 1 0 1 0
1968 1 0 1 0
1969 1 0 1 0
1970 1 0 1 0
1971 1 0 1 0
1972 1 0 1 0
1973 1 0 1 0
1974 1 0 1 0
1975 1 0 1 0
1976 1 0 1 0
1977 1 0 1 0
1978 1 0 1 0
1979 1 0 1 0
1980 1 0 1 0
1981 1 0 1 0
1982 1 0 1 0
1983 1 0 1 0
1984 1 0 1 0
1985 1 0 1 0
1986 1 0 1 0
1987 1 0 1 0
1988 1 0 1 0
1989 1 0 1 0
1990 1 0 1 0
1991 1 0 1 0
1992 1 0 1 0
1993 1 0 1 0
1994 1 0 1 0
1995 1 0 1 0
1996 1 0 1 0
1997 1 0 1 0
1998 1 0 1 0
1999 1 0 1 0
2000 1 0 1 0
2001 1 0 1 0
2002 1 0 1 0
2003 1 0 1 0
2004 1 0 1 0
2005 1 0 1 0
2006 1 0 1 0
2007 1 0 1 0
2008 1 0 1 0
2009 1 0 1 0
2010 1 0 1 0
2011 1 0 1 0
2012 1 0 1 0
2013 1 0 1 0
2014 1 0 1 0
2015 1 0 1 0
2016 1 0 1 0
2017 1 0 1 0
2018 1 0 1 0
2019 1 0 1 0
2020 1 0 1 0
2021 1 0 1 0
2022 1 0 1 0
2023 1 0 1 0
2024 1 0 1 0
2025 1 0 1 0
2026 1 0 1 0
2027 1 0 1 0
2028 1 0 1 0
2029 1 0 1 0
2030 1 0 1 0
2031 1 0 1 0
2032 1 0 1 0
2033 1 0 1 0
2034 1 0 1 0
2035 1 0 1 0
2036 1 0 1 0
2037 1 0 1 0
2038 1 0 1 0
2039 1 0 1 0
2040 1 0 1 0
2041 1 0 1 0
2042 1 0 1 0
2043 1 0 1 0
2044 1 0 1 0
2045 1 0 1 0
2046 1 0 1 0
2047 1 0 1 0
2048 1 0 1 0
2049 1 0 1 0
2050 1 0 1 0
2051 1 0 1 0
2052 1 0 1 0
2053 1 0 1 0
2054 1 0 1 0
2055 1 0 1 0
2056 1 0 1 0
2057 1 0 1 0
2058 1 0 1 0
2059 1 0 1 0
2060 1 0 1 0
2061 1 0 1 0
2062 1 0 1 0
2063 1 0 1 0
2064 1 0 1 0
2065 1 0 1 0
2066 1 0 1 0
2067 1 0 1 0
2068 1 0 1 0
2069 1 0 1 0
2070 1 0 1 0
2071 1 0 1 0
2072 1 0 1 0
2073 1 0 1 0
2074 1 0 1 0
2075 1 0 1 0
2076 1 0 1 0
2077 1 0 1 0
2078 1 0 1 0
2079 1 0 1 0
2080 1 0 1 0
2081 1 0 1 0
2082 1 0 1 0
2083 1 0 1 0
2084 1 0 1 0
2085 1 0 1 0
2086 1 0 1 0
2087 1 0 1 0
2088 1 0 1 0
2089 1 0 1 0
2090 1 0 1 0
2091 1 0 1 0
2092 1 0 1 0
2093 1 0 1 0
2094 1 0 1 0
2095 1 0 1 0
2096 1 0 1 0
2097 1 0 1 0
2098 1 0 1 0
2099 1 0 1 0
2100 1 0 1 0
2101 1 0 1 0
2102 1 0 1 0
2103 1 0 1 0
2104 1 0 1 0
2105 1 0 1 0
2106 1 0 1 0
2107 1 0 1 0
2108 1 0 1 0
2109 1 0 1 0
2110 1 0 1 0
2111 1 0 1 0
2112 1 0 1 0
2113 1 0 1 0
2114 1 0 1 0
2115 1 0 1 0
2116 1 0 1 0
2117 1 0 1 0
2118 1 0 1 0
2119 1 0 1 0
2120 1 0 1 0
2121 1 0 1 0
2122 1 0 1 0
2123 1 0 1 0
2124 1 0 1 0
2125 1 0 1 0
2126 1 0 1 0
2127 1 0 1 0
2128 1 0 1 0
2129 1 0 1 0
2130 1 0 1 0
2131 1 0 1 0
2132 1 0 1 0
2133 1 0 1 0
2134 1 0 1 0
2135 1 0 1 0
2136 1 0 1 0
2137 1 0 1 0
2138 1 0 1 0
2139 1 0 1 0
2140 1 0 1 0
2141 1 0 1 0
2142 1 0 1 0
2143 1 0 1 0
2144 1 0 1 0
2145 1 0 1 0
2146 1 0 1 0
2147 1 0 1 0
2148 1 0 1 0
2149 1 0 1 0
2150 1 0 1 0
2151 1 0 1 0
2152 1 0 1 0
2153 1 0 1 0
2154 1 0 1 0
2155 1 0 1 0
2156 1 0 1 0
2157 1 0 1 0
2158 1 0 1 0
2159 1 0 1 0
2160 1 0 1 0
2161 1 0 1 0
2162 1 0 1 0
2163 1 0 1 0
2164 1 0 1 0
2165 1 0 1 0
2166 1 0 1 0
2167 1 0 1 0
2168 1 0 1 0
2169 1 0 1 0
2170 1 0 1 0
2171 1 0 1 0
2172 1 0 1 0
2173 1 0 1 0
2174 1 0 1 0
2175 1 0 1 0
2176 1 0 1 0
2177 1 0 1 0
2178 1 0 1 0
2179 1 0 1 0
2180 1 0 1 0
2181 1 0 1 0
2182 1 0 1 0
2183 1 0 1 0
2184 1 0 1 0
2185 1 0 1 0
2186 1 0 1 0
2187 1 0 1 0
2188 1 0 1 0
2189 1 0 1 0
2190 1 0 1 0
2191 1 0 1 0
2192 1 0 1 0
2193 1 0 1 0
2194 1 0 1 0
2195 1 0 1 0
2196 1 0 1 0
2197 1 0 1 0
2198 1 0 1 0
2199 1 0 1 0
2200 1 0 1 0
2201 1 0 1 0
2202 1 0 1 0
2203 1 0 1 0
2204 1 0 1 0
2205 1 0 1 0
2206 1 0 1 0
2207 1 0 1 0
2208 1 0 1 0
2209 1 0 1 0
2210 1 0 1 0
2211 1 0 1 0
2212 1 0 1 0
2213 1 0 1 0
2214 1 0 1 0
2215 1 0 1 0
2216 1 0 1 0
2217 1 0 1 0
2218 1 0 1 0
2219 1 0 1 0
2220 1 0 1 0
2221 1 0 1 0
2222 1 0 1 0
2223 1 0 1 0
2224 1 0 1 0
2225 1 0 1 0
2226 1 0 1 0
2227 1 0 1 0
2228 1 0 1 0
2229 1 0 1 0
2230 1 0 1 0
2231 1 0 1 0
2232 1 0 1 0
2233 1 0 1 0
2234 1 0 1 0
2235 1 0 1 0
2236 1 0 1 0
2237 1 0 1 0
2238 1 0 1 0
2239 1 0 1 0
2240 1 0 1 0
2241 1 0 1 0
2242 1 0 1 0
2243 1 0 1 0
2244 1 0 1 0
2245 1 0 1 0
2246 1 0 1 0
2247 1 0 1 0
2248 1 0 1 0
2249 1 0 1 0
2250 1 0 1 0
2251 1 0 1 0
2252 1 0 1 0
2253 1 0 1 0
2254 1 0 1 0
2255 1 0 1 0
2256 1 0 1 0
2257 1 0 1 0
2258 1 0 1 0
2259 1 0 1 0
2260 1 0 1 0
2261 1 0 1 0
2262 1 0 1 0
2263 1 0 1 0
2264 1 0 1 0
2265 1 0 1 0
2266 1 0 1 0
2267 1 0 1 0
2268 1 0 1 0
2269 1 0 1 0
2270 1 0 1 0
2271 1 0 1 0
2272 1 0 1 0
2273 1 0 1 0
2274 1 0 1 0
2275 1 0 1 0
2276 1 0 1 0
2277 1 0 1 0
2278 1 0 1 0
2279 1 0 1 0
2280 1 0 1 0
2281 1 0 1 0
2282 1 0 1 0
2283 1 0 1 0
2284 1 0 1 0
2285 1 0 1 0
2286 1 0 1 0
2287 1 0 1 0
2288 1 0 1 0
2289 1 0 1 0
2290 1 0 1 0
2291 1 0 1 0
2292 1 0 1 0
2293 1 0 1 0
2294 1 0 1 0
2295 1 0 1 0
2296 1 0 1 0
2297 1 0 1 0
2298 1 0 1 0
2299 1 0 1 0
2300 1 0 1 0
2301 1 0 1 0
2302 1 0 1 0
2303 1 0 1 0
2304 1 0 1 0
2305 1 0 1 0
2306 1 0 1 0
2307 1 0 1 0
2308 1 0 1 0
2309 1 0 1 0
2310 1 0 1 0
2311 1 0 1 0
2312 1 0 1 0
2313 1 0 1 0
2314 1 0 1 0
2315 1 0 1 0
2316 1 0 1 0
2317 1 0 1 0
2318 1 0 1 0
2319 1 0 1 0
2320 1 0 1 0
2321 1 0 1 0
2322 1 0 1 0
2323 1 0 1 0
2324 1 0 1 0
2325 1 0 1 0
2326 1 0 1 0
2327 1 0 1 0
2328 1 0 1 0
2329 1 0 1 0
2330 1 0 1 0
2331 1 0 1 0
2332 1 0 1 0
2333 1 0 1 0
2334 1 0 1 0
2335 1 0 1 0
2336 1 0 1 0
2337 1 0 1 0
2338 1 0 1 0
2339 1 0 1 0
2340 1 0 1 0
2341 1 0 1 0
2342 1 0 1 0
2343 1 0 1 0
2344 1 0 1 0
2345 1 0 1 0
2346 1 0 1 0
2347 1 0 1 0
2348 1 0 1 0
2349 1 0 1 0
2350 1 0 1 0
2351 1 0 1 0
2352 1 0 1 0
2353 1 0 1 0
2354 1 0 1 0
2355 1 0 1 0
2356 1 0 1 0
2357 1 0 1 0
2358 1 0 1 0
2359 1 0 1 0
2360 1 0 1 0
2361 1 0 1 0
2362 1 0 1 0
2363 1 0 1 0
2364 1 0 1 0
2365 1 0 1 0
2366 1 0 1 0
2367 1 0 1 0
2368 1 0 1 0
2369 1 0 1 0
2370 1 0 1 0
2371 1 0 1 0
2372 1 0 1 0
2373 1 0 1 0
2374 1 0 1 0
2375 1 0 1 0
2376 1 0 1 0
2377 1 0 1 0
2378 1 0 1 0
2379 1 0 1 0
2380 1 0 1 0
2381 1 0 1 0
2382 1 0 1 0
2383 1 0 1 0
2384 1 0 1 0
2385 1 0 1 0
2386 1 0 1 0
2387 1 0 1 0
2388 1 0 1 0
2389 1 0 1 0
2390 1 0 1 0
2391 1 0 1 0
2392 1 0 1 0
2393 1 0 1 0
2394 1 0 1 0
2395 1 0 1 0
2396 1 0 1 0
2397 1 0 1 0
2398 1 0 1 0
2399 1 0 1 0
2400 1 0 1 0
2401 1 0 1 0
2402 1 0 1 0
2403 1 0 1 0
2404 1 0 1 0
2405 1 0 1 0
2406 1 0 1 0
2407 1 0 1 0
2408 1 0 1 0
2409 1 0 1 0
2410 1 0 1 0
2411 1 0 1 0
2412 1 0 1 0
2413 1 0 1 0
2414 1 0 1 0
2415 1 0 1 0
2416 1 0 1 0
2417 1 0 1 0
2418 1 0 1 0
2419 1 0 1 0
2420 1 0 1 0
2421 1 0 1 0
2422 1 0 1 0
2423 1 0 1 0
2424 1 0 1 0
2425 1 0 1 0
2426 1 0 1 0
2427 1 0 1 0
2428 1 0 1 0
2429 1 0 1 0
2430 1 0 1 0
2431 1 0 1 0
2432 1 0 1 0
2433 1 0 1 0
2434 1 0 1 0
2435 1 0 1 0
2436 1 0 1 0
2437 1 0 1 0
2438 1 0 1 0
2439 1 0 1 0
2440 1 0 1 0
2441 1 0 1 0
2442 1 0 1 0
2443 1 0 1 0
2444 1 0 1 0
2445 1 0 1 0
2446 1 0 1 0
2447 1 0 1 0
2448 1 0 1 0
2449 1 0 1 0
2450 1 0 1 0
2451 1 0 1 0
2452 1 0 1 0
2453 1 0 1 0
2454 1 0 1 0
2455 1 0 1 0
2456 1 0 1 0
2457 1 0 1 0
2458 1 0 1 0
2459 1 0 1 0
2460 1 0 1 0
2461 1 0 1 0
2462 1 0 1 0
2463 1 0 1 0
2464 1 0 1 0
2465 1 0 1 0
2466 1 0 1 0
2467 1 0 1 0
2468 1 0 1 0
2469 1 0 1 0
2470 1 0 1 0
2471 1 0 1 0
2472 1 0 1 0
2473 1 0 1 0
2474 1 0 1 0
2475 1 0 1 0
2476 1 0 1 0
2477 1 0 1 0
2478 1 0 1 0
2479 1 0 1 0
2480 1 0 1 0
2481 1 0 1 0
2482 1 0 1 0
2483 1 0 1 0
2484 1 0 1 0
2485 1 0 1 0
2486 1 0 1 0
2487 1 0 1 0
2488 1 0 1 0
2489 1 0 1 0
2490 1 0 1 0
2491 1 0 1 0
2492 1 0 1 0
2493 1 0 1 0
2494 1 0 1 0
2495 1 0 1 0
2496 1 0 1 0
2497 1 0 1 0
2498 1 0 1 0
2499 1 0 1 0
2500 1 0 1 0
2501 1 0 1 0
2502 1 0 1 0
2503 1 0 1 0
2504 1 0 1 0
2505 1 0 1 0
2506 1 0 1 0
2507 1 0 1 0
2508 1 0 1 0
2509 1 0 1 0
2510 1 0 1 0
2511 1 0 1 0
2512 1 0 1 0
2513 1 0 1 0
2514 1 0 1 0
2515 1 0 1 0
2516 1 0 1 0
2517 1 0 1 0
2518 1 0 1 0
2519 1 0 1 0
2520 1 0 1 0
2521 1 0 1 0
2522 1 0 1 0
2523 1 0 1 0
2524 1 0 1 0
2525 1 0 1 0
2526 1 0 1 0
2527 1 0 1 0
2528 1 0 1 0
2529 1 0 1 0
2530 1 0 1 0
2531 1 0 1 0
2532 1 0 1 0
2533 1 0 1 0
2534 1 0 1 0
2535 1 0 1 0
2536 1 0 1 0
2537 1 0 1 0
2538 1 0 1 0
2539 1 0 1 0
2540 1 0 1 0
2541 1 0 1 0
2542 1 0 1 0
2543 1 0 1 0
2544 1 0 1 0
2545 1 0 1 0
2546 1 0 1 0
2547 1 0 1 0
2548 1 0 1 0
2549 1 0 1 0
2550 1 0 1 0
2551 1 0 1 0
2552 1 0 1 0
2553 1 0 1 0
2554 1 0 1 0
2555 1 0 1 0
2556 1 0 1 0
2557 1 0 1 0
2558 1 0 1 0
2559 1 0 1 0
2560 1 0 1 0
2561 1 0 1 0
2562 1 0 1 0
2563 1 0 1 0
2564 1 0 1 0
2565 1 0 1 0
2566 1 0 1 0
2567 1 0 1 0
2568 1 0 1 0
2569 1 0 1 0
2570 1 0 1 0
2571 1 0 1 0
2572 1 0 1 0
2573 1 0 1 0
2574 1 0 1 0
2575 1 0 1 0
2576 1 0 1 0
2577 1 0 1 0
2578 1 0 1 0
2579 1 0 1 0
2580 1 0 1 0
2581 1 0 1 0
2582 1 0 1 0
2583 1 0 1 0
2584 1 0 1 0
2585 1 0 1 0
2586 1 0 1 0
2587 1 0 1 0
2588 1 0 1 0
2589 1 0 1 0
2590 1 0 1 0
2591 1 0 1 0
2592 1 0 1 0
2593 1 0 1 0
2594 1 0 1 0
2595 1 0 1 0
2596 1 0 1 0
2597 1 0 1 0
2598 1 0 1 0
2599 1 0 1 0
2600 1 0 1 0
2601 1 0 1 0
2602 1 0 1 0
2603 1 0 1 0
2604 1 0 1 0
2605 1 0 1 0
2606 1 0 1 0
2607 1 0 1 0
2608 1 0 1 0
2609 1 0 1 0
2610 1 0 1 0
2611 1 0 1 0
2612 1 0 1 0
2613 1 0 1 0
2614 1 0 1 0
2615 1 0 1 0
2616 1 0 1 0
2617 1 0 1 0
2618 1 0 1 0
2619 1 0 1 0
2620 1 0 1 0
2621 1 0 1 0
2622 1 0 1 0
2623 1 0 1 0
2624 1 0 1 0
2625 1 0 1 0
2626 1 0 1 0
2627 1 0 1 0
2628 1 0 1 0
2629 1 0 1 0
2630 1 0 1 0
2631 1 0 1 0
2632 1 0 1 0
2633 1 0 1 0
2634 1 0 1 0
2635 1 0 1 0
2636 1 0 1 0
2637 1 0 1 0
2638 1 0 1 0
2639 1 0 1 0
2640 1 0 1 0
2641 1 0 1 0
2642 1 0 1 0
2643 1 0 1 0
2644 1 0 1 0
2645 1 0 1 0
2646 1 0 1 0
2647 1 0 1 0
2648 1 0 1 0
2649 1 0 1 0
2650 1 0 1 0
2651 1 0 1 0
2652 1 0 1 0
2653 1 0 1 0
2654 1 0 1 0
2655 1 0 1 0
2656 1 0 1 0
2657 1 0 1 0
2658 1 0 1 0
2659 1 0 1 0
2660 1 0 1 0
2661 1 0 1 0
2662 1 0 1 0
2663 1 0 1 0
2664 1 0 1 0
2665 1 0 1 0
2666 1 0 1 0
2667 1 0 1 0
2668 1 0 1 0
2669 1 0 1 0
2670 1 0 1 0
2671 1 0 1 0
2672 1 0 1 0
2673 1 0 1 0
2674 1 0 1 0
2675 1 0 1 0
2676 1 0 1 0
2677 1 0 1 0
2678 1 0 1 0
2679 1 0 1 0
2680 1 0 1 0
2681 1 0 1 0
2682 1 0 1 0
2683 1 0 1 0
2684 1 0 1 0
2685 1 0 1 0
2686 1 0 1 0
2687 1 0 1 0
2688 1 0 1 0
2689 1 0 1 0
2690 1 0 1 0
2691 1 0 1 0
2692 1 0 1 0
2693 1 0 1 0
2694 1 0 1 0
2695 1 0 1 0
2696 1 0 1 0
2697 1 0 1 0
2698 1 0 1 0
2699 1 0 1 0
2700 1 0 1 0
2701 1 0 1 0
2702 1 0 1 0
2703 1 0 1 0
2704 1 0 1 0
2705 1 0 1 0
2706 1 0 1 0
2707 1 0 1 0
2708 1 0 1 0
2709 1 0 1 0
2710 1 0 1 0
2711 1 0 1 0
2712 1 0 1 0
2713 1 0 1 0
2714 1 0 1 0
2715 1 0 1 0
2716 1 0 1 0
2717 1 0 1 0
2718 1 0 1 0
2719 1 0 1 0
2720 1 0 1 0
2721 1 0 1 0
2722 1 0 1 0
2723 1 0 1 0
2724 1 0 1 0
2725 1 0 1 0
2726 1 0 1 0
2727 1 0 1 0
2728 1 0 1 0
2729 1 0 1 0
2730 1 0 1 0
2731 1 0 1 0
2732 1 0 1 0
2733 1 0 1 0
2734 1 0 1 0
2735 1 0 1 0
2736 1 0 1 0
2737 1 0 1 0
2738 1 0 1 0
2739 1 0 1 0
2740 1 0 1 0
2741 1 0 1 0
2742 1 0 1 0
2743 1 0 1 0
2744 1 0 1 0
2745 1 0 1 0
2746 1 0 1 0
2747 1 0 1 0
2748 1 0 1 0
2749 1 0 1 0
2750 1 0 1 0
2751 1 0 1 0
2752 1 0 1 0
2753 1 0 1 0
2754 1 0 1 0
2755 1 0 1 0
2756 1 0 1 0
2757 1 0 1 0
2758 1 0 1 0
2759 1 0 1 0
2760 1 0 1 0
2761 1 0 1 0
2762 1 0 1 0
2763 1 0 1 0
2764 1 0 1 0
2765 1 0 1 0
2766 1 0 1 0
2767 1 0 1 0
2768 1 0 1 0
2769 1 0 1 0
2770 1 0 1 0
2771 1 0 1 0
2772 1 0 1 0
2773 1 0 1 0
2774 1 0 1 0
2775 1 0 1 0
2776 1 0 1 0
2777 1 0 1 0
2778 1 0 1 0
2779 1 0 1 0
2780 1 0 1 0
2781 1 0 1 0
2782 1 0 1 0
2783 1 0 1 0
2784 1 0 1 0
2785 1 0 1 0
2786 1 0 1 0
2787 1 0 1 0
2788 1 0 1 0
2789 1 0 1 0
2790 1 0 1 0
2791 1 0 1 0
2792 1 0 1 0
2793 1 0 1 0
2794 1 0 1 0
2795 1 0 1 0
2796 1 0 1 0
2797 1 0 1 0
2798 1 0 1 0
2799 1 0 1 0
2800 1 0 1 0
2801 1 0 1 0
2802 1 0 1 0
2803 1 0 1 0
2804 1 0 1 0
2805 1 0 1 0
2806 1 0 1 0
2807 1 0 1 0
2808 1 0 1 0
2809 1 0 1 0
2810 1 0 1 0
2811 1 0 1 0
2812 1 0 1 0
2813 1 0 1 0
2814 1 0 1 0
2815 1 0 1 0
2816 1 0 1 0
2817 1 0 1 0
2818 1 0 1 0
2819 1 0 1 0
2820 1 0 1 0
2821 1 0 1 0
2822 1 0 1 0
2823 1 0 1 0
2824 1 0 1 0
2825 1 0 1 0
2826 1 0 1 0
2827 1 0 1 0
2828 1 0 1 0
2829 1 0 1 0
2830 1 0 1 0
2831 1 0 1 0
2832 1 0 1 0
2833 1 0 1 0
2834 1 0 1 0
2835 1 0 1 0
2836 1 0 1 0
2837 1 0 1 0
2838 1 0 1 0
2839 1 0 1 0
2840 1 0 1 0
2841 1 0 1 0
2842 1 0 1 0
2843 1 0 1 0
2844 1 0 1 0
2845 1 0 1 0
2846 1 0 1 0
2847 1 0 1 0
2848 1 0 1 0
2849 1 0 1 0
2850 1 0 1 0
2851 1 0 1 0
2852 1 0 1 0
2853 1 0 1 0
2854 1 0 1 0
2855 1 0 1 0
2856 1 0 1 0
2857 1 0 1 0
2858 1 0 1 0
2859 1 0 1 0
2860 1 0 1 0
2861 1 0 1 0
2862 1 0 1 0
2863 1 0 1 0
2864 1 0 1 0
2865 1 0 1 0
2866 1 0 1 0
2867 1 0 1 0
2868 1 0 1 0
2869 1 0 1 0
2870 1 0 1 0
2871 1 0 1 0
2872 1 0 1 0
2873 1 0 1 0
2874 1 0 1 0
2875 1 0 1 0
2876 1 0 1 0
2877 1 0 1 0
2878 1 0 1 0
2879 1 0 1 0
2880 1 0 1 0
2881 1 0 1 0
2882 1 0 1 0
2883 1 0 1 0
2884 1 0 1 0
2885 1 0 1 0
2886 1 0 1 0
2887 1 0 1 0
2888 1 0 1 0
2889 1 0 1 0
2890 1 0 1 0
2891 1 0 1 0
2892 1 0 1 0
2893 1 0 1 0
2894 1 0 1 0
2895 1 0 1 0
2896 1 0 1 0
2897 1 0 1 0
2898 1 0 1 0
2899 1 0 1 0
2900 1 0 1 0
2901 1 0 1 0
2902 1 0 1 0
2903 1 0 1 0
2904 1 0 1 0
2905 1 0 1 0
2906 1 0 1 0
2907 1 0 1 0
2908 1 0 1 0
2909 1 0 1 0
2910 1 0 1 0
2911 1 0 1 0
2912 1 0 1 0
2913 1 0 1 0
2914 1 0 1 0
2915 1 0 1 0
2916 1 0 1 0
2917 1 0 1 0
2918 1 0 1 0
2919 1 0 1 0
2920 1 0 1 0
2921 1 0 1 0
2922 1 0 1 0
2923 1 0 1 0
2924 1 0 1 0
2925 1 0 1 0
2926 1 0 1 0
2927 1 0 1 0
2928 1 0 1 0
2929 1 0 1 0
2930 1 0 1 0
2931 1 0 1 0
2932 1 0 1 0
2933 1 0 1 0
2934 1 0 1 0
2935 1 0 1 0
2936 1 0 1 0
2937 1 0 1 0
2938 1 0 1 0
2939 1 0 1 0
2940 1 0 1 0
2941 1 0 1 0
2942 1 0 1 0
2943 1 0 1 0
2944 1 0 1 0
2945 1 0 1 0
2946 1 0 1 0
2947 1 0 1 0
2948 1 0 1 0
2949 1 0 1 0
2950 1 0 1 0
2951 1 0 1 0
2952 1 0 1 0
2953 1 0 1 0
2954 1 0 1 0
2955 1 0 1 0
2956 1 0 1 0
2957 1 0 1 0
2958 1 0 1 0
2959 1 0 1 0
2960 1 0 1 0
2961 1 0 1 0
2962 1 0 1 0
2963 1 0 1 0
2964 1 0 1 0
2965 1 0 1 0
2966 1 0 1 0
2967 1 0 1 0
2968 1 0 1 0
2969 1 0 1 0
2970 1 0 1 0
2971 1 0 1 0
2972 1 0 1 0
2973 1 0 1 0
2974 1 0 1 0
2975 1 0 1 0
2976 1 0 1 0
2977 1 0 1 0
2978 1 0 1 0
2979 1 0 1 0
2980 1 0 1 0
2981 1 0 1 0
2982 1 0 1 0
2983 1 0 1 0
2984 1 0 1 0
2985 1 0 1 0
2986 1 0 1 0
2987 1 0 1 0
2988 1 0 1 0
2989 1 0 1 0
2990 1 0 1 0
2991 1 0 1 0
2992 1 0 1 0
2993 1 0 1 0
2994 1 0 1 0
2995 1 0 1 0
2996 1 0 1 0
2997 1 0 1 0
2998 1 0 1 0
2999 1 0 1 0
3000 1 0 1 0
3001 1 0 1 0
3002 1 0 1 0
3003 1 0 1 0
3004 1 0 1 0
3005 1 0 1 0
3006 1 0 1 0
3007 1 0 1 0
3008 1 0 1 0
3009 1 0 1 0
3010 1 0 1 0
3011 1 0 1 0
3012 1 0 1 0
3013 1 0 1 0
3014 1 0 1 0
3015 1 0 1 0
3016 1 0 1 0
3017 1 0 1 0
3018 1 0 1 0
3019 1 0 1 0
3020 1 0 1 0
3021 1 0 1 0
3022 1 0 1 0
3023 1 0 1 0
3024 1 0 1 0
3025 1 0 1 0
3026 1 0 1 0
3027 1 0 1 0
3028 1 0 1 0
3029 1 0 1 0
3030 1 0 1 0
3031 1 0 1 0
3032 1 0 1 0
3033 1 0 1 0
3034 1 0 1 0
3035 1 0 1 0
3036 1 0 1 0
3037 1 0 1 0
3038 1 0 1 0
3039 1 0 1 0
3040 1 0 1 0
3041 1 0 1 0
3042 1 0 1 0
3043 1 0 1 0
3044 1 0 1 0
3045 1 0 1 0
3046 1 0 1 0
3047 1 0 1 0
3048 1 0 1 0
3049 1 0 1 0
3050 1 0 1 0
3051 1 0 1 0
3052 1 0 1 0
3053 1 0 1 0
3054 1 0 1 0
3055 1 0 1 0
3056 1 0 1 0
3057 1 0 1 0
3058 1 0 1 0
3059 1 0 1 0
3060 1 0 1 0
3061 1 0 1 0
3062 1 0 1 0
3063 1 0 1 0
3064 1 0 1 0
3065 1 0 1 0
3066 1 0 1 0
3067 1 0 1 0
3068 1 0 1 0
3069 1 0 1 0
3070 1 0 1 0
3071 1 0 1 0
3072 1 0 1 0
3073 1 0 1 0
3074 1 0 1 0
3075 1 0 1 0
3076 1 0 1 0
3077 1 0 1 0
3078 1 0 1 0
3079 1 0 1 0
3080 1 0 1 0
3081 1 0 1 0
3082 1 0 1 0
3083 1 0 1 0
3084 1 0 1 0
3085 1 0 1 0
3086 1 0 1 0
3087 1 0 1 0
3088 1 0 1 0
3089 1 0 1 0
3090 1 0 1 0
3091 1 0 1 0
3092 1 0 1 0
3093 1 0 1 0
3094 1 0 1 0
3095 1 0 1 0
3096 1 0 1 0
3097 1 0 1 0
3098 1 0 1 0
3099 1 0 1 0
3100 1 0 1 0
3101 1 0 1 0
3102 1 0 1 0
3103 1 0 1 0
3104 1 0 1 0
3105 1 0 1 0
3106 1 0 1 0
3107 1 0 1 0
3108 1 0 1 0
3109 1 0 1 0
3110 1 0 1 0
3111 1 0 1 0
3112 1 0 1 0
3113 1 0 1 0
3114 1 0 1 0
3115 1 0 1 0
3116 1 0 1 0
3117 1 0 1 0
3118 1 0 1 0
3119 1 0 1 0
3120 1 0 1 0
3121 1 0 1 0
3122 1 0 1 0
3123 1 0 1 0
3124 1 0 1 0
3125 1 0 1 0
3126 1 0 1 0
3127 1 0 1 0
3128 1 0 1 0
3129 1 0 1 0
3130 1 0 1 0
3131 1 0 1 0
3132 1 0 1 0
3133 1 0 1 0
3134 1 0 1 0
3135 1 0 1 0
3136 1 0 1 0
3137 1 0 1 0
3138 1 0 1 0
3139 1 0 1 0
3140 1 0 1 0
3141 1 0 1 0
3142 1 0 1 0
3143 1 0 1 0
3144 1 0 1 0
3145 1 0 1 0
3146 1 0 1 0
3147 1 0 1 0
3148 1 0 1 0
3149 1 0 1 0
3150 1 0 1 0
3151 1 0 1 0
3152 1 0 1 0
3153 1 0 1 0
3154 1 0 1 0
3155 1 0 1 0
3156 1 0 1 0
3157 1 0 1 0
3158 1 0 1 0
3159 1 0 1 0
3160 1 0 1 0
3161 1 0 1 0
3162 1 0 1 0
3163 1 0 1 0
3164 1 0 1 0
3165 1 0 1 0
3166 1 0 1 0
3167 1 0 1 0
3168 1 0 1 0
3169 1 0 1 0
3170 1 0 1 0
3171 1 0 1 0
3172 1 0 1 0
3173 1 0 1 0
3174 1 0 1 0
3175 1 0 1 0
3176 1 0 1 0
3177 1 0 1 0
3178 1 0 1 0
3179 1 0 1 0
3180 1 0 1 0
3181 1 0 1 0
3182 1 0 1 0
3183 1 0 1 0
3184 1 0 1 0
3185 1 0 1 0
3186 1 0 1 0
3187 1 0 1 0
3188 1 0 1 0
3189 1 0 1 0
3190 1 0 1 0
3191 1 0 1 0
3192 1 0 1 0
3193 1 0 1 0
3194 1 0 1 0
3195 1 0 1 0
3196 1 0 1 0
3197 1 0 1 0
3198 1 0 1 0
3199 1 0 1 0
3200 1 0 1 0
3201 1 0 1 0
3202 1 0 1 0
3203 1 0 1 0
3204 1 0 1 0
3205 1 0 1 0
3206 1 0 1 0
3207 1 0 1 0
3208 1 0 1 0
3209 1 0 1 0
3210 1 0 1 0
3211 1 0 1 0
3212 1 0 1 0
3213 1 0 1 0
3214 1 0 1 0
3215 1 0 1 0
3216 1 0 1 0
3217 1 0 1 0
3218 1 0 1 0
3219 1 0 1 0
3220 1 0 1 0
3221 1 0 1 0
3222 1 0 1 0
3223 1 0 1 0
3224 1 0 1 0
3225 1 0 1 0
3226 1 0 1 0
3227 1 0 1 0
3228 1 0 1 0
3229 1 0 1 0
3230 1 0 1 0
3231 1 0 1 0
3232 1 0 1 0
3233 1 0 1 0
3234 1 0 1 0
3235 1 0 1 0
3236 1 0 1 0
3237 1 0 1 0
3238 1 0 1 0
3239 1 0 1 0
3240 1 0 1 0
3241 1 0 1 0
3242 1 0 1 0
3243 1 0 1 0
3244 1 0 1 0
3245 1 0 1 0
3246 1 0 1 0
3247 1 0 1 0
3248 1 0 1 0
3249 1 0 1 0
3250 1 0 1 0
3251 1 0 1 0
3252 1 0 1 0
3253 1 0 1 0
3254 1 0 1 0
3255 1 0 1 0
3256 1 0 1 0
3257 1 0 1 0
3258 1 0 1 0
3259 1 0 1 0
3260 1 0 1 0
3261 1 0 1 0
3262 1 0 1 0
3263 1 0 1 0
3264 1 0 1 0
3265 1 0 1 0
3266 1 0 1 0
3267 1 0 1 0
3268 1 0 1 0
3269 1 0 1 0
3270 1 0 1 0
3271 1 0 1 0
3272 1 0 1 0
3273 1 0 1 0
3274 1 0 1 0
3275 1 0 1 0
3276 1 0 1 0
3277 1 0 1 0
3278 1 0 1 0
3279 1 0 1 0
3280 1 0 1 0
3281 1 0 1 0
3282 1 0 1 0
3283 1 0 1 0
3284 1 0 1 0
3285 1 0 1 0
3286 1 0 1 0
3287 1 0 1 0
3288 1 0 1 0
3289 1 0 1 0
3290 1 0 1 0
3291 1 0 1 0
3292 1 0 1 0
3293 1 0 1 0
3294 1 0 1 0
3295 1 0 1 0
3296 1 0 1 0
3297 1 0 1 0
3298 1 0 1 0
3299 1 0 1 0
3300 1 0 1 0
3301 1 0 1 0
3302 1 0 1 0
3303 1 0 1 0
3304 1 0 1 0
3305 1 0 1 0
3306 1 0 1 0
3307 1 0 1 0
3308 1 0 1 0
3309 1 0 1 0
3310 1 0 1 0
3311 1 0 1 0
3312 1 0 1 0
3313 1 0 1 0
3314 1 0 1 0
3315 1 0 1 0
3316 1 0 1 0
3317 1 0 1 0
3318 1 0 1 0
3319 1 0 1 0
3320 1 0 1 0
3321 1 0 1 0
3322 1 0 1 0
3323 1 0 1 0
3324 1 0 1 0
3325 1 0 1 0
3326 1 0 1 0
3327 1 0 1 0
3328 1 0 1 0
3329 1 0 1 0
3330 1 0 1 0
3331 1 0 1 0
3332 1 0 1 0
3333 1 0 1 0
3334 1 0 1 0
3335 1 0 1 0
3336 1 0 1 0
3337 1 0 1 0
3338 1 0 1 0
3339 1 0 1 0
3340 1 0 1 0
3341 1 0 1 0
3342 1 0 1 0
3343 1 0 1 0
3344 1 0 1 0
3345 1 0 1 0
3346 1 0 1 0
3347 1 0 1 0
3348 1 0 1 0
3349 1 0 1 0
3350 1 0 1 0
3351 1 0 1 0
3352 1 0 1 0
3353 1 0 1 0
3354 1 0 1 0
3355 1 0 1 0
3356 1 0 1 0
3357 1 0 1 0
3358 1 0 1 0
3359 1 0 1 0
3360 1 0 1 0
3361 1 0 1 0
3362 1 0 1 0
3363 1 0 1 0
3364 1 0 1 0
3365 1 0 1 0
3366 1 0 1 0
3367 1 0 1 0
3368 1 0 1 0
3369 1 0 1 0
3370 1 0 1 0
3371 1 0 1 0
3372 1 0 1 0
3373 1 0 1 0
3374 1 0 1 0
3375 1 0 1 0
3376 1 0 1 0
3377 1 0 1 0
3378 1 0 1 0
3379 1 0 1 0
3380 1 0 1 0
3381 1 0 1 0
3382 1 0 1 0
3383 1 0 1 0
3384 1 0 1 0
3385 1 0 1 0
3386 1 0 1 0
3387 1 0 1 0
3388 1 0 1 0
3389 1 0 1 0
3390 1 0 1 0
3391 1 0 1 0
3392 1 0 1 0
3393 1 0 1 0
3394 1 0 1 0
3395 1 0 1 0
3396 1 0 1 0
3397 1 0 1 0
3398 1 0 1 0
3399 1 0 1 0
3400 1 0 1 0
3401 1 0 1 0
3402 1 0 1 0
3403 1 0 1 0
3404 1 0 1 0
3405 1 0 1 0
3406 1 0 1 0
3407 1 0 1 0
3408 1 0 1 0
3409 1 0 1 0
3410 1 0 1 0
3411 1 0 1 0
3412 1 0 1 0
3413 1 0 1 0
3414 1 0 1 0
3415 1 0 1 0
3416 1 0 1 0
3417 1 0 1 0
3418 1 0 1 0
3419 1 0 1 0
3420 1 0 1 0
3421 1 0 1 0
3422 1 0 1 0
3423 1 0 1 0
3424 1 0 1 0
3425 1 0 1 0
3426 1 0 1 0
3427 1 0 1 0
3428 1 0 1 0
3429 1 0 1 0
3430 1 0 1 0
3431 1 0 1 0
3432 1 0 1 0
3433 1 0 1 0
3434 1 0 1 0
3435 1 0 1 0
3436 1 0 1 0
3437 1 0 1 0
3438 1 0 1 0
3439 1 0 1 0
3440 1 0 1 0
3441 1 0 1 0
3442 1 0 1 0
3443 1 0 1 0
3444 1 0 1 0
3445 1 0 1 0
3446 1 0 1 0
3447 1 0 1 0
3448 1 0 1 0
3449 1 0 1 0
3450 1 0 1 0
3451 1 0 1 0
3452 1 0 1 0
3453 1 0 1 0
3454 1 0 1 0
3455 1 0 1 0
3456 1 0 1 0
3457 1 0 1 0
3458 1 0 1 0
3459 1 0 1 0
3460 1 0 1 0
3461 1 0 1 0
3462 1 0 1 0
3463 1 0 1 0
3464 1 0 1 0
3465 1 0 1 0
3466 1 0 1 0
3467 1 0 1 0
3468 1 0 1 0
3469 1 0 1 0
3470 1 0 1 0
3471 1 0 1 0
3472 1 0 1 0
3473 1 0 1 0
3474 1 0 1 0
3475 1 0 1 0
3476 1 0 1 0
3477 1 0 1 0
3478 1 0 1 0
3479 1 0 1 0
3480 1 0 1 0
3481 1 0 1 0
3482 1 0 1 0
3483 1 0 1 0
3484 1 0 1 0
3485 1 0 1 0
3486 1 0 1 0
3487 1 0 1 0
3488 1 0 1 0
3489 1 0 1 0
3490 1 0 1 0
3491 1 0 1 0
3492 1 0 1 0
3493 1 0 1 0
3494 1 0 1 0
3495 1 0 1 0
3496 1 0 1 0
3497 1 0 1 0
3498 1 0 1 0
3499 1 0 1 0
3500 1 0 1 0
3501 1 0 1 0
3502 1 0 1 0
3503 1 0 1 0
3504 1 0 1 0
3505 1 0 1 0
3506 1 0 1 0
3507 1 0 1 0
3508 1 0 1 0
3509 1 0 1 0
3510 1 0 1 0
3511 1 0 1 0
3512 1 0 1 0
3513 1 0 1 0
3514 1 0 1 0
3515 1 0 1 0
3516 1 0 1 0
3517 1 0 1 0
3518 1 0 1 0
3519 1 0 1 0
3520 1 0 1 0
3521 1 0 1 0
3522 1 0 1 0
3523 1 0 1 0
3524 1 0 1 0
3525 1 0 1 0
3526 1 0 1 0
3527 1 0 1 0
3528 1 0 1 0
3529 1 0 1 0
3530 1 0 1 0
3531 1 0 1 0
3532 1 0 1 0
3533 1 0 1 0
3534 1 0 1 0
3535 1 0 1 0
3536 1 0 1 0
3537 1 0 1 0
3538 1 0 1 0
3539 1 0 1 0
3540 1 0 1 0
3541 1 0 1 0
3542 1 0 1 0
3543 1 0 1 0
3544 1 0 1 0
3545 1 0 1 0
3546 1 0 1 0
3547 1 0 1 0
3548 1 0 1 0
3549 1 0 1 0
3550 1 0 1 0
3551 1 0 1 0
3552 1 0 1 0
3553 1 0 1 0
3554 1 0 1 0
3555 1 0 1 0
3556 1 0 1 0
3557 1 0 1 0
3558 1 0 1 0
3559 1 0 1 0
3560 1 0 1 0
3561 1 0 1 0
3562 1 0 1 0
3563 1 0 1 0
3564 1 0 1 0
3565 1 0 1 0
3566 1 0 1 0
3567 1 0 1 0
3568 1 0 1 0
3569 1 0 1 0
3570 1 0 1 0
3571 1 0 1 0
3572 1 0 1 0
3573 1 0 1 0
3574 1 0 1 0
3575 1 0 1 0
3576 1 0 1 0
3577 1 0 1 0
3578 1 0 1 0
3579 1 0 1 0
3580 1 0 1 0
3581 1 0 1 0
3582 1 0 1 0
3583 1 0 1 0
3584 1 0 1 0
3585 1 0 1 0
3586 1 0 1 0
3587 1 0 1 0
3588 1 0 1 0
3589 1 0 1 0
3590 1 0 1 0
3591 1 0 1 0
3592 1 0 1 0
3593 1 0 1 0
3594 1 0 1 0
3595 1 0 1 0
3596 1 0 1 0
3597 1 0 1 0
3598 1 0 1 0
3599 1 0 1 0
3600 1 0 1 0
3601 1 0 1 0
3602 1 0 1 0
3603 1 0 1 0
3604 1 0 1 0
3605 1 0 1 0
3606 1 0 1 0
3607 1 0 1 0
3608 1 0 1 0
3609 1 0 1 0
3610 1 0 1 0
3611 1 0 1 0
3612 1 0 1 0
3613 1 0 1 0
3614 1 0 1 0
3615 1 0 1 0
3616 1 0 1 0
3617 1 0 1 0
3618 1 0 1 0
3619 1 0 1 0
3620 1 0 1 0
3621 1 0 1 0
3622 1 0 1 0
3623 1 0 1 0
3624 1 0 1 0
3625 1 0 1 0
3626 1 0 1 0
3627 1 0 1 0
3628 1 0 1 0
3629 1 0 1 0
3630 1 0 1 0
3631 1 0 1 0
3632 1 0 1 0
3633 1 0 1 0
3634 1 0 1 0
3635 1 0 1 0
3636 1 0 1 0
3637 1 0 1 0
3638 1 0 1 0
3639 1 0 1 0
3640 1 0 1 0
3641 1 0 1 0
3642 1 0 1 0
3643 1 0 1 0
3644 1 0 1 0
3645 1 0 1 0
3646 1 0 1 0
3647 1 0 1 0
3648 1 0 1 0
3649 1 0 1 0
3650 1 0 1 0
3651 1 0 1 0
3652 1 0 1 0
3653 1 0 1 0
3654 1 0 1 0
3655 1 0 1 0
3656 1 0 1 0
3657 1 0 1 0
3658 1 0 1 0
3659 1 0 1 0
3660 1 0 1 0
3661 1 0 1 0
3662 1 0 1 0
3663 1 0 1 0
3664 1 0 1 0
3665 1 0 1 0
3666 1 0 1 0
3667 1 0 1 0
3668 1 0 1 0
3669 1 0 1 0
3670 1 0 1 0
3671 1 0 1 0
3672 1 0 1 0
3673 1 0 1 0
3674 1 0 1 0
3675 1 0 1 0
3676 1 0 1 0
3677 1 0 1 0
3678 1 0 1 0
3679 1 0 1 0
3680 1 0 1 0
3681 1 0 1 0
3682 1 0 1 0
3683 1 0 1 0
3684 1 0 1 0
3685 1 0 1 0
3686 1 0 1 0
3687 1 0 1 0
3688 1 0 1 0
3689 1 0 1 0
3690 1 0 1 0
3691 1 0 1 0
3692 1 0 1 0
3693 1 0 1 0
3694 1 0 1 0
3695 1 0 1 0
3696 1 0 1 0
3697 1 0 1 0
3698 1 0 1 0
3699 1 0 1 0
3700 1 0 1 0
3701 1 0 1 0
3702 1 0 1 0
3703 1 0 1 0
3704 1 0 1 0
3705 1 0 1 0
3706 1 0 1 0
3707 1 0 1 0
3708 1 0 1 0
3709 1 0 1 0
3710 1 0 1 0
3711 1 0 1 0
3712 1 0 1 0
3713 1 0 1 0
3714 1 0 1 0
3715 1 0 1 0
3716 1 0 1 0
3717 1 0 1 0
3718 1 0 1 0
3719 1 0 1 0
3720 1 0 1 0
3721 1 0 1 0
3722 1 0 1 0
3723 1 0 1 0
3724 1 0 1 0
3725 1 0 1 0
3726 1 0 1 0
3727 1 0 1 0
3728 1 0 1 0
3729 1 0 1 0
3730 1 0 1 0
3731 1 0 1 0
3732 1 0 1 0
3733 1 0 1 0
3734 1 0 1 0
3735 1 0 1 0
3736 1 0 1 0
3737 1 0 1 0
3738 1 0 1 0
3739 1 0 1 0
3740 1 0 1 0
3741 1 0 1 0
3742 1 0 1 0
3743 1 0 1 0
3744 1 0 1 0
3745 1 0 1 0
3746 1 0 1 0
3747 1 0 1 0
3748 1 0 1 0
3749 1 0 1 0
3750 1 0 1 0
3751 1 0 1 0
3752 1 0 1 0
3753 1 0 1 0
3754 1 0 1 0
3755 1 0 1 0
3756 1 0 1 0
3757 1 0 1 0
3758 1 0 1 0
3759 1 0 1 0
3760 1 0 1 0
3761 1 0 1 0
3762 1 0 1 0
3763 1 0 1 0
3764 1 0 1 0
3765 1 0 1 0
3766 1 0 1 0
3767 1 0 1 0
3768 1 0 1 0
3769 1 0 1 0
3770 1 0 1 0
3771 1 0 1 0
3772 1 0 1 0
3773 1 0 1 0
3774 1 0 1 0
3775 1 0 1 0
3776 1 0 1 0
3777 1 0 1 0
3778 1 0 1 0
3779 1 0 1 0
3780 1 0 1 0
3781 1 0 1 0
3782 1 0 1 0
3783 1 0 1 0
3784 1 0 1 0
3785 1 0 1 0
3786 1 0 1 0
3787 1 0 1 0
3788 1 0 1 0
3789 1 0 1 0
3790 1 0 1 0
3791 1 0 1 0
3792 1 0 1 0
3793 1 0 1 0
3794 1 0 1 0
3795 1 0 1 0
3796 1 0 1 0
3797 1 0 1 0
3798 1 0 1 0
3799 1 0 1 0
3800 1 0 1 0
3801 1 0 1 0
3802 1 0 1 0
3803 1 0 1 0
3804 1 0 1 0
3805 1 0 1 0
3806 1 0 1 0
3807 1 0 1 0
3808 1 0 1 0
3809 1 0 1 0
3810 1 0 1 0
3811 1 0 1 0
3812 1 0 1 0
3813 1 0 1 0
3814 1 0 1 0
3815 1 0 1 0
3816 1 0 1 0
3817 1 0 1 0
3818 1 0 1 0
3819 1 0 1 0
3820 1 0 1 0
3821 1 0 1 0
3822 1 0 1 0
3823 1 0 1 0
3824 1 0 1 0
3825 1 0 1 0
3826 1 0 1 0
3827 1 0 1 0
3828 1 0 1 0
3829 1 0 1 0
3830 1 0 1 0
3831 1 0 1 0
3832 1 0 1 0
3833 1 0 1 0
3834 1 0 1 0
3835 1 0 1 0
3836 1 0 1 0
3837 1 0 1 0
3838 1 0 1 0
3839 1 0 1 0
3840 1 0 1 0
3841 1 0 1 0
3842 1 0 1 0
3843 1 0 1 0
3844 1 0 1 0
3845 1 0 1 0
3846 1 0 1 0
3847 1 0 1 0
3848 1 0 1 0
3849 1 0 1 0
3850 1 0 1 0
3851 1 0 1 0
3852 1 0 1 0
3853 1 0 1 0
3854 1 0 1 0
3855 1 0 1 0
3856 1 0 1 0
3857 1 0 1 0
3858 1 0 1 0
3859 1 0 1 0
3860 1 0 1 0
3861 1 0 1 0
3862 1 0 1 0
3863 1 0 1 0
3864 1 0 1 0
3865 1 0 1 0
3866 1 0 1 0
3867 1 0 1 0
3868 1 0 1 0
3869 1 0 1 0
3870 1 0 1 0
3871 1 0 1 0
3872 1 0 1 0
3873 1 0 1 0
3874 1 0 1 0
3875 1 0 1 0
3876 1 0 1 0
3877 1 0 1 0
3878 1 0 1 0
3879 1 0 1 0
3880 1 0 1 0
3881 1 0 1 0
3882 1 0 1 0
3883 1 0 1 0
3884 1 0 1 0
3885 1 0 1 0
3886 1 0 1 0
3887 1 0 1 0
3888 1 0 1 0
3889 1 0 1 0
3890 1 0 1 0
3891 1 0 1 0
3892 1 0 1 0
3893 1 0 1 0
3894 1 0 1 0
3895 1 0 1 0
3896 1 0 1 0
3897 1 0 1 0
3898 1 0 1 0
3899 1 0 1 0
3900 1 0 1 0
3901 1 0 1 0
3902 1 0 1 0
3903 1 0 1 0
3904 1 0 1 0
3905 1 0 1 0
3906 1 0 1 0
3907 1 0 1 0
3908 1 0 1 0
3909 1 0 1 0
3910 1 0 1 0
3911 1 0 1 0
3912 1 0 1 0
3913 1 0 1 0
3914 1 0 1 0
3915 1 0 1 0
3916 1 0 1 0
3917 1 0 1 0
3918 1 0 1 0
3919 1 0 1 0
3920 1 0 1 0
3921 1 0 1 0
3922 1 0 1 0
3923 1 0 1 0
3924 1 0 1 0
3925 1 0 1 0
3926 1 0 1 0
3927 1 0 1 0
3928 1 0 1 0
3929 1 0 1 0
3930 1 0 1 0
3931 1 0 1 0
3932 1 0 1 0
3933 1 0 1 0
3934 1 0 1 0
3935 1 0 1 0
3936 1 0 1 0
3937 1 0 1 0
3938 1 0 1 0
3939 1 0 1 0
3940 1 0 1 0
3941 1 0 1 0
3942 1 0 1 0
3943 1 0 1 0
3944 1 0 1 0
3945 1 0 1 0
3946 1 0 1 0
3947 1 0 1 0
3948 1 0 1 0
3949 1 0 1 0
3950 1 0 1 0
3951 1 0 1 0
3952 1 0 1 0
3953 1 0 1 0
3954 1 0 1 0
3955 1 0 1 0
3956 1 0 1 0
3957 1 0 1 0
3958 1 0 1 0
3959 1 0 1 0
3960 1 0 1 0
3961 1 0 1 0
3962 1 0 1 0
3963 1 0 1 0
3964 1 0 1 0
3965 1 0 1 0
3966 1 0 1 0
3967 1 0 1 0
3968 1 0 1 0
3969 1 0 1 0
3970 1 0 1 0
3971 1 0 1 0
3972 1 0 1 0
3973 1 0 1 0
3974 1 0 1 0
3975 1 0 1 0
3976 1 0 1 0
3977 1 0 1 0
3978 1 0 1 0
3979 1 0 1 0
3980 1 0 1 0
3981 1 0 1 0
3982 1 0 1 0
3983 1 0 1 0
3984 1 0 1 0
3985 1 0 1 0
3986 1 0 1 0
3987 1 0 1 0
3988 1 0 1 0
3989 1 0 1 0
3990 1 0 1 0
3991 1 0 1 0
3992 1 0 1 0
3993 1 0 1 0
3994 1 0 1 0
3995 1 0 1 0
3996 1 0 1 0
3997 1 0 1 0
3998 1 0 1 0
3999 1 0 1 0
4000 1 0 1 0
4001 1 0 1 0
4002 1 0 1 0
4003 1 0 1 0
4004 1 0 1 0
4005 1 0 1 0
4006 1 0 1 0
4007 1 0 1 0
4008 1 0 1 0
4009 1 0 1 0
4010 1 0 1 0
4011 1 0 1 0
4012 1 0 1 0
4013 1 0 1 0
4014 1 0 1 0
4015 1 0 1 0
4016 1 0 1 0
4017 1 0 1 0
4018 1 0 1 0
4019 1 0 1 0
4020 1 0 1 0
4021 1 0 1 0
4022 1 0 1 0
4023 1 0 1 0
4024 1 0 1 0
4025 1 0 1 0
4026 1 0 1 0
4027 1 0 1 0
4028 1 0 1 0
4029 1 0 1 0
4030 1 0 1 0
4031 1 0 1 0
4032 1 0 1 0
4033 1 0 1 0
4034 1 0 1 0
4035 1 0 1 0
4036 1 0 1 0
4037 1 0 1 0
4038 1 0 1 0
4039 1 0 1 0
4040 1 0 1 0
4041 1 0 1 0
4042 1 0 1 0
4043 1 0 1 0
4044 1 0 1 0
4045 1 0 1 0
4046 1 0 1 0
4047 1 0 1 0
4048 1 0 1 0
4049 1 0 1 0
4050 1 0 1 0
4051 1 0 1 0
4052 1 0 1 0
4053 1 0 1 0
4054 1 0 1 0
4055 1 0 1 0
4056 1 0 1 0
4057 1 0 1 0
4058 1 0 1 0
4059 1 0 1 0
4060 1 0 1 0
4061 1 0 1 0
4062 1 0 1 0
4063 1 0 1 0
4064 1 0 1 0
4065 1 0 1 0
4066 1 0 1 0
4067 1 0 1 0
4068 1 0 1 0
4069 1 0 1 0
4070 1 0 1 0
4071 1 0 1 0
4072 1 0 1 0
4073 1 0 1 0
4074 1 0 1 0
4075 1 0 1 0
4076 1 0 1 0
4077 1 0 1 0
4078 1 0 1 0
4079 1 0 1 0
4080 1 0 1 0
4081 1 0 1 0
4082 1 0 1 0
4083 1 0 1 0
4084 1 0 1 0
4085 1 0 1 0
4086 1 0 1 0
4087 1 0 1 0
4088 1 0 1 0
4089 1 0 1 0
4090 1 0 1 0
4091 1 0 1 0
4092 1 0 1 0
4093 1 0 1 0
4094 1 0 1 0
4095 1 0 1 0
4096 1 0 1 0
4097 1 0 1 0
4098 1 0 1 0
4099 1 0 1 0
4100 1 0 1 0
4101 1 0 1 0
4102 1 0 1 0
4103 1 0 1 0
4104 1 0 1 0
4105 1 0 1 0
4106 1 0 1 0
4107 1 0 1 0
4108 1 0 1 0
4109 1 0 1 0
4110 1 0 1 0
4111 1 0 1 0
4112 1 0 1 0
4113 1 0 1 0
4114 1 0 1 0
4115 1 0 1 0
4116 1 0 1 0
4117 1 0 1 0
4118 1 0 1 0
4119 1 0 1 0
4120 1 0 1 0
4121 1 0 1 0
4122 1 0 1 0
4123 1 0 1 0
4124 1 0 1 0
4125 1 0 1 0
4126 1 0 1 0
4127 1 0 1 0
4128 1 0 1 0
4129 1 0 1 0
4130 1 0 1 0
4131 1 0 1 0
4132 1 0 1 0
4133 1 0 1 0
4134 1 0 1 0
4135 1 0 1 0
4136 1 0 1 0
4137 1 0 1 0
4138 1 0 1 0
4139 1 0 1 0
4140 1 0 1 0
4141 1 0 1 0
4142 1 0 1 0
4143 1 0 1 0
4144 1 0 1 0
4145 1 0 1 0
4146 1 0 1 0
4147 1 0 1 0
4148 1 0 1 0
4149 1 0 1 0
4150 1 0 1 0
4151 1 0 1 0
4152 1 0 1 0
4153 1 0 1 0
4154 1 0 1 0
4155 1 0 1 0
4156 1 0 1 0
4157 1 0 1 0
4158 1 0 1 0
4159 1 0 1 0
4160 1 0 1 0
4161 1 0 1 0
4162 1 0 1 0
4163 1 0 1 0
4164 1 0 1 0
4165 1 0 1 0
4166 1 0 1 0
4167 1 0 1 0
4168 1 0 1 0
4169 1 0 1 0
4170 1 0 1 0
4171 1 0 1 0
4172 1 0 1 0
4173 1 0 1 0
4174 1 0 1 0
4175 1 0 1 0
4176 1 0 1 0
4177 1 0 1 0
4178 1 0 1 0
4179 1 0 1 0
4180 1 0 1 0
4181 1 0 1 0
4182 1 0 1 0
4183 1 0 1 0
4184 1 0 1 0
4185 1 0 1 0
4186 1 0 1 0
4187 1 0 1 0
4188 1 0 1 0
4189 1 0 1 0
4190 1 0 1 0
4191 1 0 1 0
4192 1 0 1 0
4193 1 0 1 0
4194 1 0 1 0
4195 1 0 1 0
4196 1 0 1 0
4197 1 0 1 0
4198 1 0 1 0
4199 1 0 1 0
4200 1 0 1 0
4201 1 0 1 0
4202 1 0 1 0
4203 1 0 1 0
4204 1 0 1 0
4205 1 0 1 0
4206 1 0 1 0
4207 1 0 1 0
4208 1 0 1 0
4209 1 0 1 0
4210 1 0 1 0
4211 1 0 1 0
4212 1 0 1 0
4213 1 0 1 0
4214 1 0 1 0
4215 1 0 1 0
4216 1 0 1 0
4217 1 0 1 0
4218 1 0 1 0
4219 1 0 1 0
4220 1 0 1 0
4221 1 0 1 0
4222 1 0 1 0
4223 1 0 1 0
4224 1 0 1 0
4225 1 0 1 0
4226 1 0 1 0
4227 1 0 1 0
4228 1 0 1 0
4229 1 0 1 0
4230 1 0 1 0
4231 1 0 1 0
4232 1 0 1 0
4233 1 0 1 0
4234 1 0 1 0
4235 1 0 1 0
4236 1 0 1 0
4237 1 0 1 0
4238 1 0 1 0
4239 1 0 1 0
4240 1 0 1 0
4241 1 0 1 0
4242 1 0 1 0
4243 1 0 1 0
4244 1 0 1 0
4245 1 0 1 0
4246 1 0 1 0
4247 1 0 1 0
4248 1 0 1 0
4249 1 0 1 0
4250 1 0 1 0
4251 1 0 1 0
4252 1 0 1 0
4253 1 0 1 0
4254 1 0 1 0
4255 1 0 1 0
4256 1 0 1 0
4257 1 0 1 0
4258 1 0 1 0
4259 1 0 1 0
4260 1 0 1 0
4261 1 0 1 0
4262 1 0 1 0
4263 1 0 1 0
4264 1 0 1 0
4265 1 0 1 0
4266 1 0 1 0
4267 1 0 1 0
4268 1 0 1 0
4269 1 0 1 0
4270 1 0 1 0
4271 1 0 1 0
4272 1 0 1 0
4273 1 0 1 0
4274 1 0 1 0
4275 1 0 1 0
4276 1 0 1 0
4277 1 0 1 0
4278 1 0 1 0
4279 1 0 1 0
4280 1 0 1 0
4281 1 0 1 0
4282 1 0 1 0
4283 1 0 1 0
4284 1 0 1 0
4285 1 0 1 0
4286 1 0 1 0
4287 1 0 1 0
4288 1 0 1 0
4289 1 0 1 0
4290 1 0 1 0
4291 1 0 1 0
4292 1 0 1 0
4293 1 0 1 0
4294 1 0 1 0
4295 1 0 1 0
4296 1 0 1 0
4297 1 0 1 0
4298 1 0 1 0
4299 1 0 1 0
4300 1 0 1 0
4301 1 0 1 0
4302 1 0 1 0
4303 1 0 1 0
4304 1 0 1 0
4305 1 0 1 0
4306 1 0 1 0
4307 1 0 1 0
4308 1 0 1 0
4309 1 0 1 0
4310 1 0 1 0
4311 1 0 1 0
4312 1 0 1 0
4313 1 0 1 0
4314 1 0 1 0
4315 1 0 1 0
4316 1 0 1 0
4317 1 0 1 0
4318 1 0 1 0
4319 1 0 1 0
4320 1 0 1 0
4321 1 0 1 0
4322 1 0 1 0
4323 1 0 1 0
4324 1 0 1 0
4325 1 0 1 0
4326 1 0 1 0
4327 1 0 1 0
4328 1 0 1 0
4329 1 0 1 0
4330 1 0 1 0
4331 1 0 1 0
4332 1 0 1 0
4333 1 0 1 0
4334 1 0 1 0
4335 1 0 1 0
4336 1 0 1 0
4337 1 0 1 0
4338 1 0 1 0
4339 1 0 1 0
4340 1 0 1 0
4341 1 0 1 0
4342 1 0 1 0
4343 1 0 1 0
4344 1 0 1 0
4345 1 0 1 0
4346 1 0 1 0
4347 1 0 1 0
4348 1 0 1 0
4349 1 0 1 0
4350 1 0 1 0
4351 1 0 1 0
4352 1 0 1 0
4353 1 0 1 0
4354 1 0 1 0
4355 1 0 1 0
4356 1 0 1 0
4357 1 0 1 0
4358 1 0 1 0
4359 1 0 1 0
4360 1 0 1 0
4361 1 0 1 0
4362 1 0 1 0
4363 1 0 1 0
4364 1 0 1 0
4365 1 0 1 0
4366 1 0 1 0
4367 1 0 1 0
4368 1 0 1 0
4369 1 0 1 0
4370 1 0 1 0
4371 1 0 1 0
4372 1 0 1 0
4373 1 0 1 0
4374 1 0 1 0
4375 1 0 1 0
4376 1 0 1 0
4377 1 0 1 0
4378 1 0 1 0
4379 1 0 1 0
4380 1 0 1 0
4381 1 0 1 0
4382 1 0 1 0
4383 1 0 1 0
4384 1 0 1 0
4385 1 0 1 0
4386 1 0 1 0
4387 1 0 1 0
4388 1 0 1 0
4389 1 0 1 0
4390 1 0 1 0
4391 1 0 1 0
4392 1 0 1 0
4393 1 0 1 0
4394 1 0 1 0
4395 1 0 1 0
4396 1 0 1 0
4397 1 0 1 0
4398 1 0 1 0
4399 1 0 1 0
4400 1 0 1 0
4401 1 0 1 0
4402 1 0 1 0
4403 1 0 1 0
4404 1 0 1 0
4405 1 0 1 0
4406 1 0 1 0
4407 1 0 1 0
4408 1 0 1 0
4409 1 0 1 0
4410 1 0 1 0
4411 1 0 1 0
4412 1 0 1 0
4413 1 0 1 0
4414 1 0 1 0
4415 1 0 1 0
4416 1 0 1 0
4417 1 0 1 0
4418 1 0 1 0
4419 1 0 1 0
4420 1 0 1 0
4421 1 0 1 0
4422 1 0 1 0
4423 1 0 1 0
4424 1 0 1 0
4425 1 0 1 0
4426 1 0 1 0
4427 1 0 1 0
4428 1 0 1 0
4429 1 0 1 0
4430 1 0 1 0
4431 1 0 1 0
4432 1 0 1 0
4433 1 0 1 0
4434 1 0 1 0
4435 1 0 1 0
4436 1 0 1 0
4437 1 0 1 0
4438 1 0 1 0
4439 1 0 1 0
4440 1 0 1 0
4441 1 0 1 0
4442 1 0 1 0
4443 1 0 1 0
4444 1 0 1 0
4445 1 0 1 0
4446 1 0 1 0
4447 1 0 1 0
4448 1 0 1 0
4449 1 0 1 0
4450 1 0 1 0
4451 1 0 1 0
4452 1 0 1 0
4453 1 0 1 0
4454 1 0 1 0
4455 1 0 1 0
4456 1 0 1 0
4457 1 0 1 0
4458 1 0 1 0
4459 1 0 1 0
4460 1 0 1 0
4461 1 0 1 0
4462 1 0 1 0
4463 1 0 1 0
4464 1 0 1 0
4465 1 0 1 0
4466 1 0 1 0
4467 1 0 1 0
4468 1 0 1 0
4469 1 0 1 0
4470 1 0 1 0
4471 1 0 1 0
4472 1 0 1 0
4473 1 0 1 0
4474 1 0 1 0
4475 1 0 1 0
4476 1 0 1 0
4477 1 0 1 0
4478 1 0 1 0
4479 1 0 1 0
4480 1 0 1 0
4481 1 0 1 0
4482 1 0 1 0
4483 1 0 1 0
4484 1 0 1 0
4485 1 0 1 0
4486 1 0 1 0
4487 1 0 1 0
4488 1 0 1 0
4489 1 0 1 0
4490 1 0 1 0
4491 1 0 1 0
4492 1 0 1 0
4493 1 0 1 0
4494 1 0 1 0
4495 1 0 1 0
4496 1 0 1 0
4497 1 0 1 0
4498 1 0 1 0
4499 1 0 1 0
4500 1 0 1 0
4501 1 0 1 0
4502 1 0 1 0
4503 1 0 1 0
4504 1 0 1 0
4505 1 0 1 0
4506 1 0 1 0
4507 1 0 1 0
4508 1 0 1 0
4509 1 0 1 0
4510 1 0 1 0
4511 1 0 1 0
4512 1 0 1 0
4513 1 0 1 0
4514 1 0 1 0
4515 1 0 1 0
4516 1 0 1 0
4517 1 0 1 0
4518 1 0 1 0
4519 1 0 1 0
4520 1 0 1 0
4521 1 0 1 0
4522 1 0 1 0
4523 1 0 1 0
4524 1 0 1 0
4525 1 0 1 0
4526 1 0 1 0
4527 1 0 1 0
4528 1 0 1 0
4529 1 0 1 0
4530 1 0 1 0
4531 1 0 1 0
4532 1 0 1 0
4533 1 0 1 0
4534 1 0 1 0
4535 1 0 1 0
4536 1 0 1 0
4537 1 0 1 0
4538 1 0 1 0
4539 1 0 1 0
4540 1 0 1 0
4541 1 0 1 0
4542 1 0 1 0
4543 1 0 1 0
4544 1 0 1 0
4545 1 0 1 0
4546 1 0 1 0
4547 1 0 1 0
4548 1 0 1 0
4549 1 0 1 0
4550 1 0 1 0
4551 1 0 1 0
4552 1 0 1 0
4553 1 0 1 0
4554 1 0 1 0
4555 1 0 1 0
4556 1 0 1 0
4557 1 0 1 0
4558 1 0 1 0
4559 1 0 1 0
4560 1 0 1 0
4561 1 0 1 0
4562 1 0 1 0
4563 1 0 1 0
4564 1 0 1 0
4565 1 0 1 0
4566 1 0 1 0
4567 1 0 1 0
4568 1 0 1 0
4569 1 0 1 0
4570 1 0 1 0
4571 1 0 1 0
4572 1 0 1 0
4573 1 0 1 0
4574 1 0 1 0
4575 1 0 1 0
4576 1 0 1 0
4577 1 0 1 0
4578 1 0 1 0
4579 1 0 1 0
4580 1 0 1 0
4581 1 0 1 0
4582 1 0 1 0
4583 1 0 1 0
4584 1 0 1 0
4585 1 0 1 0
4586 1 0 1 0
4587 1 0 1 0
4588 1 0 1 0
4589 1 0 1 0
4590 1 0 1 0
4591 1 0 1 0
4592 1 0 1 0
4593 1 0 1 0
4594 1 0 1 0
4595 1 0 1 0
4596 1 0 1 0
4597 1 0 1 0
4598 1 0 1 0
4599 1 0 1 0
4600 1 0 1 0
4601 1 0 1 0
4602 1 0 1 0
4603 1 0 1 0
4604 1 0 1 0
4605 1 0 1 0
4606 1 0 1 0
4607 1 0 1 0
4608 1 0 1 0
4609 1 0 1 0
4610 1 0 1 0
4611 1 0 1 0
4612 1 0 1 0
4613 1 0 1 0
4614 1 0 1 0
4615 1 0 1 0
4616 1 0 1 0
4617 1 0 1 0
4618 1 0 1 0
4619 1 0 1 0
4620 1 0 1 0
4621 1 0 1 0
4622 1 0 1 0
4623 1 0 1 0
4624 1 0 1 0
4625 1 0 1 0
4626 1 0 1 0
4627 1 0 1 0
4628 1 0 1 0
4629 1 0 1 0
4630 1 0 1 0
4631 1 0 1 0
4632 1 0 1 0
4633 1 0 1 0
4634 1 0 1 0
4635 1 0 1 0
4636 1 0 1 0
4637 1 0 1 0
4638 1 0 1 0
4639 1 0 1 0
4640 1 0 1 0
4641 1 0 1 0
4642 1 0 1 0
4643 1 0 1 0
4644 1 0 1 0
4645 1 0 1 0
4646 1 0 1 0
4647 1 0 1 0
4648 1 0 1 0
4649 1 0 1 0
4650 1 0 1 0
4651 1 0 1 0
4652 1 0 1 0
4653 1 0 1 0
4654 1 0 1 0
4655 1 0 1 0
4656 1 0 1 0
4657 1 0 1 0
4658 1 0 1 0
4659 1 0 1 0
4660 1 0 1 0
4661 1 0 1 0
4662 1 0 1 0
4663 1 0 1 0
4664 1 0 1 0
4665 1 0 1 0
4666 1 0 1 0
4667 1 0 1 0
4668 1 0 1 0
4669 1 0 1 0
4670 1 0 1 0
4671 1 0 1 0
4672 1 0 1 0
4673 1 0 1 0
4674 1 0 1 0
4675 1 0 1 0
4676 1 0 1 0
4677 1 0 1 0
4678 1 0 1 0
4679 1 0 1 0
4680 1 0 1 0
4681 1 0 1 0
4682 1 0 1 0
4683 1 0 1 0
4684 1 0 1 0
4685 1 0 1 0
4686 1 0 1 0
4687 1 0 1 0
4688 1 0 1 0
4689 1 0 1 0
4690 1 0 1 0
4691 1 0 1 0
4692 1 0 1 0
4693 1 0 1 0
4694 1 0 1 0
4695 1 0 1 0
4696 1 0 1 0
4697 1 0 1 0
4698 1 0 1 0
4699 1 0 1 0
4700 1 0 1 0
4701 1 0 1 0
4702 1 0 1 0
4703 1 0 1 0
4704 1 0 1 0
4705 1 0 1 0
4706 1 0 1 0
4707 1 0 1 0
4708 1 0 1 0
4709 1 0 1 0
4710 1 0 1 0
4711 1 0 1 0
4712 1 0 1 0
4713 1 0 1 0
4714 1 0 1 0
4715 1 0 1 0
4716 1 0 1 0
4717 1 0 1 0
4718 1 0 1 0
4719 1 0 1 0
4720 1 0 1 0
4721 1 0 1 0
4722 1 0 1 0
4723 1 0 1 0
4724 1 0 1 0
4725 1 0 1 0
4726 1 0 1 0
4727 1 0 1 0
4728 1 0 1 0
4729 1 0 1 0
4730 1 0 1 0
4731 1 0 1 0
4732 1 0 1 0
4733 1 0 1 0
4734 1 0 1 0
4735 1 0 1 0
4736 1 0 1 0
4737 1 0 1 0
4738 1 0 1 0
4739 1 0 1 0
4740 1 0 1 0
4741 1 0 1 0
4742 1 0 1 0
4743 1 0 1 0
4744 1 0 1 0
4745 1 0 1 0
4746 1 0 1 0
4747 1 0 1 0
4748 1 0 1 0
4749 1 0 1 0
4750 1 0 1 0
4751 1 0 1 0
4752 1 0 1 0
4753 1 0 1 0
4754 1 0 1 0
4755 1 0 1 0
4756 1 0 1 0
4757 1 0 1 0
4758 1 0 1 0
4759 1 0 1 0
4760 1 0 1 0
4761 1 0 1 0
4762 1 0 1 0
4763 1 0 1 0
4764 1 0 1 0
4765 1 0 1 0
4766 1 0 1 0
4767 1 0 1 0
4768 1 0 1 0
4769 1 0 1 0
4770 1 0 1 0
4771 1 0 1 0
4772 1 0 1 0
4773 1 0 1 0
4774 1 0 1 0
4775 1 0 1 0
4776 1 0 1 0
4777 1 0 1 0
4778 1 0 1 0
4779 1 0 1 0
4780 1 0 1 0
4781 1 0 1 0
4782 1 0 1 0
4783 1 0 1 0
4784 1 0 1 0
4785 1 0 1 0
4786 1 0 1 0
4787 1 0 1 0
4788 1 0 1 0
4789 1 0 1 0
4790 1 0 1 0
4791 1 0 1 0
4792 1 0 1 0
4793 1 0 1 0
4794 1 0 1 0
4795 1 0 1 0
4796 1 0 1 0
4797 1 0 1 0
4798 1 0 1 0
4799 1 0 1 0
4800 1 0 1 0
4801 1 0 1 0
4802 1 0 1 0
4803 1 0 1 0
4804 1 0 1 0
4805 1 0 1 0
4806 1 0 1 0
4807 1 0 1 0
4808 1 0 1 0
4809 1 0 1 0
4810 1 0 1 0
4811 1 0 1 0
4812 1 0 1 0
4813 1 0 1 0
4814 1 0 1 0
4815 1 0 1 0
4816 1 0 1 0
4817 1 0 1 0
4818 1 0 1 0
4819 1 0 1 0
4820 1 0 1 0
4821 1 0 1 0
4822 1 0 1 0
4823 1 0 1 0
4824 1 0 1 0
4825 1 0 1 0
4826 1 0 1 0
4827 1 0 1 0
4828 1 0 1 0
4829 1 0 1 0
4830 1 0 1 0
4831 1 0 1 0
4832 1 0 1 0
4833 1 0 1 0
4834 1 0 1 0
4835 1 0 1 0
4836 1 0 1 0
4837 1 0 1 0
4838 1 0 1 0
4839 1 0 1 0
4840 1 0 1 0
4841 1 0 1 0
4842 1 0 1 0
4843 1 0 1 0
4844 1 0 1 0
4845 1 0 1 0
4846 1 0 1 0
4847 1 0 1 0
4848 1 0 1 0
4849 1 0 1 0
4850 1 0 1 0
4851 1 0 1 0
4852 1 0 1 0
4853 1 0 1 0
4854 1 0 1 0
4855 1 0 1 0
4856 1 0 1 0
4857 1 0 1 0
4858 1 0 1 0
4859 1 0 1 0
4860 1 0 1 0
4861 1 0 1 0
4862 1 0 1 0
4863 1 0 1 0
4864 1 0 1 0
4865 1 0 1 0
4866 1 0 1 0
4867 1 0 1 0
4868 1 0 1 0
4869 1 0 1 0
4870 1 0 1 0
4871 1 0 1 0
4872 1 0 1 0
4873 1 0 1 0
4874 1 0 1 0
4875 1 0 1 0
4876 1 0 1 0
4877 1 0 1 0
4878 1 0 1 0
4879 1 0 1 0
4880 1 0 1 0
4881 1 0 1 0
4882 1 0 1 0
4883 1 0 1 0
4884 1 0 1 0
4885 1 0 1 0
4886 1 0 1 0
4887 1 0 1 0
4888 1 0 1 0
4889 1 0 1 0
4890 1 0 1 0
4891 1 0 1 0
4892 1 0 1 0
4893 1 0 1 0
4894 1 0 1 0
4895 1 0 1 0
4896 1 0 1 0
4897 1 0 1 0
4898 1 0 1 0
4899 1 0 1 0
4900 1 0 1 0
4901 1 0 1 0
4902 1 0 1 0
4903 1 0 1 0
4904 1 0 1 0
4905 1 0 1 0
4906 1 0 1 0
4907 1 0 1 0
4908 1 0 1 0
4909 1 0 1 0
4910 1 0 1 0
4911 1 0 1 0
4912 1 0 1 0
4913 1 0 1 0
4914 1 0 1 0
4915 1 0 1 0
4916 1 0 1 0
4917 1 0 1 0
4918 1 0 1 0
4919 1 0 1 0
4920 1 0 1 0
4921 1 0 1 0
4922 1 0 1 0
4923 1 0 1 0
4924 1 0 1 0
4925 1 0 1 0
4926 1 0 1 0
4927 1 0 1 0
4928 1 0 1 0
4929 1 0 1 0
4930 1 0 1 0
4931 1 0 1 0
4932 1 0 1 0
4933 1 0 1 0
4934 1 0 1 0
4935 1 0 1 0
4936 1 0 1 0
4937 1 0 1 0
4938 1 0 1 0
4939 1 0 1 0
4940 1 0 1 0
4941 1 0 1 0
4942 1 0 1 0
4943 1 0 1 0
4944 1 0 1 0
4945 1 0 1 0
4946 1 0 1 0
4947 1 0 1 0
4948 1 0 1 0
4949 1 0 1 0
4950 1 0 1 0
4951 1 0 1 0
4952 1 0 1 0
4953 1 0 1 0
4954 1 0 1 0
4955 1 0 1 0
4956 1 0 1 0
4957 1 0 1 0
4958 1 0 1 0
4959 1 0 1 0
4960 1 0 1 0
4961 1 0 1 0
4962 1 0 1 0
4963 1 0 1 0
4964 1 0 1 0
4965 1 0 1 0
4966 1 0 1 0
4967 1 0 1 0
4968 1 0 1 0
4969 1 0 1 0
4970 1 0 1 0
4971 1 0 1 0
4972 1 0 1 0
4973 1 0 1 0
4974 1 0 1 0
4975 1 0 1 0
4976 1 0 1 0
4977 1 0 1 0
4978 1 0 1 0
4979 1 0 1 0
4980 1 0 1 0
4981 1 0 1 0
4982 1 0 1 0
4983 1 0 1 0
4984 1 0 1 0
4985 1 0 1 0
4986 1 0 1 0
4987 1 0 1 0
4988 1 0 1 0
4989 1 0 1 0
4990 1 0 1 0
4991 1 0 1 0
4992 1 0 1 0
4993 1 0 1 0
4994 1 0 1 0
4995 1 0 1 0
4996 1 0 1 0
4997 1 0 1 0
4998 1 0 1 0
4999 1 0 1 0
5000 1 0 1 0
5001 1 0 1 0
5002 1 0 1 0
5003 1 0 1 0
5004 1 0 1 0
5005 1 0 1 0
5006 1 0 1 0
5007 1 0 1 0
5008 1 0 1 0
5009 1 0 1 0
5010 1 0 1 0
5011 1 0 1 0
5012 1 0 1 0
5013 1 0 1 0
5014 1 0 1 0
5015 1 0 1 0
5016 1 0 1 0
5017 1 0 1 0
5018 1 0 1 0
5019 1 0 1 0
5020 1 0 1 0
5021 1 0 1 0
5022 1 0 1 0
5023 1 0 1 0
5024 1 0 1 0
5025 1 0 1 0
5026 1 0 1 0
5027 1 0 1 0
5028 1 0 1 0
5029 1 0 1 0
5030 1 0 1 0
5031 1 0 1 0
5032 1 0 1 0
5033 1 0 1 0
5034 1 0 1 0
5035 1 0 1 0
5036 1 0 1 0
5037 1 0 1 0
5038 1 0 1 0
5039 1 0 1 0
5040 1 0 1 0
5041 1 0 1 0
5042 1 0 1 0
5043 1 0 1 0
5044 1 0 1 0
5045 1 0 1 0
5046 1 0 1 0
5047 1 0 1 0
5048 1 0 1 0
5049 1 0 1 0
5050 1 0 1 0
5051 1 0 1 0
5052 1 0 1 0
5053 1 0 1 0
5054 1 0 1 0
5055 1 0 1 0
5056 1 0 1 0
5057 1 0 1 0
5058 1 0 1 0
5059 1 0 1 0
5060 1 0 1 0
5061 1 0 1 0
5062 1 0 1 0
5063 1 0 1 0
5064 1 0 1 0
5065 1 0 1 0
5066 1 0 1 0
5067 1 0 1 0
5068 1 0 1 0
5069 1 0 1 0
5070 1 0 1 0
5071 1 0 1 0
5072 1 0 1 0
5073 1 0 1 0
5074 1 0 1 0
5075 1 0 1 0
5076 1 0 1 0
5077 1 0 1 0
5078 1 0 1 0
5079 1 0 1 0
5080 1 0 1 0
5081 1 0 1 0
5082 1 0 1 0
5083 1 0 1 0
5084 1 0 1 0
5085 1 0 1 0
5086 1 0 1 0
5087 1 0 1 0
5088 1 0 1 0
5089 1 0 1 0
5090 1 0 1 0
5091 1 0 1 0
5092 1 0 1 0
5093 1 0 1 0
5094 1 0 1 0
5095 1 0 1 0
5096 1 0 1 0
5097 1 0 1 0
5098 1 0 1 0
5099 1 0 1 0
5100 1 0 1 0
5101 1 0 1 0
5102 1 0 1 0
5103 1 0 1 0
5104 1 0 1 0
5105 1 0 1 0
5106 1 0 1 0
5107 1 0 1 0
5108 1 0 1 0
5109 1 0 1 0
5110 1 0 1 0
5111 1 0 1 0
5112 1 0 1 0
5113 1 0 1 0
5114 1 0 1 0
5115 1 0 1 0
5116 1 0 1 0
5117 1 0 1 0
5118 1 0 1 0
5119 1 0 1 0
5120 1 0 1 0
5121 1 0 1 0
5122 1 0 1 0
5123 1 0 1 0
5124 1 0 1 0
5125 1 0 1 0
5126 1 0 1 0
5127 1 0 1 0
5128 1 0 1 0
5129 1 0 1 0
5130 1 0 1 0
5131 1 0 1 0
5132 1 0 1 0
5133 1 0 1 0
5134 1 0 1 0
5135 1 0 1 0
5136 1 0 1 0
5137 1 0 1 0
5138 1 0 1 0
5139 1 0 1 0
5140 1 0 1 0
5141 1 0 1 0
5142 1 0 1 0
5143 1 0 1 0
5144 1 0 1 0
5145 1 0 1 0
5146 1 0 1 0
5147 1 0 1 0
5148 1 0 1 0
5149 1 0 1 0
5150 1 0 1 0
5151 1 0 1 0
5152 1 0 1 0
5153 1 0 1 0
5154 1 0 1 0
5155 1 0 1 0
5156 1 0 1 0
5157 1 0 1 0
5158 1 0 1 0
5159 1 0 1 0
5160 1 0 1 0
5161 1 0 1 0
5162 1 0 1 0
5163 1 0 1 0
5164 1 0 1 0
5165 1 0 1 0
5166 1 0 1 0
5167 1 0 1 0
5168 1 0 1 0
5169 1 0 1 0
5170 1 0 1 0
5171 1 0 1 0
5172 1 0 1 0
5173 1 0 1 0
5174 1 0 1 0
5175 1 0 1 0
5176 1 0 1 0
5177 1 0 1 0
5178 1 0 1 0
5179 1 0 1 0
5180 1 0 1 0
5181 1 0 1 0
5182 1 0 1 0
5183 1 0 1 0
5184 1 0 1 0
5185 1 0 1 0
5186 1 0 1 0
5187 1 0 1 0
5188 1 0 1 0
5189 1 0 1 0
5190 1 0 1 0
5191 1 0 1 0
5192 1 0 1 0
5193 1 0 1 0
5194 1 0 1 0
5195 1 0 1 0
5196 1 0 1 0
5197 1 0 1 0
5198 1 0 1 0
5199 1 0 1 0
5200 1 0 1 0
5201 1 0 1 0
5202 1 0 1 0
5203 1 0 1 0
5204 1 0 1 0
5205 1 0 1 0
5206 1 0 1 0
5207 1 0 1 0
5208 1 0 1 0
5209 1 0 1 0
5210 1 0 1 0
5211 1 0 1 0
5212 1 0 1 0
5213 1 0 1 0
5214 1 0 1 0
5215 1 0 1 0
5216 1 0 1 0
5217 1 0 1 0
5218 1 0 1 0
5219 1 0 1 0
5220 1 0 1 0
5221 1 0 1 0
5222 1 0 1 0
5223 1 0 1 0
5224 1 0 1 0
5225 1 0 1 0
5226 1 0 1 0
5227 1 0 1 0
5228 1 0 1 0
5229 1 0 1 0
5230 1 0 1 0
5231 1 0 1 0
5232 1 0 1 0
5233 1 0 1 0
5234 1 0 1 0
5235 1 0 1 0
5236 1 0 1 0
5237 1 0 1 0
5238 1 0 1 0
5239 1 0 1 0
5240 1 0 1 0
5241 1 0 1 0
5242 1 0 1 0
5243 1 0 1 0
5244 1 0 1 0
5245 1 0 1 0
5246 1 0 1 0
5247 1 0 1 0
5248 1 0 1 0
5249 1 0 1 0
5250 1 0 1 0
5251 1 0 1 0
5252 1 0 1 0
5253 1 0 1 0
5254 1 0 1 0
5255 1 0 1 0
5256 1 0 1 0
5257 1 0 1 0
5258 1 0 1 0
5259 1 0 1 0
5260 1 0 1 0
5261 1 0 1 0
5262 1 0 1 0
5263 1 0 1 0
5264 1 0 1 0
5265 1 0 1 0
5266 1 0 1 0
5267 1 0 1 0
5268 1 0 1 0
5269 1 0 1 0
5270 1 0 1 0
5271 1 0 1 0
5272 1 0 1 0
5273 1 0 1 0
5274 1 0 1 0
5275 1 0 1 0
5276 1 0 1 0
5277 1 0 1 0
5278 1 0 1 0
5279 1 0 1 0
5280 1 0 1 0
5281 1 0 1 0
5282 1 0 1 0
5283 1 0 1 0
5284 1 0 1 0
5285 1 0 1 0
5286 1 0 1 0
5287 1 0 1 0
5288 1 0 1 0
5289 1 0 1 0
5290 1 0 1 0
5291 1 0 1 0
5292 1 0 1 0
5293 1 0 1 0
5294 1 0 1 0
5295 1 0 1 0
5296 1 0 1 0
5297 1 0 1 0
5298 1 0 1 0
5299 1 0 1 0
5300 1 0 1 0
5301 1 0 1 0
5302 1 0 1 0
5303 1 0 1 0
5304 1 0 1 0
5305 1 0 1 0
5306 1 0 1 0
5307 1 0 1 0
5308 1 0 1 0
5309 1 0 1 0
5310 1 0 1 0
5311 1 0 1 0
5312 1 0 1 0
5313 1 0 1 0
5314 1 0 1 0
5315 1 0 1 0
5316 1 0 1 0
5317 1 0 1 0
5318 1 0 1 0
5319 1 0 1 0
5320 1 0 1 0
5321 1 0 1 0
5322 1 0 1 0
5323 1 0 1 0
5324 1 0 1 0
5325 1 0 1 0
5326 1 0 1 0
5327 1 0 1 0
5328 1 0 1 0
5329 1 0 1 0
5330 1 0 1 0
5331 1 0 1 0
5332 1 0 1 0
5333 1 0 1 0
5334 1 0 1 0
5335 1 0 1 0
5336 1 0 1 0
5337 1 0 1 0
5338 1 0 1 0
5339 1 0 1 0
5340 1 0 1 0
5341 1 0 1 0
5342 1 0 1 0
5343 1 0 1 0
5344 1 0 1 0
5345 1 0 1 0
5346 1 0 1 0
5347 1 0 1 0
5348 1 0 1 0
5349 1 0 1 0
5350 1 0 1 0
5351 1 0 1 0
5352 1 0 1 0
5353 1 0 1 0
5354 1 0 1 0
5355 1 0 1 0
5356 1 0 1 0
5357 1 0 1 0
5358 1 0 1 0
5359 1 0 1 0
5360 1 0 1 0
5361 1 0 1 0
5362 1 0 1 0
5363 1 0 1 0
5364 1 0 1 0
5365 1 0 1 0
5366 1 0 1 0
5367 1 0 1 0
5368 1 0 1 0
5369 1 0 1 0
5370 1 0 1 0
5371 1 0 1 0
5372 1 0 1 0
5373 1 0 1 0
5374 1 0 1 0
5375 1 0 1 0
5376 1 0 1 0
5377 1 0 1 0
5378 1 0 1 0
5379 1 0 1 0
5380 1 0 1 0
5381 1 0 1 0
5382 1 0 1 0
5383 1 0 1 0
5384 1 0 1 0
5385 1 0 1 0
5386 1 0 1 0
5387 1 0 1 0
5388 1 0 1 0
5389 1 0 1 0
5390 1 0 1 0
5391 1 0 1 0
5392 1 0 1 0
5393 1 0 1 0
5394 1 0 1 0
5395 1 0 1 0
5396 1 0 1 0
5397 1 0 1 0
5398 1 0 1 0
5399 1 0 1 0
5400 1 0 1 0
5401 1 0 1 0
5402 1 0 1 0
5403 1 0 1 0
5404 1 0 1 0
5405 1 0 1 0
5406 1 0 1 0
5407 1 0 1 0
5408 1 0 1 0
5409 1 0 1 0
5410 1 0 1 0
5411 1 0 1 0
5412 1 0 1 0
5413 1 0 1 0
5414 1 0 1 0
5415 1 0 1 0
5416 1 0 1 0
5417 1 0 1 0
5418 1 0 1 0
5419 1 0 1 0
5420 1 0 1 0
5421 1 0 1 0
5422 1 0 1 0
5423 1 0 1 0
5424 1 0 1 0
5425 1 0 1 0
5426 1 0 1 0
5427 1 0 1 0
5428 1 0 1 0
5429 1 0 1 0
5430 1 0 1 0
5431 1 0 1 0
5432 1 0 1 0
5433 1 0 1 0
5434 1 0 1 0
5435 1 0 1 0
5436 1 0 1 0
5437 1 0 1 0
5438 1 0 1 0
5439 1 0 1 0
5440 1 0 1 0
5441 1 0 1 0
5442 1 0 1 0
5443 1 0 1 0
5444 1 0 1 0
5445 1 0 1 0
5446 1 0 1 0
5447 1 0 1 0
5448 1 0 1 0
5449 1 0 1 0
5450 1 0 1 0
5451 1 0 1 0
5452 1 0 1 0
5453 1 0 1 0
5454 1 0 1 0
5455 1 0 1 0
5456 1 0 1 0
5457 1 0 1 0
5458 1 0 1 0
5459 1 0 1 0
5460 1 0 1 0
5461 1 0 1 0
5462 1 0 1 0
5463 1 0 1 0
5464 1 0 1 0
5465 1 0 1 0
5466 1 0 1 0
5467 1 0 1 0
5468 1 0 1 0
5469 1 0 1 0
5470 1 0 1 0
5471 1 0 1 0
5472 1 0 1 0
5473 1 0 1 0
5474 1 0 1 0
5475 1 0 1 0
5476 1 0 1 0
5477 1 0 1 0
5478 1 0 1 0
5479 1 0 1 0
5480 1 0 1 0
5481 1 0 1 0
5482 1 0 1 0
5483 1 0 1 0
5484 1 0 1 0
5485 1 0 1 0
5486 1 0 1 0
5487 1 0 1 0
5488 1 0 1 0
5489 1 0 1 0
5490 1 0 1 0
5491 1 0 1 0
5492 1 0 1 0
5493 1 0 1 0
5494 1 0 1 0
5495 1 0 1 0
5496 1 0 1 0
5497 1 0 1 0
5498 1 0 1 0
5499 1 0 1 0
5500 1 0 1 0
5501 1 0 1 0
5502 1 0 1 0
5503 1 0 1 0
5504 1 0 1 0
5505 1 0 1 0
5506 1 0 1 0
5507 1 0 1 0
5508 1 0 1 0
5509 1 0 1 0
5510 1 0 1 0
5511 1 0 1 0
5512 1 0 1 0
5513 1 0 1 0
5514 1 0 1 0
5515 1 0 1 0
5516 1 0 1 0
5517 1 0 1 0
5518 1 0 1 0
5519 1 0 1 0
5520 1 0 1 0
5521 1 0 1 0
5522 1 0 1 0
5523 1 0 1 0
5524 1 0 1 0
5525 1 0 1 0
5526 1 0 1 0
5527 1 0 1 0
5528 1 0 1 0
5529 1 0 1 0
5530 1 0 1 0
5531 1 0 1 0
5532 1 0 1 0
5533 1 0 1 0
5534 1 0 1 0
5535 1 0 1 0
5536 1 0 1 0
5537 1 0 1 0
5538 1 0 1 0
5539 1 0 1 0
5540 1 0 1 0
5541 1 0 1 0
5542 1 0 1 0
5543 1 0 1 0
5544 1 0 1 0
5545 1 0 1 0
5546 1 0 1 0
5547 1 0 1 0
5548 1 0 1 0
5549 1 0 1 0
5550 1 0 1 0
5551 1 0 1 0
5552 1 0 1 0
5553 1 0 1 0
5554 1 0 1 0
5555 1 0 1 0
5556 1 0 1 0
5557 1 0 1 0
5558 1 0 1 0
5559 1 0 1 0
5560 1 0 1 0
5561 1 0 1 0
5562 1 0 1 0
5563 1 0 1 0
5564 1 0 1 0
5565 1 0 1 0
5566 1 0 1 0
5567 1 0 1 0
5568 1 0 1 0
5569 1 0 1 0
5570 1 0 1 0
5571 1 0 1 0
5572 1 0 1 0
5573 1 0 1 0
5574 1 0 1 0
5575 1 0 1 0
5576 1 0 1 0
5577 1 0 1 0
5578 1 0 1 0
5579 1 0 1 0
5580 1 0 1 0
5581 1 0 1 0
5582 1 0 1 0
5583 1 0 1 0
5584 1 0 1 0
5585 1 0 1 0
5586 1 0 1 0
5587 1 0 1 0
5588 1 0 1 0
5589 1 0 1 0
5590 1 0 1 0
5591 1 0 1 0
5592 1 0 1 0
5593 1 0 1 0
5594 1 0 1 0
5595 1 0 1 0
5596 1 0 1 0
5597 1 0 1 0
5598 1 0 1 0
5599 1 0 1 0
5600 1 0 1 0
5601 1 0 1 0
5602 1 0 1 0
5603 1 0 1 0
5604 1 0 1 0
5605 1 0 1 0
5606 1 0 1 0
5607 1 0 1 0
5608 1 0 1 0
5609 1 0 1 0
5610 1 0 1 0
5611 1 0 1 0
5612 1 0 1 0
5613 1 0 1 0
5614 1 0 1 0
5615 1 0 1 0
5616 1 0 1 0
5617 1 0 1 0
5618 1 0 1 0
5619 1 0 1 0
5620 1 0 1 0
5621 1 0 1 0
5622 1 0 1 0
5623 1 0 1 0
5624 1 0 1 0
5625 1 0 1 0
5626 1 0 1 0
5627 1 0 1 0
5628 1 0 1 0
5629 1 0 1 0
5630 1 0 1 0
5631 1 0 1 0
5632 1 0 1 0
5633 1 0 1 0
5634 1 0 1 0
5635 1 0 1 0
5636 1 0 1 0
5637 1 0 1 0
5638 1 0 1 0
5639 1 0 1 0
5640 1 0 1 0
5641 1 0 1 0
5642 1 0 1 0
5643 1 0 1 0
5644 1 0 1 0
5645 1 0 1 0
5646 1 0 1 0
5647 1 0 1 0
5648 1 0 1 0
5649 1 0 1 0
5650 1 0 1 0
5651 1 0 1 0
5652 1 0 1 0
5653 1 0 1 0
5654 1 0 1 0
5655 1 0 1 0
5656 1 0 1 0
5657 1 0 1 0
5658 1 0 1 0
5659 1 0 1 0
5660 1 0 1 0
5661 1 0 1 0
5662 1 0 1 0
5663 1 0 1 0
5664 1 0 1 0
5665 1 0 1 0
5666 1 0 1 0
5667 1 0 1 0
5668 1 0 1 0
5669 1 0 1 0
5670 1 0 1 0
5671 1 0 1 0
5672 1 0 1 0
5673 1 0 1 0
5674 1 0 1 0
5675 1 0 1 0
5676 1 0 1 0
5677 1 0 1 0
5678 1 0 1 0
5679 1 0 1 0
5680 1 0 1 0
5681 1 0 1 0
5682 1 0 1 0
5683 1 0 1 0
5684 1 0 1 0
5685 1 0 1 0
5686 1 0 1 0
5687 1 0 1 0
5688 1 0 1 0
5689 1 0 1 0
5690 1 0 1 0
5691 1 0 1 0
5692 1 0 1 0
5693 1 0 1 0
5694 1 0 1 0
5695 1 0 1 0
5696 1 0 1 0
5697 1 0 1 0
5698 1 0 1 0
5699 1 0 1 0
5700 1 0 1 0
5701 1 0 1 0
5702 1 0 1 0
5703 1 0 1 0
5704 1 0 1 0
5705 1 0 1 0
5706 1 0 1 0
5707 1 0 1 0
5708 1 0 1 0
5709 1 0 1 0
5710 1 0 1 0
5711 1 0 1 0
5712 1 0 1 0
5713 1 0 1 0
5714 1 0 1 0
5715 1 0 1 0
5716 1 0 1 0
5717 1 0 1 0
5718 1 0 1 0
5719 1 0 1 0
5720 1 0 1 0
5721 1 0 1 0
5722 1 0 1 0
5723 1 0 1 0
5724 1 0 1 0
5725 1 0 1 0
5726 1 0 1 0
5727 1 0 1 0
5728 1 0 1 0
5729 1 0 1 0
5730 1 0 1 0
5731 1 0 1 0
5732 1 0 1 0
5733 1 0 1 0
5734 1 0 1 0
5735 1 0 1 0
5736 1 0 1 0
5737 1 0 1 0
5738 1 0 1 0
5739 1 0 1 0
5740 1 0 1 0
5741 1 0 1 0
5742 1 0 1 0
5743 1 0 1 0
5744 1 0 1 0
5745 1 0 1 0
5746 1 0 1 0
5747 1 0 1 0
5748 1 0 1 0
5749 1 0 1 0
5750 1 0 1 0
5751 1 0 1 0
5752 1 0 1 0
5753 1 0 1 0
5754 1 0 1 0
5755 1 0 1 0
5756 1 0 1 0
5757 1 0 1 0
5758 1 0 1 0
5759 1 0 1 0
5760 1 0 1 0
5761 1 0 1 0
5762 1 0 1 0
5763 1 0 1 0
5764 1 0 1 0
5765 1 0 1 0
5766 1 0 1 0
5767 1 0 1 0
5768 1 0 1 0
5769 1 0 1 0
5770 1 0 1 0
5771 1 0 1 0
5772 1 0 1 0
5773 1 0 1 0
5774 1 0 1 0
5775 1 0 1 0
5776 1 0 1 0
5777 1 0 1 0
5778 1 0 1 0
5779 1 0 1 0
5780 1 0 1 0
5781 1 0 1 0
5782 1 0 1 0
5783 1 0 1 0
5784 1 0 1 0
5785 1 0 1 0
5786 1 0 1 0
5787 1 0 1 0
5788 1 0 1 0
5789 1 0 1 0
5790 1 0 1 0
5791 1 0 1 0
5792 1 0 1 0
5793 1 0 1 0
5794 1 0 1 0
5795 1 0 1 0
5796 1 0 1 0
5797 1 0 1 0
5798 1 0 1 0
5799 1 0 1 0
5800 1 0 1 0
5801 1 0 1 0
5802 1 0 1 0
5803 1 0 1 0
5804 1 0 1 0
5805 1 0 1 0
5806 1 0 1 0
5807 1 0 1 0
5808 1 0 1 0
5809 1 0 1 0
5810 1 0 1 0
5811 1 0 1 0
5812 1 0 1 0
5813 1 0 1 0
5814 1 0 1 0
5815 1 0 1 0
5816 1 0 1 0
5817 1 0 1 0
5818 1 0 1 0
5819 1 0 1 0
5820 1 0 1 0
5821 1 0 1 0
5822 1 0 1 0
5823 1 0 1 0
5824 1 0 1 0
5825 1 0 1 0
5826 1 0 1 0
5827 1 0 1 0
5828 1 0 1 0
5829 1 0 1 0
5830 1 0 1 0
5831 1 0 1 0
5832 1 0 1 0
5833 1 0 1 0
5834 1 0 1 0
5835 1 0 1 0
5836 1 0 1 0
5837 1 0 1 0
5838 1 0 1 0
5839 1 0 1 0
5840 1 0 1 0
5841 1 0 1 0
5842 1 0 1 0
5843 1 0 1 0
5844 1 0 1 0
5845 1 0 1 0
5846 1 0 1 0
5847 1 0 1 0
5848 1 0 1 0
5849 1 0 1 0
5850 1 0 1 0
5851 1 0 1 0
5852 1 0 1 0
5853 1 0 1 0
5854 1 0 1 0
5855 1 0 1 0
5856 1 0 1 0
5857 1 0 1 0
5858 1 0 1 0
5859 1 0 1 0
5860 1 0 1 0
5861 1 0 1 0
5862 1 0 1 0
5863 1 0 1 0
5864 1 0 1 0
5865 1 0 1 0
5866 1 0 1 0
5867 1 0 1 0
5868 1 0 1 0
5869 1 0 1 0
5870 1 0 1 0
5871 1 0 1 0
5872 1 0 1 0
5873 1 0 1 0
5874 1 0 1 0
5875 1 0 1 0
5876 1 0 1 0
5877 1 0 1 0
5878 1 0 1 0
5879 1 0 1 0
5880 1 0 1 0
5881 1 0 1 0
5882 1 0 1 0
5883 1 0 1 0
5884 1 0 1 0
5885 1 0 1 0
5886 1 0 1 0
5887 1 0 1 0
5888 1 0 1 0
5889 1 0 1 0
5890 1 0 1 0
5891 1 0 1 0
5892 1 0 1 0
5893 1 0 1 0
5894 1 0 1 0
5895 1 0 1 0
5896 1 0 1 0
5897 1 0 1 0
5898 1 0 1 0
5899 1 0 1 0
5900 1 0 1 0
5901 1 0 1 0
5902 1 0 1 0
5903 1 0 1 0
5904 1 0 1 0
5905 1 0 1 0
5906 1 0 1 0
5907 1 0 1 0
5908 1 0 1 0
5909 1 0 1 0
5910 1 0 1 0
5911 1 0 1 0
5912 1 0 1 0
5913 1 0 1 0
5914 1 0 1 0
5915 1 0 1 0
5916 1 0 1 0
5917 1 0 1 0
5918 1 0 1 0
5919 1 0 1 0
5920 1 0 1 0
5921 1 0 1 0
5922 1 0 1 0
5923 1 0 1 0
5924 1 0 1 0
5925 1 0 1 0
5926 1 0 1 0
5927 1 0 1 0
5928 1 0 1 0
5929 1 0 1 0
5930 1 0 1 0
5931 1 0 1 0
5932 1 0 1 0
5933 1 0 1 0
5934 1 0 1 0
5935 1 0 1 0
5936 1 0 1 0
5937 1 0 1 0
5938 1 0 1 0
5939 1 0 1 0
5940 1 0 1 0
5941 1 0 1 0
5942 1 0 1 0
5943 1 0 1 0
5944 1 0 1 0
5945 1 0 1 0
5946 1 0 1 0
5947 1 0 1 0
5948 1 0 1 0
5949 1 0 1 0
5950 1 0 1 0
5951 1 0 1 0
5952 1 0 1 0
5953 1 0 1 0
5954 1 0 1 0
5955 1 0 1 0
5956 1 0 1 0
5957 1 0 1 0
5958 1 0 1 0
5959 1 0 1 0
5960 1 0 1 0
5961 1 0 1 0
5962 1 0 1 0
5963 1 0 1 0
5964 1 0 1 0
5965 1 0 1 0
5966 1 0 1 0
5967 1 0 1 0
5968 1 0 1 0
5969 1 0 1 0
5970 1 0 1 0
5971 1 0 1 0
5972 1 0 1 0
5973 1 0 1 0
5974 1 0 1 0
5975 1 0 1 0
5976 1 0 1 0
5977 1 0 1 0
5978 1 0 1 0
5979 1 0 1 0
5980 1 0 1 0
5981 1 0 1 0
5982 1 0 1 0
5983 1 0 1 0
5984 1 0 1 0
5985 1 0 1 0
5986 1 0 1 0
5987 1 0 1 0
5988 1 0 1 0
5989 1 0 1 0
5990 1 0 1 0
5991 1 0 1 0
5992 1 0 1 0
5993 1 0 1 0
5994 1 0 1 0
5995 1 0 1 0
5996 1 0 1 0
5997 1 0 1 0
5998 1 0 1 0
5999 1 0 1 0
6000 1 0 1 0
6001 1 0 1 0
6002 1 0 1 0
6003 1 0 1 0
6004 1 0 1 0
6005 1 0 1 0
6006 1 0 1 0
6007 1 0 1 0
6008 1 0 1 0
6009 1 0 1 0
6010 1 0 1 0
6011 1 0 1 0
6012 1 0 1 0
6013 1 0 1 0
6014 1 0 1 0
6015 1 0 1 0
6016 1 0 1 0
6017 1 0 1 0
6018 1 0 1 0
6019 1 0 1 0
6020 1 0 1 0
6021 1 0 1 0
6022 1 0 1 0
6023 1 0 1 0
6024 1 0 1 0
6025 1 0 1 0
6026 1 0 1 0
6027 1 0 1 0
6028 1 0 1 0
6029 1 0 1 0
6030 1 0 1 0
6031 1 0 1 0
6032 1 0 1 0
6033 1 0 1 0
6034 1 0 1 0
6035 1 0 1 0
6036 1 0 1 0
6037 1 0 1 0
6038 1 0 1 0
6039 1 0 1 0
6040 1 0 1 0
6041 1 0 1 0
6042 1 0 1 0
6043 1 0 1 0
6044 1 0 1 0
6045 1 0 1 0
6046 1 0 1 0
6047 1 0 1 0
6048 1 0 1 0
6049 1 0 1 0
6050 1 0 1 0
6051 1 0 1 0
6052 1 0 1 0
6053 1 0 1 0
6054 1 0 1 0
6055 1 0 1 0
6056 1 0 1 0
6057 1 0 1 0
6058 1 0 1 0
6059 1 0 1 0
6060 1 0 1 0
6061 1 0 1 0
6062 1 0 1 0
6063 1 0 1 0
6064 1 0 1 0
6065 1 0 1 0
6066 1 0 1 0
6067 1 0 1 0
6068 1 0 1 0
6069 1 0 1 0
6070 1 0 1 0
6071 1 0 1 0
6072 1 0 1 0
6073 1 0 1 0
6074 1 0 1 0
6075 1 0 1 0
6076 1 0 1 0
6077 1 0 1 0
6078 1 0 1 0
6079 1 0 1 0
6080 1 0 1 0
6081 1 0 1 0
6082 1 0 1 0
6083 1 0 1 0
6084 1 0 1 0
6085 1 0 1 0
6086 1 0 1 0
6087 1 0 1 0
6088 1 0 1 0
6089 1 0 1 0
6090 1 0 1 0
6091 1 0 1 0
6092 1 0 1 0
6093 1 0 1 0
6094 1 0 1 0
6095 1 0 1 0
6096 1 0 1 0
6097 1 0 1 0
6098 1 0 1 0
6099 1 0 1 0
6100 1 0 1 0
6101 1 0 1 0
6102 1 0 1 0
6103 1 0 1 0
6104 1 0 1 0
6105 1 0 1 0
6106 1 0 1 0
6107 1 0 1 0
6108 1 0 1 0
6109 1 0 1 0
6110 1 0 1 0
6111 1 0 1 0
6112 1 0 1 0
6113 1 0 1 0
6114 1 0 1 0
6115 1 0 1 0
6116 1 0 1 0
6117 1 0 1 0
6118 1 0 1 0
6119 1 0 1 0
6120 1 0 1 0
6121 1 0 1 0
6122 1 0 1 0
6123 1 0 1 0
6124 1 0 1 0
6125 1 0 1 0
6126 1 0 1 0
6127 1 0 1 0
6128 1 0 1 0
6129 1 0 1 0
6130 1 0 1 0
6131 1 0 1 0
6132 1 0 1 0
6133 1 0 1 0
6134 1 0 1 0
6135 1 0 1 0
6136 1 0 1 0
6137 1 0 1 0
6138 1 0 1 0
6139 1 0 1 0
6140 1 0 1 0
6141 1 0 1 0
6142 1 0 1 0
6143 1 0 1 0
6144 1 0 1 0
6145 1 0 1 0
6146 1 0 1 0
6147 1 0 1 0
6148 1 0 1 0
6149 1 0 1 0
6150 1 0 1 0
6151 1 0 1 0
6152 1 0 1 0
6153 1 0 1 0
6154 1 0 1 0
6155 1 0 1 0
6156 1 0 1 0
6157 1 0 1 0
6158 1 0 1 0
6159 1 0 1 0
6160 1 0 1 0
6161 1 0 1 0
6162 1 0 1 0
6163 1 0 1 0
6164 1 0 1 0
6165 1 0 1 0
6166 1 0 1 0
6167 1 0 1 0
6168 1 0 1 0
6169 1 0 1 0
6170 1 0 1 0
6171 1 0 1 0
6172 1 0 1 0
6173 1 0 1 0
6174 1 0 1 0
6175 1 0 1 0
6176 1 0 1 0
6177 1 0 1 0
6178 1 0 1 0
6179 1 0 1 0
6180 1 0 1 0
6181 1 0 1 0
6182 1 0 1 0
6183 1 0 1 0
6184 1 0 1 0
6185 1 0 1 0
6186 1 0 1 0
6187 1 0 1 0
6188 1 0 1 0
6189 1 0 1 0
6190 1 0 1 0
6191 1 0 1 0
6192 1 0 1 0
6193 1 0 1 0
6194 1 0 1 0
6195 1 0 1 0
6196 1 0 1 0
6197 1 0 1 0
6198 1 0 1 0
6199 1 0 1 0
6200 1 0 1 0
6201 1 0 1 0
6202 1 0 1 0
6203 1 0 1 0
6204 1 0 1 0
6205 1 0 1 0
6206 1 0 1 0
6207 1 0 1 0
6208 1 0 1 0
6209 1 0 1 0
6210 1 0 1 0
6211 1 0 1 0
6212 1 0 1 0
6213 1 0 1 0
6214 1 0 1 0
6215 1 0 1 0
6216 1 0 1 0
6217 1 0 1 0
6218 1 0 1 0
6219 1 0 1 0
6220 1 0 1 0
6221 1 0 1 0
6222 1 0 1 0
6223 1 0 1 0
6224 1 0 1 0
6225 1 0 1 0
6226 1 0 1 0
6227 1 0 1 0
6228 1 0 1 0
6229 1 0 1 0
6230 1 0 1 0
6231 1 0 1 0
6232 1 0 1 0
6233 1 0 1 0
6234 1 0 1 0
6235 1 0 1 0
6236 1 0 1 0
6237 1 0 1 0
6238 1 0 1 0
6239 1 0 1 0
6240 1 0 1 0
6241 1 0 1 0
6242 1 0 1 0
6243 1 0 1 0
6244 1 0 1 0
6245 1 0 1 0
6246 1 0 1 0
6247 1 0 1 0
6248 1 0 1 0
6249 1 0 1 0
6250 1 0 1 0
6251 1 0 1 0
6252 1 0 1 0
6253 1 0 1 0
6254 1 0 1 0
6255 1 0 1 0
6256 1 0 1 0
6257 1 0 1 0
6258 1 0 1 0
6259 1 0 1 0
6260 1 0 1 0
6261 1 0 1 0
6262 1 0 1 0
6263 1 0 1 0
6264 1 0 1 0
6265 1 0 1 0
6266 1 0 1 0
6267 1 0 1 0
6268 1 0 1 0
6269 1 0 1 0
6270 1 0 1 0
6271 1 0 1 0
6272 1 0 1 0
6273 1 0 1 0
6274 1 0 1 0
6275 1 0 1 0
6276 1 0 1 0
6277 1 0 1 0
6278 1 0 1 0
6279 1 0 1 0
6280 1 0 1 0
6281 1 0 1 0
6282 1 0 1 0
6283 1 0 1 0
6284 1 0 1 0
6285 1 0 1 0
6286 1 0 1 0
6287 1 0 1 0
6288 1 0 1 0
6289 1 0 1 0
6290 1 0 1 0
6291 1 0 1 0
6292 1 0 1 0
6293 1 0 1 0
6294 1 0 1 0
6295 1 0 1 0
6296 1 0 1 0
6297 1 0 1 0
6298 1 0 1 0
6299 1 0 1 0
6300 1 0 1 0
6301 1 0 1 0
6302 1 0 1 0
6303 1 0 1 0
6304 1 0 1 0
6305 1 0 1 0
6306 1 0 1 0
6307 1 0 1 0
6308 1 0 1 0
6309 1 0 1 0
6310 1 0 1 0
6311 1 0 1 0
6312 1 0 1 0
6313 1 0 1 0
6314 1 0 1 0
6315 1 0 1 0
6316 1 0 1 0
6317 1 0 1 0
6318 1 0 1 0
6319 1 0 1 0
6320 1 0 1 0
6321 1 0 1 0
6322 1 0 1 0
6323 1 0 1 0
6324 1 0 1 0
6325 1 0 1 0
6326 1 0 1 0
6327 1 0 1 0
6328 1 0 1 0
6329 1 0 1 0
6330 1 0 1 0
6331 1 0 1 0
6332 1 0 1 0
6333 1 0 1 0
6334 1 0 1 0
6335 1 0 1 0
6336 1 0 1 0
6337 1 0 1 0
6338 1 0 1 0
6339 1 0 1 0
6340 1 0 1 0
6341 1 0 1 0
6342 1 0 1 0
6343 1 0 1 0
6344 1 0 1 0
6345 1 0 1 0
6346 1 0 1 0
6347 1 0 1 0
6348 1 0 1 0
6349 1 0 1 0
6350 1 0 1 0
6351 1 0 1 0
6352 1 0 1 0
6353 1 0 1 0
6354 1 0 1 0
6355 1 0 1 0
6356 1 0 1 0
6357 1 0 1 0
6358 1 0 1 0
6359 1 0 1 0
6360 1 0 1 0
6361 1 0 1 0
6362 1 0 1 0
6363 1 0 1 0
6364 1 0 1 0
6365 1 0 1 0
6366 1 0 1 0
6367 1 0 1 0
6368 1 0 1 0
6369 1 0 1 0
6370 1 0 1 0
6371 1 0 1 0
6372 1 0 1 0
6373 1 0 1 0
6374 1 0 1 0
6375 1 0 1 0
6376 1 0 1 0
6377 1 0 1 0
6378 1 0 1 0
6379 1 0 1 0
6380 1 0 1 0
6381 1 0 1 0
6382 1 0 1 0
6383 1 0 1 0
6384 1 0 1 0
6385 1 0 1 0
6386 1 0 1 0
6387 1 0 1 0
6388 1 0 1 0
6389 1 0 1 0
6390 1 0 1 0
6391 1 0 1 0
6392 1 0 1 0
6393 1 0 1 0
6394 1 0 1 0
6395 1 0 1 0
6396 1 0 1 0
6397 1 0 1 0
6398 1 0 1 0
6399 1 0 1 0
6400 1 0 1 0
6401 1 0 1 0
6402 1 0 1 0
6403 1 0 1 0
6404 1 0 1 0
6405 1 0 1 0
6406 1 0 1 0
6407 1 0 1 0
6408 1 0 1 0
6409 1 0 1 0
6410 1 0 1 0
6411 1 0 1 0
6412 1 0 1 0
6413 1 0 1 0
6414 1 0 1 0
6415 1 0 1 0
6416 1 0 1 0
6417 1 0 1 0
6418 1 0 1 0
6419 1 0 1 0
6420 1 0 1 0
6421 1 0 1 0
6422 1 0 1 0
6423 1 0 1 0
6424 1 0 1 0
6425 1 0 1 0
6426 1 0 1 0
6427 1 0 1 0
6428 1 0 1 0
6429 1 0 1 0
6430 1 0 1 0
6431 1 0 1 0
6432 1 0 1 0
6433 1 0 1 0
6434 1 0 1 0
6435 1 0 1 0
6436 1 0 1 0
6437 1 0 1 0
6438 1 0 1 0
6439 1 0 1 0
6440 1 0 1 0
6441 1 0 1 0
6442 1 0 1 0
6443 1 0 1 0
6444 1 0 1 0
6445 1 0 1 0
6446 1 0 1 0
6447 1 0 1 0
6448 1 0 1 0
6449 1 0 1 0
6450 1 0 1 0
6451 1 0 1 0
6452 1 0 1 0
6453 1 0 1 0
6454 1 0 1 0
6455 1 0 1 0
6456 1 0 1 0
6457 1 0 1 0
6458 1 0 1 0
6459 1 0 1 0
6460 1 0 1 0
6461 1 0 1 0
6462 1 0 1 0
6463 1 0 1 0
6464 1 0 1 0
6465 1 0 1 0
6466 1 0 1 0
6467 1 0 1 0
6468 1 0 1 0
6469 1 0 1 0
6470 1 0 1 0
6471 1 0 1 0
6472 1 0 1 0
6473 1 0 1 0
6474 1 0 1 0
6475 1 0 1 0
6476 1 0 1 0
6477 1 0 1 0
6478 1 0 1 0
6479 1 0 1 0
6480 1 0 1 0
6481 1 0 1 0
6482 1 0 1 0
6483 1 0 1 0
6484 1 0 1 0
6485 1 0 1 0
6486 1 0 1 0
6487 1 0 1 0
6488 1 0 1 0
6489 1 0 1 0
6490 1 0 1 0
6491 1 0 1 0
6492 1 0 1 0
6493 1 0 1 0
6494 1 0 1 0
6495 1 0 1 0
6496 1 0 1 0
6497 1 0 1 0
6498 1 0 1 0
6499 1 0 1 0
6500 1 0 1 0
6501 1 0 1 0
6502 1 0 1 0
6503 1 0 1 0
6504 1 0 1 0
6505 1 0 1 0
6506 1 0 1 0
6507 1 0 1 0
6508 1 0 1 0
6509 1 0 1 0
6510 1 0 1 0
6511 1 0 1 0
6512 1 0 1 0
6513 1 0 1 0
6514 1 0 1 0
6515 1 0 1 0
6516 1 0 1 0
6517 1 0 1 0
6518 1 0 1 0
6519 1 0 1 0
6520 1 0 1 0
6521 1 0 1 0
6522 1 0 1 0
6523 1 0 1 0
6524 1 0 1 0
6525 1 0 1 0
6526 1 0 1 0
6527 1 0 1 0
6528 1 0 1 0
6529 1 0 1 0
6530 1 0 1 0
6531 1 0 1 0
6532 1 0 1 0
6533 1 0 1 0
6534 1 0 1 0
6535 1 0 1 0
6536 1 0 1 0
6537 1 0 1 0
6538 1 0 1 0
6539 1 0 1 0
6540 1 0 1 0
6541 1 0 1 0
6542 1 0 1 0
6543 1 0 1 0
6544 1 0 1 0
6545 1 0 1 0
6546 1 0 1 0
6547 1 0 1 0
6548 1 0 1 0
6549 1 0 1 0
6550 1 0 1 0
6551 1 0 1 0
6552 1 0 1 0
6553 1 0 1 0
6554 1 0 1 0
6555 1 0 1 0
6556 1 0 1 0
6557 1 0 1 0
6558 1 0 1 0
6559 1 0 1 0
6560 1 0 1 0
6561 1 0 1 0
6562 1 0 1 0
6563 1 0 1 0
6564 1 0 1 0
6565 1 0 1 0
6566 1 0 1 0
6567 1 0 1 0
6568 1 0 1 0
6569 1 0 1 0
6570 1 0 1 0
6571 1 0 1 0
6572 1 0 1 0
6573 1 0 1 0
6574 1 0 1 0
6575 1 0 1 0
6576 1 0 1 0
6577 1 0 1 0
6578 1 0 1 0
6579 1 0 1 0
6580 1 0 1 0
6581 1 0 1 0
6582 1 0 1 0
6583 1 0 1 0
6584 1 0 1 0
6585 1 0 1 0
6586 1 0 1 0
6587 1 0 1 0
6588 1 0 1 0
6589 1 0 1 0
6590 1 0 1 0
6591 1 0 1 0
6592 1 0 1 0
6593 1 0 1 0
6594 1 0 1 0
6595 1 0 1 0
6596 1 0 1 0
6597 1 0 1 0
6598 1 0 1 0
6599 1 0 1 0
6600 1 0 1 0
6601 1 0 1 0
6602 1 0 1 0
6603 1 0 1 0
6604 1 0 1 0
6605 1 0 1 0
6606 1 0 1 0
6607 1 0 1 0
6608 1 0 1 0
6609 1 0 1 0
6610 1 0 1 0
6611 1 0 1 0
6612 1 0 1 0
6613 1 0 1 0
6614 1 0 1 0
6615 1 0 1 0
6616 1 0 1 0
6617 1 0 1 0
6618 1 0 1 0
6619 1 0 1 0
6620 1 0 1 0
6621 1 0 1 0
6622 1 0 1 0
6623 1 0 1 0
6624 1 0 1 0
6625 1 0 1 0
6626 1 0 1 0
6627 1 0 1 0
6628 1 0 1 0
6629 1 0 1 0
6630 1 0 1 0
6631 1 0 1 0
6632 1 0 1 0
6633 1 0 1 0
6634 1 0 1 0
6635 1 0 1 0
6636 1 0 1 0
6637 1 0 1 0
6638 1 0 1 0
6639 1 0 1 0
6640 1 0 1 0
6641 1 0 1 0
6642 1 0 1 0
6643 1 0 1 0
6644 1 0 1 0
6645 1 0 1 0
6646 1 0 1 0
6647 1 0 1 0
6648 1 0 1 0
6649 1 0 1 0
6650 1 0 1 0
6651 1 0 1 0
6652 1 0 1 0
6653 1 0 1 0
6654 1 0 1 0
6655 1 0 1 0
6656 1 0 1 0
6657 1 0 1 0
6658 1 0 1 0
6659 1 0 1 0
6660 1 0 1 0
6661 1 0 1 0
6662 1 0 1 0
6663 1 0 1 0
6664 1 0 1 0
6665 1 0 1 0
6666 1 0 1 0
6667 1 0 1 0
6668 1 0 1 0
6669 1 0 1 0
6670 1 0 1 0
6671 1 0 1 0
6672 1 0 1 0
6673 1 0 1 0
6674 1 0 1 0
6675 1 0 1 0
6676 1 0 1 0
6677 1 0 1 0
6678 1 0 1 0
6679 1 0 1 0
6680 1 0 1 0
6681 1 0 1 0
6682 1 0 1 0
6683 1 0 1 0
6684 1 0 1 0
6685 1 0 1 0
6686 1 0 1 0
6687 1 0 1 0
6688 1 0 1 0
6689 1 0 1 0
6690 1 0 1 0
6691 1 0 1 0
6692 1 0 1 0
6693 1 0 1 0
6694 1 0 1 0
6695 1 0 1 0
6696 1 0 1 0
6697 1 0 1 0
6698 1 0 1 0
6699 1 0 1 0
6700 1 0 1 0
6701 1 0 1 0
6702 1 0 1 0
6703 1 0 1 0
6704 1 0 1 0
6705 1 0 1 0
6706 1 0 1 0
6707 1 0 1 0
6708 1 0 1 0
6709 1 0 1 0
6710 1 0 1 0
6711 1 0 1 0
6712 1 0 1 0
6713 1 0 1 0
6714 1 0 1 0
6715 1 0 1 0
6716 1 0 1 0
6717 1 0 1 0
6718 1 0 1 0
6719 1 0 1 0
6720 1 0 1 0
6721 1 0 1 0
6722 1 0 1 0
6723 1 0 1 0
6724 1 0 1 0
6725 1 0 1 0
6726 1 0 1 0
6727 1 0 1 0
6728 1 0 1 0
6729 1 0 1 0
6730 1 0 1 0
6731 1 0 1 0
6732 1 0 1 0
6733 1 0 1 0
6734 1 0 1 0
6735 1 0 1 0
6736 1 0 1 0
6737 1 0 1 0
6738 1 0 1 0
6739 1 0 1 0
6740 1 0 1 0
6741 1 0 1 0
6742 1 0 1 0
6743 1 0 1 0
6744 1 0 1 0
6745 1 0 1 0
6746 1 0 1 0
6747 1 0 1 0
6748 1 0 1 0
6749 1 0 1 0
6750 1 0 1 0
6751 1 0 1 0
6752 1 0 1 0
6753 1 0 1 0
6754 1 0 1 0
6755 1 0 1 0
6756 1 0 1 0
6757 1 0 1 0
6758 1 0 1 0
6759 1 0 1 0
6760 1 0 1 0
6761 1 0 1 0
6762 1 0 1 0
6763 1 0 1 0
6764 1 0 1 0
6765 1 0 1 0
6766 1 0 1 0
6767 1 0 1 0
6768 1 0 1 0
6769 1 0 1 0
6770 1 0 1 0
6771 1 0 1 0
6772 1 0 1 0
6773 1 0 1 0
6774 1 0 1 0
6775 1 0 1 0
6776 1 0 1 0
6777 1 0 1 0
6778 1 0 1 0
6779 1 0 1 0
6780 1 0 1 0
6781 1 0 1 0
6782 1 0 1 0
6783 1 0 1 0
6784 1 0 1 0
6785 1 0 1 0
6786 1 0 1 0
6787 1 0 1 0
6788 1 0 1 0
6789 1 0 1 0
6790 1 0 1 0
6791 1 0 1 0
6792 1 0 1 0
6793 1 0 1 0
6794 1 0 1 0
6795 1 0 1 0
6796 1 0 1 0
6797 1 0 1 0
6798 1 0 1 0
6799 1 0 1 0
6800 1 0 1 0
6801 1 0 1 0
6802 1 0 1 0
6803 1 0 1 0
6804 1 0 1 0
6805 1 0 1 0
6806 1 0 1 0
6807 1 0 1 0
6808 1 0 1 0
6809 1 0 1 0
6810 1 0 1 0
6811 1 0 1 0
6812 1 0 1 0
6813 1 0 1 0
6814 1 0 1 0
6815 1 0 1 0
6816 1 0 1 0
6817 1 0 1 0
6818 1 0 1 0
6819 1 0 1 0
6820 1 0 1 0
6821 1 0 1 0
6822 1 0 1 0
6823 1 0 1 0
6824 1 0 1 0
6825 1 0 1 0
6826 1 0 1 0
6827 1 0 1 0
6828 1 0 1 0
6829 1 0 1 0
6830 1 0 1 0
6831 1 0 1 0
6832 1 0 1 0
6833 1 0 1 0
6834 1 0 1 0
6835 1 0 1 0
6836 1 0 1 0
6837 1 0 1 0
6838 1 0 1 0
6839 1 0 1 0
6840 1 0 1 0
6841 1 0 1 0
6842 1 0 1 0
6843 1 0 1 0
6844 1 0 1 0
6845 1 0 1 0
6846 1 0 1 0
6847 1 0 1 0
6848 1 0 1 0
6849 1 0 1 0
6850 1 0 1 0
6851 1 0 1 0
6852 1 0 1 0
6853 1 0 1 0
6854 1 0 1 0
6855 1 0 1 0
6856 1 0 1 0
6857 1 0 1 0
6858 1 0 1 0
6859 1 0 1 0
6860 1 0 1 0
6861 1 0 1 0
6862 1 0 1 0
6863 1 0 1 0
6864 1 0 1 0
6865 1 0 1 0
6866 1 0 1 0
6867 1 0 1 0
6868 1 0 1 0
6869 1 0 1 0
6870 1 0 1 0
6871 1 0 1 0
6872 1 0 1 0
6873 1 0 1 0
6874 1 0 1 0
6875 1 0 1 0
6876 1 0 1 0
6877 1 0 1 0
6878 1 0 1 0
6879 1 0 1 0
6880 1 0 1 0
6881 1 0 1 0
6882 1 0 1 0
6883 1 0 1 0
6884 1 0 1 0
6885 1 0 1 0
6886 1 0 1 0
6887 1 0 1 0
6888 1 0 1 0
6889 1 0 1 0
6890 1 0 1 0
6891 1 0 1 0
6892 1 0 1 0
6893 1 0 1 0
6894 1 0 1 0
6895 1 0 1 0
6896 1 0 1 0
6897 1 0 1 0
6898 1 0 1 0
6899 1 0 1 0
6900 1 0 1 0
6901 1 0 1 0
6902 1 0 1 0
6903 1 0 1 0
6904 1 0 1 0
6905 1 0 1 0
6906 1 0 1 0
6907 1 0 1 0
6908 1 0 1 0
6909 1 0 1 0
6910 1 0 1 0
6911 1 0 1 0
6912 1 0 1 0
6913 1 0 1 0
6914 1 0 1 0
6915 1 0 1 0
6916 1 0 1 0
6917 1 0 1 0
6918 1 0 1 0
6919 1 0 1 0
6920 1 0 1 0
6921 1 0 1 0
6922 1 0 1 0
6923 1 0 1 0
6924 1 0 1 0
6925 1 0 1 0
6926 1 0 1 0
6927 1 0 1 0
6928 1 0 1 0
6929 1 0 1 0
6930 1 0 1 0
6931 1 0 1 0
6932 1 0 1 0
6933 1 0 1 0
6934 1 0 1 0
6935 1 0 1 0
6936 1 0 1 0
6937 1 0 1 0
6938 1 0 1 0
6939 1 0 1 0
6940 1 0 1 0
6941 1 0 1 0
6942 1 0 1 0
6943 1 0 1 0
6944 1 0 1 0
6945 1 0 1 0
6946 1 0 1 0
6947 1 0 1 0
6948 1 0 1 0
6949 1 0 1 0
6950 1 0 1 0
6951 1 0 1 0
6952 1 0 1 0
6953 1 0 1 0
6954 1 0 1 0
6955 1 0 1 0
6956 1 0 1 0
6957 1 0 1 0
6958 1 0 1 0
6959 1 0 1 0
6960 1 0 1 0
6961 1 0 1 0
6962 1 0 1 0
6963 1 0 1 0
6964 1 0 1 0
6965 1 0 1 0
6966 1 0 1 0
6967 1 0 1 0
6968 1 0 1 0
6969 1 0 1 0
6970 1 0 1 0
6971 1 0 1 0
6972 1 0 1 0
6973 1 0 1 0
6974 1 0 1 0
6975 1 0 1 0
6976 1 0 1 0
6977 1 0 1 0
6978 1 0 1 0
6979 1 0 1 0
6980 1 0 1 0
6981 1 0 1 0
6982 1 0 1 0
6983 1 0 1 0
6984 1 0 1 0
6985 1 0 1 0
6986 1 0 1 0
6987 1 0 1 0
6988 1 0 1 0
6989 1 0 1 0
6990 1 0 1 0
6991 1 0 1 0
6992 1 0 1 0
6993 1 0 1 0
6994 1 0 1 0
6995 1 0 1 0
6996 1 0 1 0
6997 1 0 1 0
6998 1 0 1 0
6999 1 0 1 0
7000 1 0 1 0
7001 1 0 1 0
7002 1 0 1 0
7003 1 0 1 0
7004 1 0 1 0
7005 1 0 1 0
7006 1 0 1 0
7007 1 0 1 0
7008 1 0 1 0
7009 1 0 1 0
7010 1 0 1 0
7011 1 0 1 0
7012 1 0 1 0
7013 1 0 1 0
7014 1 0 1 0
7015 1 0 1 0
7016 1 0 1 0
7017 1 0 1 0
7018 1 0 1 0
7019 1 0 1 0
7020 1 0 1 0
7021 1 0 1 0
7022 1 0 1 0
7023 1 0 1 0
7024 1 0 1 0
7025 1 0 1 0
7026 1 0 1 0
7027 1 0 1 0
7028 1 0 1 0
7029 1 0 1 0
7030 1 0 1 0
7031 1 0 1 0
7032 1 0 1 0
7033 1 0 1 0
7034 1 0 1 0
7035 1 0 1 0
7036 1 0 1 0
7037 1 0 1 0
7038 1 0 1 0
7039 1 0 1 0
7040 1 0 1 0
7041 1 0 1 0
7042 1 0 1 0
7043 1 0 1 0
7044 1 0 1 0
7045 1 0 1 0
7046 1 0 1 0
7047 1 0 1 0
7048 1 0 1 0
7049 1 0 1 0
7050 1 0 1 0
7051 1 0 1 0
7052 1 0 1 0
7053 1 0 1 0
7054 1 0 1 0
7055 1 0 1 0
7056 1 0 1 0
7057 1 0 1 0
7058 1 0 1 0
7059 1 0 1 0
7060 1 0 1 0
7061 1 0 1 0
7062 1 0 1 0
7063 1 0 1 0
7064 1 0 1 0
7065 1 0 1 0
7066 1 0 1 0
7067 1 0 1 0
7068 1 0 1 0
7069 1 0 1 0
7070 1 0 1 0
7071 1 0 1 0
7072 1 0 1 0
7073 1 0 1 0
7074 1 0 1 0
7075 1 0 1 0
7076 1 0 1 0
7077 1 0 1 0
7078 1 0 1 0
7079 1 0 1 0
7080 1 0 1 0
7081 1 0 1 0
7082 1 0 1 0
7083 1 0 1 0
7084 1 0 1 0
7085 1 0 1 0
7086 1 0 1 0
7087 1 0 1 0
7088 1 0 1 0
7089 1 0 1 0
7090 1 0 1 0
7091 1 0 1 0
7092 1 0 1 0
7093 1 0 1 0
7094 1 0 1 0
7095 1 0 1 0
7096 1 0 1 0
7097 1 0 1 0
7098 1 0 1 0
7099 1 0 1 0
7100 1 0 1 0
7101 1 0 1 0
7102 1 0 1 0
7103 1 0 1 0
7104 1 0 1 0
7105 1 0 1 0
7106 1 0 1 0
7107 1 0 1 0
7108 1 0 1 0
7109 1 0 1 0
7110 1 0 1 0
7111 1 0 1 0
7112 1 0 1 0
7113 1 0 1 0
7114 1 0 1 0
7115 1 0 1 0
7116 1 0 1 0
7117 1 0 1 0
7118 1 0 1 0
7119 1 0 1 0
7120 1 0 1 0
7121 1 0 1 0
7122 1 0 1 0
7123 1 0 1 0
7124 1 0 1 0
7125 1 0 1 0
7126 1 0 1 0
7127 1 0 1 0
7128 1 0 1 0
7129 1 0 1 0
7130 1 0 1 0
7131 1 0 1 0
7132 1 0 1 0
7133 1 0 1 0
7134 1 0 1 0
7135 1 0 1 0
7136 1 0 1 0
7137 1 0 1 0
7138 1 0 1 0
7139 1 0 1 0
7140 1 0 1 0
7141 1 0 1 0
7142 1 0 1 0
7143 1 0 1 0
7144 1 0 1 0
7145 1 0 1 0
7146 1 0 1 0
7147 1 0 1 0
7148 1 0 1 0
7149 1 0 1 0
7150 1 0 1 0
7151 1 0 1 0
7152 1 0 1 0
7153 1 0 1 0
7154 1 0 1 0
7155 1 0 1 0
7156 1 0 1 0
7157 1 0 1 0
7158 1 0 1 0
7159 1 0 1 0
7160 1 0 1 0
7161 1 0 1 0
7162 1 0 1 0
7163 1 0 1 0
7164 1 0 1 0
7165 1 0 1 0
7166 1 0 1 0
7167 1 0 1 0
7168 1 0 1 0
7169 1 0 1 0
7170 1 0 1 0
7171 1 0 1 0
7172 1 0 1 0
7173 1 0 1 0
7174 1 0 1 0
7175 1 0 1 0
7176 1 0 1 0
7177 1 0 1 0
7178 1 0 1 0
7179 1 0 1 0
7180 1 0 1 0
7181 1 0 1 0
7182 1 0 1 0
7183 1 0 1 0
7184 1 0 1 0
7185 1 0 1 0
7186 1 0 1 0
7187 1 0 1 0
7188 1 0 1 0
7189 1 0 1 0
7190 1 0 1 0
7191 1 0 1 0
7192 1 0 1 0
7193 1 0 1 0
7194 1 0 1 0
7195 1 0 1 0
7196 1 0 1 0
7197 1 0 1 0
7198 1 0 1 0
7199 1 0 1 0
7200 1 0 1 0
7201 1 0 1 0
7202 1 0 1 0
7203 1 0 1 0
7204 1 0 1 0
7205 1 0 1 0
7206 1 0 1 0
7207 1 0 1 0
7208 1 0 1 0
7209 1 0 1 0
7210 1 0 1 0
7211 1 0 1 0
7212 1 0 1 0
7213 1 0 1 0
7214 1 0 1 0
7215 1 0 1 0
7216 1 0 1 0
7217 1 0 1 0
7218 1 0 1 0
7219 1 0 1 0
7220 1 0 1 0
7221 1 0 1 0
7222 1 0 1 0
7223 1 0 1 0
7224 1 0 1 0
7225 1 0 1 0
7226 1 0 1 0
7227 1 0 1 0
7228 1 0 1 0
7229 1 0 1 0
7230 1 0 1 0
7231 1 0 1 0
7232 1 0 1 0
7233 1 0 1 0
7234 1 0 1 0
7235 1 0 1 0
7236 1 0 1 0
7237 1 0 1 0
7238 1 0 1 0
7239 1 0 1 0
7240 1 0 1 0
7241 1 0 1 0
7242 1 0 1 0
7243 1 0 1 0
7244 1 0 1 0
7245 1 0 1 0
7246 1 0 1 0
7247 1 0 1 0
7248 1 0 1 0
7249 1 0 1 0
7250 1 0 1 0
7251 1 0 1 0
7252 1 0 1 0
7253 1 0 1 0
7254 1 0 1 0
7255 1 0 1 0
7256 1 0 1 0
7257 1 0 1 0
7258 1 0 1 0
7259 1 0 1 0
7260 1 0 1 0
7261 1 0 1 0
7262 1 0 1 0
7263 1 0 1 0
7264 1 0 1 0
7265 1 0 1 0
7266 1 0 1 0
7267 1 0 1 0
7268 1 0 1 0
7269 1 0 1 0
7270 1 0 1 0
7271 1 0 1 0
7272 1 0 1 0
7273 1 0 1 0
7274 1 0 1 0
7275 1 0 1 0
7276 1 0 1 0
7277 1 0 1 0
7278 1 0 1 0
7279 1 0 1 0
7280 1 0 1 0
7281 1 0 1 0
7282 1 0 1 0
7283 1 0 1 0
7284 1 0 1 0
7285 1 0 1 0
7286 1 0 1 0
7287 1 0 1 0
7288 1 0 1 0
7289 1 0 1 0
7290 1 0 1 0
7291 1 0 1 0
7292 1 0 1 0
7293 1 0 1 0
7294 1 0 1 0
7295 1 0 1 0
7296 1 0 1 0
7297 1 0 1 0
7298 1 0 1 0
7299 1 0 1 0
7300 1 0 1 0
7301 1 0 1 0
7302 1 0 1 0
7303 1 0 1 0
7304 1 0 1 0
7305 1 0 1 0
7306 1 0 1 0
7307 1 0 1 0
7308 1 0 1 0
7309 1 0 1 0
7310 1 0 1 0
7311 1 0 1 0
7312 1 0 1 0
7313 1 0 1 0
7314 1 0 1 0
7315 1 0 1 0
7316 1 0 1 0
7317 1 0 1 0
7318 1 0 1 0
7319 1 0 1 0
7320 1 0 1 0
7321 1 0 1 0
7322 1 0 1 0
7323 1 0 1 0
7324 1 0 1 0
7325 1 0 1 0
7326 1 0 1 0
7327 1 0 1 0
7328 1 0 1 0
7329 1 0 1 0
7330 1 0 1 0
7331 1 0 1 0
7332 1 0 1 0
7333 1 0 1 0
7334 1 0 1 0
7335 1 0 1 0
7336 1 0 1 0
7337 1 0 1 0
7338 1 0 1 0
7339 1 0 1 0
7340 1 0 1 0
7341 1 0 1 0
7342 1 0 1 0
7343 1 0 1 0
7344 1 0 1 0
7345 1 0 1 0
7346 1 0 1 0
7347 1 0 1 0
7348 1 0 1 0
7349 1 0 1 0
7350 1 0 1 0
7351 1 0 1 0
7352 1 0 1 0
7353 1 0 1 0
7354 1 0 1 0
7355 1 0 1 0
7356 1 0 1 0
7357 1 0 1 0
7358 1 0 1 0
7359 1 0 1 0
7360 1 0 1 0
7361 1 0 1 0
7362 1 0 1 0
7363 1 0 1 0
7364 1 0 1 0
7365 1 0 1 0
7366 1 0 1 0
7367 1 0 1 0
7368 1 0 1 0
7369 1 0 1 0
7370 1 0 1 0
7371 1 0 1 0
7372 1 0 1 0
7373 1 0 1 0
7374 1 0 1 0
7375 1 0 1 0
7376 1 0 1 0
7377 1 0 1 0
7378 1 0 1 0
7379 1 0 1 0
7380 1 0 1 0
7381 1 0 1 0
7382 1 0 1 0
7383 1 0 1 0
7384 1 0 1 0
7385 1 0 1 0
7386 1 0 1 0
7387 1 0 1 0
7388 1 0 1 0
7389 1 0 1 0
7390 1 0 1 0
7391 1 0 1 0
7392 1 0 1 0
7393 1 0 1 0
7394 1 0 1 0
7395 1 0 1 0
7396 1 0 1 0
7397 1 0 1 0
7398 1 0 1 0
7399 1 0 1 0
7400 1 0 1 0
7401 1 0 1 0
7402 1 0 1 0
7403 1 0 1 0
7404 1 0 1 0
7405 1 0 1 0
7406 1 0 1 0
7407 1 0 1 0
7408 1 0 1 0
7409 1 0 1 0
7410 1 0 1 0
7411 1 0 1 0
7412 1 0 1 0
7413 1 0 1 0
7414 1 0 1 0
7415 1 0 1 0
7416 1 0 1 0
7417 1 0 1 0
7418 1 0 1 0
7419 1 0 1 0
7420 1 0 1 0
7421 1 0 1 0
7422 1 0 1 0
7423 1 0 1 0
7424 1 0 1 0
7425 1 0 1 0
7426 1 0 1 0
7427 1 0 1 0
7428 1 0 1 0
7429 1 0 1 0
7430 1 0 1 0
7431 1 0 1 0
7432 1 0 1 0
7433 1 0 1 0
7434 1 0 1 0
7435 1 0 1 0
7436 1 0 1 0
7437 1 0 1 0
7438 1 0 1 0
7439 1 0 1 0
7440 1 0 1 0
7441 1 0 1 0
7442 1 0 1 0
7443 1 0 1 0
7444 1 0 1 0
7445 1 0 1 0
7446 1 0 1 0
7447 1 0 1 0
7448 1 0 1 0
7449 1 0 1 0
7450 1 0 1 0
7451 1 0 1 0
7452 1 0 1 0
7453 1 0 1 0
7454 1 0 1 0
7455 1 0 1 0
7456 1 0 1 0
7457 1 0 1 0
7458 1 0 1 0
7459 1 0 1 0
7460 1 0 1 0
7461 1 0 1 0
7462 1 0 1 0
7463 1 0 1 0
7464 1 0 1 0
7465 1 0 1 0
7466 1 0 1 0
7467 1 0 1 0
7468 1 0 1 0
7469 1 0 1 0
7470 1 0 1 0
7471 1 0 1 0
7472 1 0 1 0
7473 1 0 1 0
7474 1 0 1 0
7475 1 0 1 0
7476 1 0 1 0
7477 1 0 1 0
7478 1 0 1 0
7479 1 0 1 0
7480 1 0 1 0
7481 1 0 1 0
7482 1 0 1 0
7483 1 0 1 0
7484 1 0 1 0
7485 1 0 1 0
7486 1 0 1 0
7487 1 0 1 0
7488 1 0 1 0
7489 1 0 1 0
7490 1 0 1 0
7491 1 0 1 0
7492 1 0 1 0
7493 1 0 1 0
7494 1 0 1 0
7495 1 0 1 0
7496 1 0 1 0
7497 1 0 1 0
7498 1 0 1 0
7499 1 0 1 0
7500 1 0 1 0
7501 1 0 1 0
7502 1 0 1 0
7503 1 0 1 0
7504 1 0 1 0
7505 1 0 1 0
7506 1 0 1 0
7507 1 0 1 0
7508 1 0 1 0
7509 1 0 1 0
7510 1 0 1 0
7511 1 0 1 0
7512 1 0 1 0
7513 1 0 1 0
7514 1 0 1 0
7515 1 0 1 0
7516 1 0 1 0
7517 1 0 1 0
7518 1 0 1 0
7519 1 0 1 0
7520 1 0 1 0
7521 1 0 1 0
7522 1 0 1 0
7523 1 0 1 0
7524 1 0 1 0
7525 1 0 1 0
7526 1 0 1 0
7527 1 0 1 0
7528 1 0 1 0
7529 1 0 1 0
7530 1 0 1 0
7531 1 0 1 0
7532 1 0 1 0
7533 1 0 1 0
7534 1 0 1 0
7535 1 0 1 0
7536 1 0 1 0
7537 1 0 1 0
7538 1 0 1 0
7539 1 0 1 0
7540 1 0 1 0
7541 1 0 1 0
7542 1 0 1 0
7543 1 0 1 0
7544 1 0 1 0
7545 1 0 1 0
7546 1 0 1 0
7547 1 0 1 0
7548 1 0 1 0
7549 1 0 1 0
7550 1 0 1 0
7551 1 0 1 0
7552 1 0 1 0
7553 1 0 1 0
7554 1 0 1 0
7555 1 0 1 0
7556 1 0 1 0
7557 1 0 1 0
7558 1 0 1 0
7559 1 0 1 0
7560 1 0 1 0
7561 1 0 1 0
7562 1 0 1 0
7563 1 0 1 0
7564 1 0 1 0
7565 1 0 1 0
7566 1 0 1 0
7567 1 0 1 0
7568 1 0 1 0
7569 1 0 1 0
7570 1 0 1 0
7571 1 0 1 0
7572 1 0 1 0
7573 1 0 1 0
7574 1 0 1 0
7575 1 0 1 0
7576 1 0 1 0
7577 1 0 1 0
7578 1 0 1 0
7579 1 0 1 0
7580 1 0 1 0
7581 1 0 1 0
7582 1 0 1 0
7583 1 0 1 0
7584 1 0 1 0
7585 1 0 1 0
7586 1 0 1 0
7587 1 0 1 0
7588 1 0 1 0
7589 1 0 1 0
7590 1 0 1 0
7591 1 0 1 0
7592 1 0 1 0
7593 1 0 1 0
7594 1 0 1 0
7595 1 0 1 0
7596 1 0 1 0
7597 1 0 1 0
7598 1 0 1 0
7599 1 0 1 0
7600 1 0 1 0
7601 1 0 1 0
7602 1 0 1 0
7603 1 0 1 0
7604 1 0 1 0
7605 1 0 1 0
7606 1 0 1 0
7607 1 0 1 0
7608 1 0 1 0
7609 1 0 1 0
7610 1 0 1 0
7611 1 0 1 0
7612 1 0 1 0
7613 1 0 1 0
7614 1 0 1 0
7615 1 0 1 0
7616 1 0 1 0
7617 1 0 1 0
7618 1 0 1 0
7619 1 0 1 0
7620 1 0 1 0
7621 1 0 1 0
7622 1 0 1 0
7623 1 0 1 0
7624 1 0 1 0
7625 1 0 1 0
7626 1 0 1 0
7627 1 0 1 0
7628 1 0 1 0
7629 1 0 1 0
7630 1 0 1 0
7631 1 0 1 0
7632 1 0 1 0
7633 1 0 1 0
7634 1 0 1 0
7635 1 0 1 0
7636 1 0 1 0
7637 1 0 1 0
7638 1 0 1 0
7639 1 0 1 0
7640 1 0 1 0
7641 1 0 1 0
7642 1 0 1 0
7643 1 0 1 0
7644 1 0 1 0
7645 1 0 1 0
7646 1 0 1 0
7647 1 0 1 0
7648 1 0 1 0
7649 1 0 1 0
7650 1 0 1 0
7651 1 0 1 0
7652 1 0 1 0
7653 1 0 1 0
7654 1 0 1 0
7655 1 0 1 0
7656 1 0 1 0
7657 1 0 1 0
7658 1 0 1 0
7659 1 0 1 0
7660 1 0 1 0
7661 1 0 1 0
7662 1 0 1 0
7663 1 0 1 0
7664 1 0 1 0
7665 1 0 1 0
7666 1 0 1 0
7667 1 0 1 0
7668 1 0 1 0
7669 1 0 1 0
7670 1 0 1 0
7671 1 0 1 0
7672 1 0 1 0
7673 1 0 1 0
7674 1 0 1 0
7675 1 0 1 0
7676 1 0 1 0
7677 1 0 1 0
7678 1 0 1 0
7679 1 0 1 0
7680 1 0 1 0
7681 1 0 1 0
7682 1 0 1 0
7683 1 0 1 0
7684 1 0 1 0
7685 1 0 1 0
7686 1 0 1 0
7687 1 0 1 0
7688 1 0 1 0
7689 1 0 1 0
7690 1 0 1 0
7691 1 0 1 0
7692 1 0 1 0
7693 1 0 1 0
7694 1 0 1 0
7695 1 0 1 0
7696 1 0 1 0
7697 1 0 1 0
7698 1 0 1 0
7699 1 0 1 0
7700 1 0 1 0
7701 1 0 1 0
7702 1 0 1 0
7703 1 0 1 0
7704 1 0 1 0
7705 1 0 1 0
7706 1 0 1 0
7707 1 0 1 0
7708 1 0 1 0
7709 1 0 1 0
7710 1 0 1 0
7711 1 0 1 0
7712 1 0 1 0
7713 1 0 1 0
7714 1 0 1 0
7715 1 0 1 0
7716 1 0 1 0
7717 1 0 1 0
7718 1 0 1 0
7719 1 0 1 0
7720 1 0 1 0
7721 1 0 1 0
7722 1 0 1 0
7723 1 0 1 0
7724 1 0 1 0
7725 1 0 1 0
7726 1 0 1 0
7727 1 0 1 0
7728 1 0 1 0
7729 1 0 1 0
7730 1 0 1 0
7731 1 0 1 0
7732 1 0 1 0
7733 1 0 1 0
7734 1 0 1 0
7735 1 0 1 0
7736 1 0 1 0
7737 1 0 1 0
7738 1 0 1 0
7739 1 0 1 0
7740 1 0 1 0
7741 1 0 1 0
7742 1 0 1 0
7743 1 0 1 0
7744 1 0 1 0
7745 1 0 1 0
7746 1 0 1 0
7747 1 0 1 0
7748 1 0 1 0
7749 1 0 1 0
7750 1 0 1 0
7751 1 0 1 0
7752 1 0 1 0
7753 1 0 1 0
7754 1 0 1 0
7755 1 0 1 0
7756 1 0 1 0
7757 1 0 1 0
7758 1 0 1 0
7759 1 0 1 0
7760 1 0 1 0
7761 1 0 1 0
7762 1 0 1 0
7763 1 0 1 0
7764 1 0 1 0
7765 1 0 1 0
7766 1 0 1 0
7767 1 0 1 0
7768 1 0 1 0
7769 1 0 1 0
7770 1 0 1 0
7771 1 0 1 0
7772 1 0 1 0
7773 1 0 1 0
7774 1 0 1 0
7775 1 0 1 0
7776 1 0 1 0
7777 1 0 1 0
7778 1 0 1 0
7779 1 0 1 0
7780 1 0 1 0
7781 1 0 1 0
7782 1 0 1 0
7783 1 0 1 0
7784 1 0 1 0
7785 1 0 1 0
7786 1 0 1 0
7787 1 0 1 0
7788 1 0 1 0
7789 1 0 1 0
7790 1 0 1 0
7791 1 0 1 0
7792 1 0 1 0
7793 1 0 1 0
7794 1 0 1 0
7795 1 0 1 0
7796 1 0 1 0
7797 1 0 1 0
7798 1 0 1 0
7799 1 0 1 0
7800 1 0 1 0
7801 1 0 1 0
7802 1 0 1 0
7803 1 0 1 0
7804 1 0 1 0
7805 1 0 1 0
7806 1 0 1 0
7807 1 0 1 0
7808 1 0 1 0
7809 1 0 1 0
7810 1 0 1 0
7811 1 0 1 0
7812 1 0 1 0
7813 1 0 1 0
7814 1 0 1 0
7815 1 0 1 0
7816 1 0 1 0
7817 1 0 1 0
7818 1 0 1 0
7819 1 0 1 0
7820 1 0 1 0
7821 1 0 1 0
7822 1 0 1 0
7823 1 0 1 0
7824 1 0 1 0
7825 1 0 1 0
7826 1 0 1 0
7827 1 0 1 0
7828 1 0 1 0
7829 1 0 1 0
7830 1 0 1 0
7831 1 0 1 0
7832 1 0 1 0
7833 1 0 1 0
7834 1 0 1 0
7835 1 0 1 0
7836 1 0 1 0
7837 1 0 1 0
7838 1 0 1 0
7839 1 0 1 0
7840 1 0 1 0
7841 1 0 1 0
7842 1 0 1 0
7843 1 0 1 0
7844 1 0 1 0
7845 1 0 1 0
7846 1 0 1 0
7847 1 0 1 0
7848 1 0 1 0
7849 1 0 1 0
7850 1 0 1 0
7851 1 0 1 0
7852 1 0 1 0
7853 1 0 1 0
7854 1 0 1 0
7855 1 0 1 0
7856 1 0 1 0
7857 1 0 1 0
7858 1 0 1 0
7859 1 0 1 0
7860 1 0 1 0
7861 1 0 1 0
7862 1 0 1 0
7863 1 0 1 0
7864 1 0 1 0
7865 1 0 1 0
7866 1 0 1 0
7867 1 0 1 0
7868 1 0 1 0
7869 1 0 1 0
7870 1 0 1 0
7871 1 0 1 0
7872 1 0 1 0
7873 1 0 1 0
7874 1 0 1 0
7875 1 0 1 0
7876 1 0 1 0
7877 1 0 1 0
7878 1 0 1 0
7879 1 0 1 0
7880 1 0 1 0
7881 1 0 1 0
7882 1 0 1 0
7883 1 0 1 0
7884 1 0 1 0
7885 1 0 1 0
7886 1 0 1 0
7887 1 0 1 0
7888 1 0 1 0
7889 1 0 1 0
7890 1 0 1 0
7891 1 0 1 0
7892 1 0 1 0
7893 1 0 1 0
7894 1 0 1 0
7895 1 0 1 0
7896 1 0 1 0
7897 1 0 1 0
7898 1 0 1 0
7899 1 0 1 0
7900 1 0 1 0
7901 1 0 1 0
7902 1 0 1 0
7903 1 0 1 0
7904 1 0 1 0
7905 1 0 1 0
7906 1 0 1 0
7907 1 0 1 0
7908 1 0 1 0
7909 1 0 1 0
7910 1 0 1 0
7911 1 0 1 0
7912 1 0 1 0
7913 1 0 1 0
7914 1 0 1 0
7915 1 0 1 0
7916 1 0 1 0
7917 1 0 1 0
7918 1 0 1 0
7919 1 0 1 0
7920 1 0 1 0
7921 1 0 1 0
7922 1 0 1 0
7923 1 0 1 0
7924 1 0 1 0
7925 1 0 1 0
7926 1 0 1 0
7927 1 0 1 0
7928 1 0 1 0
7929 1 0 1 0
7930 1 0 1 0
7931 1 0 1 0
7932 1 0 1 0
7933 1 0 1 0
7934 1 0 1 0
7935 1 0 1 0
7936 1 0 1 0
7937 1 0 1 0
7938 1 0 1 0
7939 1 0 1 0
7940 1 0 1 0
7941 1 0 1 0
7942 1 0 1 0
7943 1 0 1 0
7944 1 0 1 0
7945 1 0 1 0
7946 1 0 1 0
7947 1 0 1 0
7948 1 0 1 0
7949 1 0 1 0
7950 1 0 1 0
7951 1 0 1 0
7952 1 0 1 0
7953 1 0 1 0
7954 1 0 1 0
7955 1 0 1 0
7956 1 0 1 0
7957 1 0 1 0
7958 1 0 1 0
7959 1 0 1 0
7960 1 0 1 0
7961 1 0 1 0
7962 1 0 1 0
7963 1 0 1 0
7964 1 0 1 0
7965 1 0 1 0
7966 1 0 1 0
7967 1 0 1 0
7968 1 0 1 0
7969 1 0 1 0
7970 1 0 1 0
7971 1 0 1 0
7972 1 0 1 0
7973 1 0 1 0
7974 1 0 1 0
7975 1 0 1 0
7976 1 0 1 0
7977 1 0 1 0
7978 1 0 1 0
7979 1 0 1 0
7980 1 0 1 0
7981 1 0 1 0
7982 1 0 1 0
7983 1 0 1 0
7984 1 0 1 0
7985 1 0 1 0
7986 1 0 1 0
7987 1 0 1 0
7988 1 0 1 0
7989 1 0 1 0
7990 1 0 1 0
7991 1 0 1 0
7992 1 0 1 0
7993 1 0 1 0
7994 1 0 1 0
7995 1 0 1 0
7996 1 0 1 0
7997 1 0 1 0
7998 1 0 1 0
7999 1 0 1 0
8000 1 0 1 0
8001 1 0 1 0
8002 1 0 1 0
8003 1 0 1 0
8004 1 0 1 0
8005 1 0 1 0
8006 1 0 1 0
8007 1 0 1 0
8008 1 0 1 0
8009 1 0 1 0
8010 1 0 1 0
8011 1 0 1 0
8012 1 0 1 0
8013 1 0 1 0
8014 1 0 1 0
8015 1 0 1 0
8016 1 0 1 0
8017 1 0 1 0
8018 1 0 1 0
8019 1 0 1 0
8020 1 0 1 0
8021 1 0 1 0
8022 1 0 1 0
8023 1 0 1 0
8024 1 0 1 0
8025 1 0 1 0
8026 1 0 1 0
8027 1 0 1 0
8028 1 0 1 0
8029 1 0 1 0
8030 1 0 1 0
8031 1 0 1 0
8032 1 0 1 0
8033 1 0 1 0
8034 1 0 1 0
8035 1 0 1 0
8036 1 0 1 0
8037 1 0 1 0
8038 1 0 1 0
8039 1 0 1 0
8040 1 0 1 0
8041 1 0 1 0
8042 1 0 1 0
8043 1 0 1 0
8044 1 0 1 0
8045 1 0 1 0
8046 1 0 1 0
8047 1 0 1 0
8048 1 0 1 0
8049 1 0 1 0
8050 1 0 1 0
8051 1 0 1 0
8052 1 0 1 0
8053 1 0 1 0
8054 1 0 1 0
8055 1 0 1 0
8056 1 0 1 0
8057 1 0 1 0
8058 1 0 1 0
8059 1 0 1 0
8060 1 0 1 0
8061 1 0 1 0
8062 1 0 1 0
8063 1 0 1 0
8064 1 0 1 0
8065 1 0 1 0
8066 1 0 1 0
8067 1 0 1 0
8068 1 0 1 0
8069 1 0 1 0
8070 1 0 1 0
8071 1 0 1 0
8072 1 0 1 0
8073 1 0 1 0
8074 1 0 1 0
8075 1 0 1 0
8076 1 0 1 0
8077 1 0 1 0
8078 1 0 1 0
8079 1 0 1 0
8080 1 0 1 0
8081 1 0 1 0
8082 1 0 1 0
8083 1 0 1 0
8084 1 0 1 0
8085 1 0 1 0
8086 1 0 1 0
8087 1 0 1 0
8088 1 0 1 0
8089 1 0 1 0
8090 1 0 1 0
8091 1 0 1 0
8092 1 0 1 0
8093 1 0 1 0
8094 1 0 1 0
8095 1 0 1 0
8096 1 0 1 0
8097 1 0 1 0
8098 1 0 1 0
8099 1 0 1 0
8100 1 0 1 0
8101 1 0 1 0
8102 1 0 1 0
8103 1 0 1 0
8104 1 0 1 0
8105 1 0 1 0
8106 1 0 1 0
8107 1 0 1 0
8108 1 0 1 0
8109 1 0 1 0
8110 1 0 1 0
8111 1 0 1 0
8112 1 0 1 0
8113 1 0 1 0
8114 1 0 1 0
8115 1 0 1 0
8116 1 0 1 0
8117 1 0 1 0
8118 1 0 1 0
8119 1 0 1 0
8120 1 0 1 0
8121 1 0 1 0
8122 1 0 1 0
8123 1 0 1 0
8124 1 0 1 0
8125 1 0 1 0
8126 1 0 1 0
8127 1 0 1 0
8128 1 0 1 0
8129 1 0 1 0
8130 1 0 1 0
8131 1 0 1 0
8132 1 0 1 0
8133 1 0 1 0
8134 1 0 1 0
8135 1 0 1 0
8136 1 0 1 0
8137 1 0 1 0
8138 1 0 1 0
8139 1 0 1 0
8140 1 0 1 0
8141 1 0 1 0
8142 1 0 1 0
8143 1 0 1 0
8144 1 0 1 0
8145 1 0 1 0
8146 1 0 1 0
8147 1 0 1 0
8148 1 0 1 0
8149 1 0 1 0
8150 1 0 1 0
8151 1 0 1 0
8152 1 0 1 0
8153 1 0 1 0
8154 1 0 1 0
8155 1 0 1 0
8156 1 0 1 0
8157 1 0 1 0
8158 1 0 1 0
8159 1 0 1 0
8160 1 0 1 0
8161 1 0 1 0
8162 1 0 1 0
8163 1 0 1 0
8164 1 0 1 0
8165 1 0 1 0
8166 1 0 1 0
8167 1 0 1 0
8168 1 0 1 0
8169 1 0 1 0
8170 1 0 1 0
8171 1 0 1 0
8172 1 0 1 0
8173 1 0 1 0
8174 1 0 1 0
8175 1 0 1 0
8176 1 0 1 0
8177 1 0 1 0
8178 1 0 1 0
8179 1 0 1 0
8180 1 0 1 0
8181 1 0 1 0
8182 1 0 1 0
8183 1 0 1 0
8184 1 0 1 0
8185 1 0 1 0
8186 1 0 1 0
8187 1 0 1 0
8188 1 0 1 0
8189 1 0 1 0
8190 1 0 1 0
8191 1 0 1 0
8192 1 0 1 0
8193 1 0 1 0
8194 1 0 1 0
8195 1 0 1 0
8196 1 0 1 0
8197 1 0 1 0
8198 1 0 1 0
8199 1 0 1 0
8200 1 0 1 0
8201 1 0 1 0
8202 1 0 1 0
8203 1 0 1 0
8204 1 0 1 0
8205 1 0 1 0
8206 1 0 1 0
8207 1 0 1 0
8208 1 0 1 0
8209 1 0 1 0
8210 1 0 1 0
8211 1 0 1 0
8212 1 0 1 0
8213 1 0 1 0
8214 1 0 1 0
8215 1 0 1 0
8216 1 0 1 0
8217 1 0 1 0
8218 1 0 1 0
8219 1 0 1 0
8220 1 0 1 0
8221 1 0 1 0
8222 1 0 1 0
8223 1 0 1 0
8224 1 0 1 0
8225 1 0 1 0
8226 1 0 1 0
8227 1 0 1 0
8228 1 0 1 0
8229 1 0 1 0
8230 1 0 1 0
8231 1 0 1 0
8232 1 0 1 0
8233 1 0 1 0
8234 1 0 1 0
8235 1 0 1 0
8236 1 0 1 0
8237 1 0 1 0
8238 1 0 1 0
8239 1 0 1 0
8240 1 0 1 0
8241 1 0 1 0
8242 1 0 1 0
8243 1 0 1 0
8244 1 0 1 0
8245 1 0 1 0
8246 1 0 1 0
8247 1 0 1 0
8248 1 0 1 0
8249 1 0 1 0
8250 1 0 1 0
8251 1 0 1 0
8252 1 0 1 0
8253 1 0 1 0
8254 1 0 1 0
8255 1 0 1 0
8256 1 0 1 0
8257 1 0 1 0
8258 1 0 1 0
8259 1 0 1 0
8260 1 0 1 0
8261 1 0 1 0
8262 1 0 1 0
8263 1 0 1 0
8264 1 0 1 0
8265 1 0 1 0
8266 1 0 1 0
8267 1 0 1 0
8268 1 0 1 0
8269 1 0 1 0
8270 1 0 1 0
8271 1 0 1 0
8272 1 0 1 0
8273 1 0 1 0
8274 1 0 1 0
8275 1 0 1 0
8276 1 0 1 0
8277 1 0 1 0
8278 1 0 1 0
8279 1 0 1 0
8280 1 0 1 0
8281 1 0 1 0
8282 1 0 1 0
8283 1 0 1 0
8284 1 0 1 0
8285 1 0 1 0
8286 1 0 1 0
8287 1 0 1 0
8288 1 0 1 0
8289 1 0 1 0
8290 1 0 1 0
8291 1 0 1 0
8292 1 0 1 0
8293 1 0 1 0
8294 1 0 1 0
8295 1 0 1 0
8296 1 0 1 0
8297 1 0 1 0
8298 1 0 1 0
8299 1 0 1 0
8300 1 0 1 0
8301 1 0 1 0
8302 1 0 1 0
8303 1 0 1 0
8304 1 0 1 0
8305 1 0 1 0
8306 1 0 1 0
8307 1 0 1 0
8308 1 0 1 0
8309 1 0 1 0
8310 1 0 1 0
8311 1 0 1 0
8312 1 0 1 0
8313 1 0 1 0
8314 1 0 1 0
8315 1 0 1 0
8316 1 0 1 0
8317 1 0 1 0
8318 1 0 1 0
8319 1 0 1 0
8320 1 0 1 0
8321 1 0 1 0
8322 1 0 1 0
8323 1 0 1 0
8324 1 0 1 0
8325 1 0 1 0
8326 1 0 1 0
8327 1 0 1 0
8328 1 0 1 0
8329 1 0 1 0
8330 1 0 1 0
8331 1 0 1 0
8332 1 0 1 0
8333 1 0 1 0
8334 1 0 1 0
8335 1 0 1 0
8336 1 0 1 0
8337 1 0 1 0
8338 1 0 1 0
8339 1 0 1 0
8340 1 0 1 0
8341 1 0 1 0
8342 1 0 1 0
8343 1 0 1 0
8344 1 0 1 0
8345 1 0 1 0
8346 1 0 1 0
8347 1 0 1 0
8348 1 0 1 0
8349 1 0 1 0
8350 1 0 1 0
8351 1 0 1 0
8352 1 0 1 0
8353 1 0 1 0
8354 1 0 1 0
8355 1 0 1 0
8356 1 0 1 0
8357 1 0 1 0
8358 1 0 1 0
8359 1 0 1 0
8360 1 0 1 0
8361 1 0 1 0
8362 1 0 1 0
8363 1 0 1 0
8364 1 0 1 0
8365 1 0 1 0
8366 1 0 1 0
8367 1 0 1 0
8368 1 0 1 0
8369 1 0 1 0
8370 1 0 1 0
8371 1 0 1 0
8372 1 0 1 0
8373 1 0 1 0
8374 1 0 1 0
8375 1 0 1 0
8376 1 0 1 0
8377 1 0 1 0
8378 1 0 1 0
8379 1 0 1 0
8380 1 0 1 0
8381 1 0 1 0
8382 1 0 1 0
8383 1 0 1 0
8384 1 0 1 0
8385 1 0 1 0
8386 1 0 1 0
8387 1 0 1 0
8388 1 0 1 0
8389 1 0 1 0
8390 1 0 1 0
8391 1 0 1 0
8392 1 0 1 0
8393 1 0 1 0
8394 1 0 1 0
8395 1 0 1 0
8396 1 0 1 0
8397 1 0 1 0
8398 1 0 1 0
8399 1 0 1 0
8400 1 0 1 0
8401 1 0 1 0
8402 1 0 1 0
8403 1 0 1 0
8404 1 0 1 0
8405 1 0 1 0
8406 1 0 1 0
8407 1 0 1 0
8408 1 0 1 0
8409 1 0 1 0
8410 1 0 1 0
8411 1 0 1 0
8412 1 0 1 0
8413 1 0 1 0
8414 1 0 1 0
8415 1 0 1 0
8416 1 0 1 0
8417 1 0 1 0
8418 1 0 1 0
8419 1 0 1 0
8420 1 0 1 0
8421 1 0 1 0
8422 1 0 1 0
8423 1 0 1 0
8424 1 0 1 0
8425 1 0 1 0
8426 1 0 1 0
8427 1 0 1 0
8428 1 0 1 0
8429 1 0 1 0
8430 1 0 1 0
8431 1 0 1 0
8432 1 0 1 0
8433 1 0 1 0
8434 1 0 1 0
8435 1 0 1 0
8436 1 0 1 0
8437 1 0 1 0
8438 1 0 1 0
8439 1 0 1 0
8440 1 0 1 0
8441 1 0 1 0
8442 1 0 1 0
8443 1 0 1 0
8444 1 0 1 0
8445 1 0 1 0
8446 1 0 1 0
8447 1 0 1 0
8448 1 0 1 0
8449 1 0 1 0
8450 1 0 1 0
8451 1 0 1 0
8452 1 0 1 0
8453 1 0 1 0
8454 1 0 1 0
8455 1 0 1 0
8456 1 0 1 0
8457 1 0 1 0
8458 1 0 1 0
8459 1 0 1 0
8460 1 0 1 0
8461 1 0 1 0
8462 1 0 1 0
8463 1 0 1 0
8464 1 0 1 0
8465 1 0 1 0
8466 1 0 1 0
8467 1 0 1 0
8468 1 0 1 0
8469 1 0 1 0
8470 1 0 1 0
8471 1 0 1 0
8472 1 0 1 0
8473 1 0 1 0
8474 1 0 1 0
8475 1 0 1 0
8476 1 0 1 0
8477 1 0 1 0
8478 1 0 1 0
8479 1 0 1 0
8480 1 0 1 0
8481 1 0 1 0
8482 1 0 1 0
8483 1 0 1 0
8484 1 0 1 0
8485 1 0 1 0
8486 1 0 1 0
8487 1 0 1 0
8488 1 0 1 0
8489 1 0 1 0
8490 1 0 1 0
8491 1 0 1 0
8492 1 0 1 0
8493 1 0 1 0
8494 1 0 1 0
8495 1 0 1 0
8496 1 0 1 0
8497 1 0 1 0
8498 1 0 1 0
8499 1 0 1 0
8500 1 0 1 0
8501 1 0 1 0
8502 1 0 1 0
8503 1 0 1 0
8504 1 0 1 0
8505 1 0 1 0
8506 1 0 1 0
8507 1 0 1 0
8508 1 0 1 0
8509 1 0 1 0
8510 1 0 1 0
8511 1 0 1 0
8512 1 0 1 0
8513 1 0 1 0
8514 1 0 1 0
8515 1 0 1 0
8516 1 0 1 0
8517 1 0 1 0
8518 1 0 1 0
8519 1 0 1 0
8520 1 0 1 0
8521 1 0 1 0
8522 1 0 1 0
8523 1 0 1 0
8524 1 0 1 0
8525 1 0 1 0
8526 1 0 1 0
8527 1 0 1 0
8528 1 0 1 0
8529 1 0 1 0
8530 1 0 1 0
8531 1 0 1 0
8532 1 0 1 0
8533 1 0 1 0
8534 1 0 1 0
8535 1 0 1 0
8536 1 0 1 0
8537 1 0 1 0
8538 1 0 1 0
8539 1 0 1 0
8540 1 0 1 0
8541 1 0 1 0
8542 1 0 1 0
8543 1 0 1 0
8544 1 0 1 0
8545 1 0 1 0
8546 1 0 1 0
8547 1 0 1 0
8548 1 0 1 0
8549 1 0 1 0
8550 1 0 1 0
8551 1 0 1 0
8552 1 0 1 0
8553 1 0 1 0
8554 1 0 1 0
8555 1 0 1 0
8556 1 0 1 0
8557 1 0 1 0
8558 1 0 1 0
8559 1 0 1 0
8560 1 0 1 0
8561 1 0 1 0
8562 1 0 1 0
8563 1 0 1 0
8564 1 0 1 0
8565 1 0 1 0
8566 1 0 1 0
8567 1 0 1 0
8568 1 0 1 0
8569 1 0 1 0
8570 1 0 1 0
8571 1 0 1 0
8572 1 0 1 0
8573 1 0 1 0
8574 1 0 1 0
8575 1 0 1 0
8576 1 0 1 0
8577 1 0 1 0
8578 1 0 1 0
8579 1 0 1 0
8580 1 0 1 0
8581 1 0 1 0
8582 1 0 1 0
8583 1 0 1 0
8584 1 0 1 0
8585 1 0 1 0
8586 1 0 1 0
8587 1 0 1 0
8588 1 0 1 0
8589 1 0 1 0
8590 1 0 1 0
8591 1 0 1 0
8592 1 0 1 0
8593 1 0 1 0
8594 1 0 1 0
8595 1 0 1 0
8596 1 0 1 0
8597 1 0 1 0
8598 1 0 1 0
8599 1 0 1 0
8600 1 0 1 0
8601 1 0 1 0
8602 1 0 1 0
8603 1 0 1 0
8604 1 0 1 0
8605 1 0 1 0
8606 1 0 1 0
8607 1 0 1 0
8608 1 0 1 0
8609 1 0 1 0
8610 1 0 1 0
8611 1 0 1 0
8612 1 0 1 0
8613 1 0 1 0
8614 1 0 1 0
8615 1 0 1 0
8616 1 0 1 0
8617 1 0 1 0
8618 1 0 1 0
8619 1 0 1 0
8620 1 0 1 0
8621 1 0 1 0
8622 1 0 1 0
8623 1 0 1 0
8624 1 0 1 0
8625 1 0 1 0
8626 1 0 1 0
8627 1 0 1 0
8628 1 0 1 0
8629 1 0 1 0
8630 1 0 1 0
8631 1 0 1 0
8632 1 0 1 0
8633 1 0 1 0
8634 1 0 1 0
8635 1 0 1 0
8636 1 0 1 0
8637 1 0 1 0
8638 1 0 1 0
8639 1 0 1 0
8640 1 0 1 0
8641 1 0 1 0
8642 1 0 1 0
8643 1 0 1 0
8644 1 0 1 0
8645 1 0 1 0
8646 1 0 1 0
8647 1 0 1 0
8648 1 0 1 0
8649 1 0 1 0
8650 1 0 1 0
8651 1 0 1 0
8652 1 0 1 0
8653 1 0 1 0
8654 1 0 1 0
8655 1 0 1 0
8656 1 0 1 0
8657 1 0 1 0
8658 1 0 1 0
8659 1 0 1 0
8660 1 0 1 0
8661 1 0 1 0
8662 1 0 1 0
8663 1 0 1 0
8664 1 0 1 0
8665 1 0 1 0
8666 1 0 1 0
8667 1 0 1 0
8668 1 0 1 0
8669 1 0 1 0
8670 1 0 1 0
8671 1 0 1 0
8672 1 0 1 0
8673 1 0 1 0
8674 1 0 1 0
8675 1 0 1 0
8676 1 0 1 0
8677 1 0 1 0
8678 1 0 1 0
8679 1 0 1 0
8680 1 0 1 0
8681 1 0 1 0
8682 1 0 1 0
8683 1 0 1 0
8684 1 0 1 0
8685 1 0 1 0
8686 1 0 1 0
8687 1 0 1 0
8688 1 0 1 0
8689 1 0 1 0
8690 1 0 1 0
8691 1 0 1 0
8692 1 0 1 0
8693 1 0 1 0
8694 1 0 1 0
8695 1 0 1 0
8696 1 0 1 0
8697 1 0 1 0
8698 1 0 1 0
8699 1 0 1 0
8700 1 0 1 0
8701 1 0 1 0
8702 1 0 1 0
8703 1 0 1 0
8704 1 0 1 0
8705 1 0 1 0
8706 1 0 1 0
8707 1 0 1 0
8708 1 0 1 0
8709 1 0 1 0
8710 1 0 1 0
8711 1 0 1 0
8712 1 0 1 0
8713 1 0 1 0
8714 1 0 1 0
8715 1 0 1 0
8716 1 0 1 0
8717 1 0 1 0
8718 1 0 1 0
8719 1 0 1 0
8720 1 0 1 0
8721 1 0 1 0
8722 1 0 1 0
8723 1 0 1 0
8724 1 0 1 0
8725 1 0 1 0
8726 1 0 1 0
8727 1 0 1 0
8728 1 0 1 0
8729 1 0 1 0
8730 1 0 1 0
8731 1 0 1 0
8732 1 0 1 0
8733 1 0 1 0
8734 1 0 1 0
8735 1 0 1 0
8736 1 0 1 0
8737 1 0 1 0
8738 1 0 1 0
8739 1 0 1 0
8740 1 0 1 0
8741 1 0 1 0
8742 1 0 1 0
8743 1 0 1 0
8744 1 0 1 0
8745 1 0 1 0
8746 1 0 1 0
8747 1 0 1 0
8748 1 0 1 0
8749 1 0 1 0
8750 1 0 1 0
8751 1 0 1 0
8752 1 0 1 0
8753 1 0 1 0
8754 1 0 1 0
8755 1 0 1 0
8756 1 0 1 0
8757 1 0 1 0
8758 1 0 1 0
8759 1 0 1 0
8760 1 0 1 0
8761 1 0 1 0
8762 1 0 1 0
8763 1 0 1 0
8764 1 0 1 0
8765 1 0 1 0
8766 1 0 1 0
8767 1 0 1 0
8768 1 0 1 0
8769 1 0 1 0
8770 1 0 1 0
8771 1 0 1 0
8772 1 0 1 0
8773 1 0 1 0
8774 1 0 1 0
8775 1 0 1 0
8776 1 0 1 0
8777 1 0 1 0
8778 1 0 1 0
8779 1 0 1 0
8780 1 0 1 0
8781 1 0 1 0
8782 1 0 1 0
8783 1 0 1 0
8784 1 0 1 0
8785 1 0 1 0
8786 1 0 1 0
8787 1 0 1 0
8788 1 0 1 0
8789 1 0 1 0
8790 1 0 1 0
8791 1 0 1 0
8792 1 0 1 0
8793 1 0 1 0
8794 1 0 1 0
8795 1 0 1 0
8796 1 0 1 0
8797 1 0 1 0
8798 1 0 1 0
8799 1 0 1 0
8800 1 0 1 0
8801 1 0 1 0
8802 1 0 1 0
8803 1 0 1 0
8804 1 0 1 0
8805 1 0 1 0
8806 1 0 1 0
8807 1 0 1 0
8808 1 0 1 0
8809 1 0 1 0
8810 1 0 1 0
8811 1 0 1 0
8812 1 0 1 0
8813 1 0 1 0
8814 1 0 1 0
8815 1 0 1 0
8816 1 0 1 0
8817 1 0 1 0
8818 1 0 1 0
8819 1 0 1 0
8820 1 0 1 0
8821 1 0 1 0
8822 1 0 1 0
8823 1 0 1 0
8824 1 0 1 0
8825 1 0 1 0
8826 1 0 1 0
8827 1 0 1 0
8828 1 0 1 0
8829 1 0 1 0
8830 1 0 1 0
8831 1 0 1 0
8832 1 0 1 0
8833 1 0 1 0
8834 1 0 1 0
8835 1 0 1 0
8836 1 0 1 0
8837 1 0 1 0
8838 1 0 1 0
8839 1 0 1 0
8840 1 0 1 0
8841 1 0 1 0
8842 1 0 1 0
8843 1 0 1 0
8844 1 0 1 0
8845 1 0 1 0
8846 1 0 1 0
8847 1 0 1 0
8848 1 0 1 0
8849 1 0 1 0
8850 1 0 1 0
8851 1 0 1 0
8852 1 0 1 0
8853 1 0 1 0
8854 1 0 1 0
8855 1 0 1 0
8856 1 0 1 0
8857 1 0 1 0
8858 1 0 1 0
8859 1 0 1 0
8860 1 0 1 0
8861 1 0 1 0
8862 1 0 1 0
8863 1 0 1 0
8864 1 0 1 0
8865 1 0 1 0
8866 1 0 1 0
8867 1 0 1 0
8868 1 0 1 0
8869 1 0 1 0
8870 1 0 1 0
8871 1 0 1 0
8872 1 0 1 0
8873 1 0 1 0
8874 1 0 1 0
8875 1 0 1 0
8876 1 0 1 0
8877 1 0 1 0
8878 1 0 1 0
8879 1 0 1 0
8880 1 0 1 0
8881 1 0 1 0
8882 1 0 1 0
8883 1 0 1 0
8884 1 0 1 0
8885 1 0 1 0
8886 1 0 1 0
8887 1 0 1 0
8888 1 0 1 0
8889 1 0 1 0
8890 1 0 1 0
8891 1 0 1 0
8892 1 0 1 0
8893 1 0 1 0
8894 1 0 1 0
8895 1 0 1 0
8896 1 0 1 0
8897 1 0 1 0
8898 1 0 1 0
8899 1 0 1 0
8900 1 0 1 0
8901 1 0 1 0
8902 1 0 1 0
8903 1 0 1 0
8904 1 0 1 0
8905 1 0 1 0
8906 1 0 1 0
8907 1 0 1 0
8908 1 0 1 0
8909 1 0 1 0
8910 1 0 1 0
8911 1 0 1 0
8912 1 0 1 0
8913 1 0 1 0
8914 1 0 1 0
8915 1 0 1 0
8916 1 0 1 0
8917 1 0 1 0
8918 1 0 1 0
8919 1 0 1 0
8920 1 0 1 0
8921 1 0 1 0
8922 1 0 1 0
8923 1 0 1 0
8924 1 0 1 0
8925 1 0 1 0
8926 1 0 1 0
8927 1 0 1 0
8928 1 0 1 0
8929 1 0 1 0
8930 1 0 1 0
8931 1 0 1 0
8932 1 0 1 0
8933 1 0 1 0
8934 1 0 1 0
8935 1 0 1 0
8936 1 0 1 0
8937 1 0 1 0
8938 1 0 1 0
8939 1 0 1 0
8940 1 0 1 0
8941 1 0 1 0
8942 1 0 1 0
8943 1 0 1 0
8944 1 0 1 0
8945 1 0 1 0
8946 1 0 1 0
8947 1 0 1 0
8948 1 0 1 0
8949 1 0 1 0
8950 1 0 1 0
8951 1 0 1 0
8952 1 0 1 0
8953 1 0 1 0
8954 1 0 1 0
8955 1 0 1 0
8956 1 0 1 0
8957 1 0 1 0
8958 1 0 1 0
8959 1 0 1 0
8960 1 0 1 0
8961 1 0 1 0
8962 1 0 1 0
8963 1 0 1 0
8964 1 0 1 0
8965 1 0 1 0
8966 1 0 1 0
8967 1 0 1 0
8968 1 0 1 0
8969 1 0 1 0
8970 1 0 1 0
8971 1 0 1 0
8972 1 0 1 0
8973 1 0 1 0
8974 1 0 1 0
8975 1 0 1 0
8976 1 0 1 0
8977 1 0 1 0
8978 1 0 1 0
8979 1 0 1 0
8980 1 0 1 0
8981 1 0 1 0
8982 1 0 1 0
8983 1 0 1 0
8984 1 0 1 0
8985 1 0 1 0
8986 1 0 1 0
8987 1 0 1 0
8988 1 0 1 0
8989 1 0 1 0
8990 1 0 1 0
8991 1 0 1 0
8992 1 0 1 0
8993 1 0 1 0
8994 1 0 1 0
8995 1 0 1 0
8996 1 0 1 0
8997 1 0 1 0
8998 1 0 1 0
8999 1 0 1 0
9000 1 0 1 0
9001 1 0 1 0
9002 1 0 1 0
9003 1 0 1 0
9004 1 0 1 0
9005 1 0 1 0
9006 1 0 1 0
9007 1 0 1 0
9008 1 0 1 0
9009 1 0 1 0
9010 1 0 1 0
9011 1 0 1 0
9012 1 0 1 0
9013 1 0 1 0
9014 1 0 1 0
9015 1 0 1 0
9016 1 0 1 0
9017 1 0 1 0
9018 1 0 1 0
9019 1 0 1 0
9020 1 0 1 0
9021 1 0 1 0
9022 1 0 1 0
9023 1 0 1 0
9024 1 0 1 0
9025 1 0 1 0
9026 1 0 1 0
9027 1 0 1 0
9028 1 0 1 0
9029 1 0 1 0
9030 1 0 1 0
9031 1 0 1 0
9032 1 0 1 0
9033 1 0 1 0
9034 1 0 1 0
9035 1 0 1 0
9036 1 0 1 0
9037 1 0 1 0
9038 1 0 1 0
9039 1 0 1 0
9040 1 0 1 0
9041 1 0 1 0
9042 1 0 1 0
9043 1 0 1 0
9044 1 0 1 0
9045 1 0 1 0
9046 1 0 1 0
9047 1 0 1 0
9048 1 0 1 0
9049 1 0 1 0
9050 1 0 1 0
9051 1 0 1 0
9052 1 0 1 0
9053 1 0 1 0
9054 1 0 1 0
9055 1 0 1 0
9056 1 0 1 0
9057 1 0 1 0
9058 1 0 1 0
9059 1 0 1 0
9060 1 0 1 0
9061 1 0 1 0
9062 1 0 1 0
9063 1 0 1 0
9064 1 0 1 0
9065 1 0 1 0
9066 1 0 1 0
9067 1 0 1 0
9068 1 0 1 0
9069 1 0 1 0
9070 1 0 1 0
9071 1 0 1 0
9072 1 0 1 0
9073 1 0 1 0
9074 1 0 1 0
9075 1 0 1 0
9076 1 0 1 0
9077 1 0 1 0
9078 1 0 1 0
9079 1 0 1 0
9080 1 0 1 0
9081 1 0 1 0
9082 1 0 1 0
9083 1 0 1 0
9084 1 0 1 0
9085 1 0 1 0
9086 1 0 1 0
9087 1 0 1 0
9088 1 0 1 0
9089 1 0 1 0
9090 1 0 1 0
9091 1 0 1 0
9092 1 0 1 0
9093 1 0 1 0
9094 1 0 1 0
9095 1 0 1 0
9096 1 0 1 0
9097 1 0 1 0
9098 1 0 1 0
9099 1 0 1 0
9100 1 0 1 0
9101 1 0 1 0
9102 1 0 1 0
9103 1 0 1 0
9104 1 0 1 0
9105 1 0 1 0
9106 1 0 1 0
9107 1 0 1 0
9108 1 0 1 0
9109 1 0 1 0
9110 1 0 1 0
9111 1 0 1 0
9112 1 0 1 0
9113 1 0 1 0
9114 1 0 1 0
9115 1 0 1 0
9116 1 0 1 0
9117 1 0 1 0
9118 1 0 1 0
9119 1 0 1 0
9120 1 0 1 0
9121 1 0 1 0
9122 1 0 1 0
9123 1 0 1 0
9124 1 0 1 0
9125 1 0 1 0
9126 1 0 1 0
9127 1 0 1 0
9128 1 0 1 0
9129 1 0 1 0
9130 1 0 1 0
9131 1 0 1 0
9132 1 0 1 0
9133 1 0 1 0
9134 1 0 1 0
9135 1 0 1 0
9136 1 0 1 0
9137 1 0 1 0
9138 1 0 1 0
9139 1 0 1 0
9140 1 0 1 0
9141 1 0 1 0
9142 1 0 1 0
9143 1 0 1 0
9144 1 0 1 0
9145 1 0 1 0
9146 1 0 1 0
9147 1 0 1 0
9148 1 0 1 0
9149 1 0 1 0
9150 1 0 1 0
9151 1 0 1 0
9152 1 0 1 0
9153 1 0 1 0
9154 1 0 1 0
9155 1 0 1 0
9156 1 0 1 0
9157 1 0 1 0
9158 1 0 1 0
9159 1 0 1 0
9160 1 0 1 0
9161 1 0 1 0
9162 1 0 1 0
9163 1 0 1 0
9164 1 0 1 0
9165 1 0 1 0
9166 1 0 1 0
9167 1 0 1 0
9168 1 0 1 0
9169 1 0 1 0
9170 1 0 1 0
9171 1 0 1 0
9172 1 0 1 0
9173 1 0 1 0
9174 1 0 1 0
9175 1 0 1 0
9176 1 0 1 0
9177 1 0 1 0
9178 1 0 1 0
9179 1 0 1 0
9180 1 0 1 0
9181 1 0 1 0
9182 1 0 1 0
9183 1 0 1 0
9184 1 0 1 0
9185 1 0 1 0
9186 1 0 1 0
9187 1 0 1 0
9188 1 0 1 0
9189 1 0 1 0
9190 1 0 1 0
9191 1 0 1 0
9192 1 0 1 0
9193 1 0 1 0
9194 1 0 1 0
9195 1 0 1 0
9196 1 0 1 0
9197 1 0 1 0
9198 1 0 1 0
9199 1 0 1 0
9200 1 0 1 0
9201 1 0 1 0
9202 1 0 1 0
9203 1 0 1 0
9204 1 0 1 0
9205 1 0 1 0
9206 1 0 1 0
9207 1 0 1 0
9208 1 0 1 0
9209 1 0 1 0
9210 1 0 1 0
9211 1 0 1 0
9212 1 0 1 0
9213 1 0 1 0
9214 1 0 1 0
9215 1 0 1 0
9216 1 0 1 0
9217 1 0 1 0
9218 1 0 1 0
9219 1 0 1 0
9220 1 0 1 0
9221 1 0 1 0
9222 1 0 1 0
9223 1 0 1 0
9224 1 0 1 0
9225 1 0 1 0
9226 1 0 1 0
9227 1 0 1 0
9228 1 0 1 0
9229 1 0 1 0
9230 1 0 1 0
9231 1 0 1 0
9232 1 0 1 0
9233 1 0 1 0
9234 1 0 1 0
9235 1 0 1 0
9236 1 0 1 0
9237 1 0 1 0
9238 1 0 1 0
9239 1 0 1 0
9240 1 0 1 0
9241 1 0 1 0
9242 1 0 1 0
9243 1 0 1 0
9244 1 0 1 0
9245 1 0 1 0
9246 1 0 1 0
9247 1 0 1 0
9248 1 0 1 0
9249 1 0 1 0
9250 1 0 1 0
9251 1 0 1 0
9252 1 0 1 0
9253 1 0 1 0
9254 1 0 1 0
9255 1 0 1 0
9256 1 0 1 0
9257 1 0 1 0
9258 1 0 1 0
9259 1 0 1 0
9260 1 0 1 0
9261 1 0 1 0
9262 1 0 1 0
9263 1 0 1 0
9264 1 0 1 0
9265 1 0 1 0
9266 1 0 1 0
9267 1 0 1 0
9268 1 0 1 0
9269 1 0 1 0
9270 1 0 1 0
9271 1 0 1 0
9272 1 0 1 0
9273 1 0 1 0
9274 1 0 1 0
9275 1 0 1 0
9276 1 0 1 0
9277 1 0 1 0
9278 1 0 1 0
9279 1 0 1 0
9280 1 0 1 0
9281 1 0 1 0
9282 1 0 1 0
9283 1 0 1 0
9284 1 0 1 0
9285 1 0 1 0
9286 1 0 1 0
9287 1 0 1 0
9288 1 0 1 0
9289 1 0 1 0
9290 1 0 1 0
9291 1 0 1 0
9292 1 0 1 0
9293 1 0 1 0
9294 1 0 1 0
9295 1 0 1 0
9296 1 0 1 0
9297 1 0 1 0
9298 1 0 1 0
9299 1 0 1 0
9300 1 0 1 0
9301 1 0 1 0
9302 1 0 1 0
9303 1 0 1 0
9304 1 0 1 0
9305 1 0 1 0
9306 1 0 1 0
9307 1 0 1 0
9308 1 0 1 0
9309 1 0 1 0
9310 1 0 1 0
9311 1 0 1 0
9312 1 0 1 0
9313 1 0 1 0
9314 1 0 1 0
9315 1 0 1 0
9316 1 0 1 0
9317 1 0 1 0
9318 1 0 1 0
9319 1 0 1 0
9320 1 0 1 0
9321 1 0 1 0
9322 1 0 1 0
9323 1 0 1 0
9324 1 0 1 0
9325 1 0 1 0
9326 1 0 1 0
9327 1 0 1 0
9328 1 0 1 0
9329 1 0 1 0
9330 1 0 1 0
9331 1 0 1 0
9332 1 0 1 0
9333 1 0 1 0
9334 1 0 1 0
9335 1 0 1 0
9336 1 0 1 0
9337 1 0 1 0
9338 1 0 1 0
9339 1 0 1 0
9340 1 0 1 0
9341 1 0 1 0
9342 1 0 1 0
9343 1 0 1 0
9344 1 0 1 0
9345 1 0 1 0
9346 1 0 1 0
9347 1 0 1 0
9348 1 0 1 0
9349 1 0 1 0
9350 1 0 1 0
9351 1 0 1 0
9352 1 0 1 0
9353 1 0 1 0
9354 1 0 1 0
9355 1 0 1 0
9356 1 0 1 0
9357 1 0 1 0
9358 1 0 1 0
9359 1 0 1 0
9360 1 0 1 0
9361 1 0 1 0
9362 1 0 1 0
9363 1 0 1 0
9364 1 0 1 0
9365 1 0 1 0
9366 1 0 1 0
9367 1 0 1 0
9368 1 0 1 0
9369 1 0 1 0
9370 1 0 1 0
9371 1 0 1 0
9372 1 0 1 0
9373 1 0 1 0
9374 1 0 1 0
9375 1 0 1 0
9376 1 0 1 0
9377 1 0 1 0
9378 1 0 1 0
9379 1 0 1 0
9380 1 0 1 0
9381 1 0 1 0
9382 1 0 1 0
9383 1 0 1 0
9384 1 0 1 0
9385 1 0 1 0
9386 1 0 1 0
9387 1 0 1 0
9388 1 0 1 0
9389 1 0 1 0
9390 1 0 1 0
9391 1 0 1 0
9392 1 0 1 0
9393 1 0 1 0
9394 1 0 1 0
9395 1 0 1 0
9396 1 0 1 0
9397 1 0 1 0
9398 1 0 1 0
9399 1 0 1 0
9400 1 0 1 0
9401 1 0 1 0
9402 1 0 1 0
9403 1 0 1 0
9404 1 0 1 0
9405 1 0 1 0
9406 1 0 1 0
9407 1 0 1 0
9408 1 0 1 0
9409 1 0 1 0
9410 1 0 1 0
9411 1 0 1 0
9412 1 0 1 0
9413 1 0 1 0
9414 1 0 1 0
9415 1 0 1 0
9416 1 0 1 0
9417 1 0 1 0
9418 1 0 1 0
9419 1 0 1 0
9420 1 0 1 0
9421 1 0 1 0
9422 1 0 1 0
9423 1 0 1 0
9424 1 0 1 0
9425 1 0 1 0
9426 1 0 1 0
9427 1 0 1 0
9428 1 0 1 0
9429 1 0 1 0
9430 1 0 1 0
9431 1 0 1 0
9432 1 0 1 0
9433 1 0 1 0
9434 1 0 1 0
9435 1 0 1 0
9436 1 0 1 0
9437 1 0 1 0
9438 1 0 1 0
9439 1 0 1 0
9440 1 0 1 0
9441 1 0 1 0
9442 1 0 1 0
9443 1 0 1 0
9444 1 0 1 0
9445 1 0 1 0
9446 1 0 1 0
9447 1 0 1 0
9448 1 0 1 0
9449 1 0 1 0
9450 1 0 1 0
9451 1 0 1 0
9452 1 0 1 0
9453 1 0 1 0
9454 1 0 1 0
9455 1 0 1 0
9456 1 0 1 0
9457 1 0 1 0
9458 1 0 1 0
9459 1 0 1 0
9460 1 0 1 0
9461 1 0 1 0
9462 1 0 1 0
9463 1 0 1 0
9464 1 0 1 0
9465 1 0 1 0
9466 1 0 1 0
9467 1 0 1 0
9468 1 0 1 0
9469 1 0 1 0
9470 1 0 1 0
9471 1 0 1 0
9472 1 0 1 0
9473 1 0 1 0
9474 1 0 1 0
9475 1 0 1 0
9476 1 0 1 0
9477 1 0 1 0
9478 1 0 1 0
9479 1 0 1 0
9480 1 0 1 0
9481 1 0 1 0
9482 1 0 1 0
9483 1 0 1 0
9484 1 0 1 0
9485 1 0 1 0
9486 1 0 1 0
9487 1 0 1 0
9488 1 0 1 0
9489 1 0 1 0
9490 1 0 1 0
9491 1 0 1 0
9492 1 0 1 0
9493 1 0 1 0
9494 1 0 1 0
9495 1 0 1 0
9496 1 0 1 0
9497 1 0 1 0
9498 1 0 1 0
9499 1 0 1 0
9500 1 0 1 0
9501 1 0 1 0
9502 1 0 1 0
9503 1 0 1 0
9504 1 0 1 0
9505 1 0 1 0
9506 1 0 1 0
9507 1 0 1 0
9508 1 0 1 0
9509 1 0 1 0
9510 1 0 1 0
9511 1 0 1 0
9512 1 0 1 0
9513 1 0 1 0
9514 1 0 1 0
9515 1 0 1 0
9516 1 0 1 0
9517 1 0 1 0
9518 1 0 1 0
9519 1 0 1 0
9520 1 0 1 0
9521 1 0 1 0
9522 1 0 1 0
9523 1 0 1 0
9524 1 0 1 0
9525 1 0 1 0
9526 1 0 1 0
9527 1 0 1 0
9528 1 0 1 0
9529 1 0 1 0
9530 1 0 1 0
9531 1 0 1 0
9532 1 0 1 0
9533 1 0 1 0
9534 1 0 1 0
9535 1 0 1 0
9536 1 0 1 0
9537 1 0 1 0
9538 1 0 1 0
9539 1 0 1 0
9540 1 0 1 0
9541 1 0 1 0
9542 1 0 1 0
9543 1 0 1 0
9544 1 0 1 0
9545 1 0 1 0
9546 1 0 1 0
9547 1 0 1 0
9548 1 0 1 0
9549 1 0 1 0
9550 1 0 1 0
9551 1 0 1 0
9552 1 0 1 0
9553 1 0 1 0
9554 1 0 1 0
9555 1 0 1 0
9556 1 0 1 0
9557 1 0 1 0
9558 1 0 1 0
9559 1 0 1 0
9560 1 0 1 0
9561 1 0 1 0
9562 1 0 1 0
9563 1 0 1 0
9564 1 0 1 0
9565 1 0 1 0
9566 1 0 1 0
9567 1 0 1 0
9568 1 0 1 0
9569 1 0 1 0
9570 1 0 1 0
9571 1 0 1 0
9572 1 0 1 0
9573 1 0 1 0
9574 1 0 1 0
9575 1 0 1 0
9576 1 0 1 0
9577 1 0 1 0
9578 1 0 1 0
9579 1 0 1 0
9580 1 0 1 0
9581 1 0 1 0
9582 1 0 1 0
9583 1 0 1 0
9584 1 0 1 0
9585 1 0 1 0
9586 1 0 1 0
9587 1 0 1 0
9588 1 0 1 0
9589 1 0 1 0
9590 1 0 1 0
9591 1 0 1 0
9592 1 0 1 0
9593 1 0 1 0
9594 1 0 1 0
9595 1 0 1 0
9596 1 0 1 0
9597 1 0 1 0
9598 1 0 1 0
9599 1 0 1 0
9600 1 0 1 0
9601 1 0 1 0
9602 1 0 1 0
9603 1 0 1 0
9604 1 0 1 0
9605 1 0 1 0
9606 1 0 1 0
9607 1 0 1 0
9608 1 0 1 0
9609 1 0 1 0
9610 1 0 1 0
9611 1 0 1 0
9612 1 0 1 0
9613 1 0 1 0
9614 1 0 1 0
9615 1 0 1 0
9616 1 0 1 0
9617 1 0 1 0
9618 1 0 1 0
9619 1 0 1 0
9620 1 0 1 0
9621 1 0 1 0
9622 1 0 1 0
9623 1 0 1 0
9624 1 0 1 0
9625 1 0 1 0
9626 1 0 1 0
9627 1 0 1 0
9628 1 0 1 0
9629 1 0 1 0
9630 1 0 1 0
9631 1 0 1 0
9632 1 0 1 0
9633 1 0 1 0
9634 1 0 1 0
9635 1 0 1 0
9636 1 0 1 0
9637 1 0 1 0
9638 1 0 1 0
9639 1 0 1 0
9640 1 0 1 0
9641 1 0 1 0
9642 1 0 1 0
9643 1 0 1 0
9644 1 0 1 0
9645 1 0 1 0
9646 1 0 1 0
9647 1 0 1 0
9648 1 0 1 0
9649 1 0 1 0
9650 1 0 1 0
9651 1 0 1 0
9652 1 0 1 0
9653 1 0 1 0
9654 1 0 1 0
9655 1 0 1 0
9656 1 0 1 0
9657 1 0 1 0
9658 1 0 1 0
9659 1 0 1 0
9660 1 0 1 0
9661 1 0 1 0
9662 1 0 1 0
9663 1 0 1 0
9664 1 0 1 0
9665 1 0 1 0
9666 1 0 1 0
9667 1 0 1 0
9668 1 0 1 0
9669 1 0 1 0
9670 1 0 1 0
9671 1 0 1 0
9672 1 0 1 0
9673 1 0 1 0
9674 1 0 1 0
9675 1 0 1 0
9676 1 0 1 0
9677 1 0 1 0
9678 1 0 1 0
9679 1 0 1 0
9680 1 0 1 0
9681 1 0 1 0
9682 1 0 1 0
9683 1 0 1 0
9684 1 0 1 0
9685 1 0 1 0
9686 1 0 1 0
9687 1 0 1 0
9688 1 0 1 0
9689 1 0 1 0
9690 1 0 1 0
9691 1 0 1 0
9692 1 0 1 0
9693 1 0 1 0
9694 1 0 1 0
9695 1 0 1 0
9696 1 0 1 0
9697 1 0 1 0
9698 1 0 1 0
9699 1 0 1 0


==> anc/src/supvid/starved_act_regular/cellcenter.txt <==
0 1 250.191 249.234 418 360
1 1 250.315 249.345 400 334
2 1 250.309 249.317 401 318
3 1 250.368 249.28 400 298
4 1 250.403 249.22 400 296
5 1 250.455 249.335 400 302
6 1 250.627 249.298 400 300
7 1 250.657 249.417 400 300
8 1 250.778 249.515 400 304
9 1 250.787 249.572 400 300
10 1 250.812 249.447 400 296
11 1 250.963 249.488 400 298
12 1 251.04 249.553 400 300
13 1 251.167 249.535 400 298
14 1 251.225 249.512 400 296
15 1 251.243 249.515 400 302
16 1 251.373 249.593 400 306
17 1 251.595 249.645 400 302
18 1 251.702 249.757 400 304
19 1 251.907 249.67 400 308
20 1 251.98 249.812 400 310
21 1 252.13 250.048 400 314
22 1 252.22 250.165 400 310
23 1 252.122 250.209 401 306
24 1 252.222 250.339 401 304
25 1 252.238 250.507 400 310
26 1 252.421 250.796 401 310
27 1 252.379 250.845 401 302
28 1 252.507 250.83 400 310
29 1 252.606 250.848 401 306
30 1 252.542 250.762 400 308
31 1 252.665 250.903 400 304
32 1 252.523 250.89 400 298
33 1 252.676 250.99 401 312
34 1 252.711 250.923 401 304
35 1 252.863 250.928 400 310
36 1 253.067 251.087 402 312
37 1 253.17 251.225 400 308
38 1 253.242 251.269 401 308
39 1 253.375 251.31 400 312
40 1 253.449 251.411 401 308
41 1 253.489 251.486 401 308
42 1 253.526 251.574 401 312
43 1 253.6 251.597 400 312
44 1 253.554 251.618 401 310
45 1 253.548 251.442 400 312
46 1 253.591 251.496 401 320
47 1 253.601 251.534 401 308
48 1 253.645 251.61 400 310
49 1 253.613 251.623 400 316
50 1 253.695 251.815 400 316
51 1 253.72 251.8 400 318
52 1 253.554 251.733 401 320
53 1 253.581 251.678 401 312
54 1 253.509 251.686 401 308
55 1 253.498 251.778 400 312
56 1 253.593 251.88 400 312
57 1 253.696 252.002 401 306
58 1 253.747 252.063 399 308
59 1 253.93 252.19 401 308
60 1 253.838 252.224 401 308
61 1 253.808 252.29 400 312
62 1 253.89 252.394 401 312
63 1 253.875 252.368 400 310
64 1 253.868 252.4 400 314
65 1 253.923 252.43 400 316
66 1 253.933 252.46 400 316
67 1 253.87 252.404 401 316
68 1 253.877 252.428 400 314
69 1 253.885 252.477 400 312
70 1 253.993 252.708 400 312
71 1 254.188 252.812 400 316
72 1 254.188 252.822 400 316
73 1 254.257 252.912 400 318
74 1 254.182 252.898 401 314
75 1 254.145 252.907 400 314
76 1 254.225 252.925 400 314
77 1 254.327 253.075 401 312
78 1 254.315 253.045 400 310
79 1 254.338 253.075 400 312
80 1 254.397 253.175 401 312
81 1 254.525 253.28 400 318
82 1 254.488 253.252 400 312
83 1 254.509 253.182 401 314
84 1 254.52 253.157 400 316
85 1 254.54 253.18 400 316
86 1 254.499 253.204 401 314
87 1 254.532 253.26 400 310
88 1 254.593 253.327 400 308
89 1 254.595 253.322 400 306
90 1 254.618 253.352 400 308
91 1 254.67 253.46 400 310
92 1 254.75 253.493 400 310
93 1 254.716 253.461 401 310
94 1 254.692 253.433 400 308
95 1 254.655 253.465 400 312
96 1 254.735 253.62 400 312
97 1 254.79 253.713 400 312
98 1 254.768 253.697 400 312
99 1 254.673 253.683 400 308
100 1 254.687 253.762 399 310
101 1 254.635 253.765 400 310
102 1 254.69 253.752 400 306
103 1 254.67 253.722 400 310
104 1 254.657 253.812 399 310
105 1 254.577 253.757 400 310
106 1 254.593 253.77 400 306
107 1 254.822 254.03 400 304
108 1 254.833 254.095 400 302
109 1 254.88 254.16 400 308
110 1 254.928 254.265 400 304
111 1 255.14 254.518 400 314
112 1 255.09 254.58 400 306
113 1 255.338 254.94 400 314
114 1 255.28 254.85 400 312
115 1 255.382 254.958 400 312
116 1 255.539 255.175 401 312
117 1 255.519 255.297 401 314
118 1 255.681 255.554 401 312
119 1 255.738 255.663 401 310
120 1 255.89 255.748 400 310
121 1 255.995 255.903 400 310
122 1 256.067 256.105 400 308
123 1 256.147 256.16 401 310
124 1 256.137 256.252 401 312
125 1 256.185 256.305 400 314
126 1 256.274 256.411 401 314
127 1 256.312 256.475 400 314
128 1 256.365 256.59 400 316
129 1 256.303 256.632 400 314
130 1 256.305 256.67 400 312
131 1 256.435 256.822 400 316
132 1 256.485 256.832 400 316
133 1 256.571 256.877 399 314
134 1 256.56 256.947 400 314
135 1 256.635 256.978 400 312
136 1 256.693 257.097 401 316
137 1 256.733 257.117 401 312
138 1 256.767 257.163 400 314
139 1 256.73 257.205 400 316
140 1 256.692 257.155 400 314
141 1 256.632 257.212 400 314
142 1 256.71 257.315 400 312
143 1 256.69 257.368 400 310
144 1 256.788 257.498 400 312
145 1 256.788 257.498 400 312
146 1 256.868 257.57 400 312
147 1 256.913 257.702 400 310
148 1 256.942 257.75 400 310
149 1 256.973 257.842 400 312
150 1 257.075 257.947 400 314
151 1 257.197 258.045 400 314
152 1 257.21 258.07 400 312
153 1 257.293 258.153 399 314
154 1 257.368 258.223 400 310
155 1 257.374 258.294 401 312
156 1 257.554 258.521 401 312
157 1 257.489 258.501 401 312
158 1 257.49 258.592 400 316
159 1 257.519 258.596 399 316
160 1 257.57 258.745 400 316
161 1 257.663 258.928 401 316
162 1 257.842 259.18 400 316
163 1 257.865 259.25 400 318
164 1 257.973 259.38 400 320
165 1 258.075 259.449 401 318
166 1 258.132 259.558 400 318
167 1 258.135 259.64 400 314
168 1 258.211 259.717 399 314
169 1 258.34 259.892 400 314
170 1 258.488 260.137 400 320
171 1 258.483 260.183 400 318
172 1 258.601 260.347 401 316
173 1 258.595 260.285 400 314
174 1 258.738 260.473 400 316
175 1 258.738 260.473 400 316
176 1 258.73 260.46 400 316
177 1 258.73 260.47 400 314
178 1 258.77 260.53 400 312
179 1 258.785 260.538 400 314
180 1 258.853 260.61 400 312
181 1 258.863 260.68 400 314
182 1 259.012 260.825 400 316
183 1 259.05 260.868 400 314
184 1 259.043 260.95 400 316
185 1 259.137 261.053 400 316
186 1 259.08 261.01 400 318
187 1 259.192 261.09 400 316
188 1 259.252 261.135 401 316
189 1 259.31 261.197 400 314
190 1 259.27 261.192 400 316
191 1 259.26 261.163 400 316
192 1 259.177 261.167 401 316
193 1 259.23 261.22 400 318
194 1 259.267 261.28 400 320
195 1 259.262 261.27 400 320
196 1 259.298 261.298 400 320
197 1 259.32 261.31 400 318
198 1 259.37 261.337 400 318
199 1 259.377 261.337 400 320
200 1 259.384 261.374 401 318
201 1 259.325 261.345 400 318
202 1 259.282 261.237 401 316
203 1 259.23 261.207 400 316
204 1 259.295 261.23 400 316
205 1 259.355 261.3 400 316
206 1 259.33 261.243 400 316
207 1 259.317 261.17 400 314
208 1 259.365 261.207 400 314
209 1 259.365 261.207 400 314
210 1 259.358 261.168 400 318
211 1 259.358 261.168 400 318
212 1 259.382 261.175 400 318
213 1 259.3 261.087 400 318
214 1 259.31 261.072 400 316
215 1 259.301 261.04 399 314
216 1 259.262 260.993 400 312
217 1 259.238 260.995 400 312
218 1 259.288 261.087 400 310
219 1 259.262 261.082 400 312
220 1 259.262 261.082 400 312
221 1 259.337 261.192 400 310
222 1 259.337 261.168 400 310
223 1 259.355 261.17 400 310
224 1 259.345 261.087 400 312
225 1 259.405 261.24 400 308
226 1 259.373 261.23 400 308
227 1 259.382 261.277 400 308
228 1 259.445 261.385 400 312
229 1 259.562 261.562 400 310
230 1 259.52 261.635 400 310
231 1 259.515 261.707 400 312
232 1 259.481 261.712 399 310
233 1 259.478 261.555 400 312
234 1 259.473 261.5 400 308
235 1 259.535 261.438 400 310
236 1 259.582 261.502 400 316
237 1 259.64 261.572 400 312
238 1 259.691 261.671 401 312
239 1 259.642 261.613 400 314
240 1 259.569 261.501 399 314
241 1 259.638 261.549 401 312
242 1 259.5 261.53 400 308
243 1 259.554 261.534 401 310
244 1 259.6 261.565 400 306
245 1 259.683 261.712 400 312
246 1 259.755 261.822 400 310
247 1 259.75 261.873 400 306
248 1 259.885 261.942 400 316
249 1 259.9 262 400 310
250 1 260.007 262.16 401 312
251 1 260.092 262.235 400 308
252 1 260.147 262.26 400 310
253 1 260.215 262.373 400 310
254 1 260.335 262.478 400 314
255 1 260.493 262.605 400 314
256 1 260.512 262.592 400 314
257 1 260.58 262.55 400 316
258 1 260.615 262.567 400 312
259 1 260.713 262.608 401 310
260 1 260.752 262.692 399 310
261 1 260.902 262.863 400 314
262 1 260.873 262.783 401 308
263 1 260.918 262.777 400 312
264 1 260.878 262.733 401 308
265 1 261.02 262.822 400 314
266 1 261.207 262.973 400 310
267 1 261.285 263.055 400 310
268 1 261.413 263.118 400 314
269 1 261.495 263.245 400 310
270 1 261.553 263.332 400 312
271 1 261.555 263.405 400 312
272 1 261.728 263.575 400 312
273 1 261.733 263.642 400 312
274 1 261.975 263.817 400 314
275 1 262.04 263.863 401 310
276 1 262.063 263.982 399 314
277 1 262.137 264.062 400 314
278 1 262.283 264.175 400 314
279 1 262.301 264.226 402 312
280 1 262.392 264.31 400 312
281 1 262.594 264.499 401 318
282 1 262.755 264.647 400 316
283 1 262.885 264.718 401 312
284 1 263.04 264.712 400 314
285 1 263.112 264.716 401 310
286 1 263.142 264.73 400 316
287 1 263.385 264.848 400 316
288 1 263.481 264.98 399 314
289 1 263.652 265.188 400 314
290 1 263.721 265.187 401 312
291 1 263.665 265.077 400 308
292 1 263.712 265.103 400 310
293 1 263.75 265.118 400 310
294 1 263.87 265.252 400 310
295 1 263.975 265.29 400 314
296 1 264.09 265.33 400 308
297 1 264.338 265.438 402 310
298 1 264.38 265.332 400 308
299 1 264.471 265.421 401 308
300 1 264.517 265.377 400 310
301 1 264.734 265.404 399 312
302 1 264.96 265.435 400 312
303 1 265.115 265.457 400 316
304 1 265.335 265.55 400 308
305 1 265.486 265.504 401 310
306 1 265.535 265.475 400 314
307 1 265.562 265.485 400 304
308 1 265.67 265.512 400 306
309 1 265.86 265.512 400 308
310 1 265.993 265.46 400 308
311 1 266.222 265.324 401 306
312 1 266.322 265.31 400 304
313 1 266.565 265.435 400 304
314 1 266.72 265.467 400 304
315 1 267.06 265.51 400 310
316 1 267.185 265.457 400 306
317 1 267.363 265.39 400 310
318 1 267.555 265.308 402 308
319 1 267.701 265.409 401 306
320 1 267.823 265.404 401 298
321 1 267.99 265.34 400 308
322 1 268.127 265.182 401 310
323 1 268.441 265.192 401 310
324 1 268.582 265.212 400 306
325 1 268.702 265.168 400 302
326 1 269.158 265.303 400 306
327 1 269.34 265.355 400 306
328 1 269.745 265.43 400 306
329 1 270.007 265.478 400 308
330 1 270.392 265.581 401 304
331 1 270.481 265.464 401 306
332 1 270.636 265.302 401 304
333 1 270.848 265.08 400 308
334 1 270.908 264.933 401 310
335 1 271.127 264.878 401 302
336 1 271.471 264.82 401 302
337 1 271.766 264.8 401 306
338 1 271.918 264.63 400 308
339 1 272.339 264.688 401 304
340 1 272.384 264.618 401 300
341 1 272.461 264.504 401 300
342 1 272.697 264.45 400 308
343 1 272.953 264.362 401 300
344 1 272.98 264.193 399 308
345 1 273.087 264.137 401 294
346 1 273.282 264.152 401 298
347 1 273.308 263.962 400 304
348 1 273.651 263.91 401 304
349 1 273.791 263.8 401 300
350 1 274.082 263.592 400 308
351 1 274.17 263.307 401 302
352 1 274.082 263.234 401 304
353 1 274.185 263.06 400 302
354 1 274.314 262.86 401 298
355 1 274.322 262.59 400 302
356 1 274.444 262.287 401 304
357 1 274.506 262.152 401 300
358 1 274.656 262.075 401 302
359 1 274.863 261.928 401 300
360 1 274.985 261.828 401 310
361 1 275.05 261.803 401 310
362 1 275.098 261.64 400 310
363 1 275.127 261.551 401 304
364 1 275.257 261.441 401 306
365 1 275.202 261.237 401 308
366 1 275.257 261.105 400 310
367 1 275.349 261.112 401 306
368 1 275.572 261.103 400 302
369 1 275.613 260.958 401 304
370 1 275.676 260.835 401 300
371 1 275.748 260.66 400 308
372 1 275.97 260.623 400 302
373 1 276.045 260.495 400 306
374 1 276.023 260.451 399 300
375 1 275.88 260.367 401 308
376 1 275.933 260.197 401 306
377 1 276.07 260.033 400 308
378 1 276.382 260.067 400 314
379 1 276.388 259.925 402 300
380 1 276.529 259.88 401 310
381 1 276.688 259.648 401 310
382 1 276.736 259.428 402 308
383 1 276.771 259.344 401 314
384 1 277.007 259.353 400 314
385 1 277.092 259.188 400 308
386 1 277.113 259.183 400 302
387 1 277.237 258.99 401 304
388 1 277.397 258.835 401 310
389 1 277.48 258.692 400 312
390 1 277.61 258.618 400 310
391 1 277.581 258.424 401 308
392 1 277.743 258.461 401 300
393 1 277.933 258.442 400 306
394 1 277.798 258.334 401 310
395 1 277.796 258.095 401 316
396 1 277.89 257.898 401 308
397 1 277.882 257.857 399 312
398 1 278.015 257.92 400 308
399 1 277.973 257.594 401 308
400 1 278.085 257.46 400 308
401 1 278.038 257.397 400 306
402 1 277.975 257.19 401 304
403 1 278.05 257.002 400 308
404 1 277.993 256.91 400 312
405 1 278.08 256.705 400 306
406 1 278.058 256.55 400 314
407 1 277.908 256.369 401 310
408 1 277.893 256.222 401 310
409 1 277.877 256.105 400 306
410 1 277.845 255.95 401 304
411 1 277.851 255.714 402 304
412 1 277.683 255.379 401 304
413 1 277.608 255.085 401 306
414 1 277.37 254.835 400 304
415 1 277.123 254.472 400 310
416 1 276.915 254.175 401 304
417 1 276.765 254.02 400 306
418 1 276.675 253.87 400 312
419 1 276.663 253.633 401 310
420 1 276.533 253.303 400 310
421 1 276.4 253.16 400 304
422 1 276.444 253.068 399 310
423 1 276.375 252.923 400 306
424 1 276.32 252.69 400 310
425 1 276.252 252.618 400 312
426 1 276.095 252.287 401 318
427 1 276.027 252.083 400 308
428 1 276.08 251.977 400 302
429 1 276.09 251.61 400 300
430 1 275.938 251.327 401 310
431 1 275.898 251.1 401 302
432 1 275.935 250.943 401 302
433 1 275.938 250.833 400 308
434 1 275.965 250.738 401 314
435 1 275.958 250.621 401 312
436 1 275.905 250.512 400 308
437 1 275.88 250.333 400 316
438 1 275.89 250.307 401 308
439 1 275.865 250.167 400 312
440 1 275.87 250.097 401 308
441 1 275.963 249.853 401 304
442 1 275.885 249.663 401 306
443 1 275.761 249.367 401 310
444 1 275.743 249.215 400 314
445 1 275.651 248.915 401 306
446 1 275.541 248.731 401 310
447 1 275.538 248.488 400 298
448 1 275.526 248.2 401 316
449 1 275.546 248.17 401 310
450 1 275.514 248.012 401 306
451 1 275.517 247.923 400 308
452 1 275.474 247.763 401 304
453 1 275.387 247.433 400 308
454 1 275.379 247.219 401 312
455 1 275.41 247.26 400 312
456 1 275.287 247.082 401 306
457 1 275.16 246.918 401 312
458 1 275.075 246.825 401 306
459 1 275.025 246.551 401 312
460 1 275.047 246.475 402 312
461 1 274.92 246.213 400 310
462 1 274.865 246.045 401 312
463 1 274.655 245.92 400 306
464 1 274.539 245.778 401 308
465 1 274.465 245.68 400 296
466 1 274.295 245.34 400 302
467 1 274.257 245.04 400 302
468 1 274.065 244.741 402 310
469 1 274.092 244.509 401 308
470 1 274.038 244.292 400 306
471 1 273.918 244.242 401 310
472 1 273.903 243.988 401 302
473 1 273.957 243.952 400 310
474 1 273.975 243.771 402 308
475 1 273.998 243.628 401 304
476 1 274.085 243.441 399 300
477 1 274.067 243.213 400 310
478 1 274.017 242.978 401 310
479 1 274.03 242.913 401 298
480 1 274.105 242.688 401 306
481 1 274.132 242.524 401 304
482 1 274.294 242.387 401 310
483 1 274.348 242.22 400 300
484 1 274.429 242.122 401 304
485 1 274.457 242.015 400 308
486 1 274.506 241.653 401 304
487 1 274.534 241.392 401 304
488 1 274.72 241.262 400 310
489 1 274.701 241.07 401 308
490 1 274.83 241.035 401 306
491 1 274.928 240.958 401 304
492 1 274.968 240.915 401 308
493 1 274.988 240.761 401 306
494 1 274.948 240.603 401 302
495 1 274.995 240.409 401 304
496 1 275.175 240.342 401 312
497 1 275.173 240.295 400 308
498 1 275.137 240.262 400 308
499 1 275.231 240.132 402 304
500 1 275.295 240.11 400 310
501 1 275.439 240.027 401 312
502 1 275.566 239.97 401 304
503 1 275.627 239.95 400 306
504 1 275.76 239.91 400 310
505 1 275.803 239.93 400 316
506 1 275.813 239.873 401 314
507 1 275.875 239.84 400 308
508 1 275.962 239.675 400 308
509 1 276.108 239.718 400 310
510 1 276.067 239.688 400 312
511 1 276.157 239.663 401 314
512 1 276.217 239.735 400 310
513 1 276.444 239.631 401 310
514 1 276.572 239.595 402 310
515 1 276.6 239.64 400 310
516 1 276.605 239.657 400 312
517 1 276.577 239.447 400 312
518 1 276.586 239.332 401 312
519 1 276.559 239.075 401 316
520 1 276.668 239.062 400 314
521 1 276.743 239.053 400 314
522 1 276.751 238.93 401 312
523 1 276.775 238.82 400 312
524 1 276.736 238.753 401 314
525 1 276.688 238.627 400 316
526 1 276.635 238.515 400 318
527 1 276.683 238.449 401 310
528 1 276.74 238.37 400 314
529 1 276.671 238.224 401 308
530 1 276.575 237.938 400 312
531 1 276.569 237.835 401 312
532 1 276.63 237.755 400 312
533 1 276.688 237.715 400 310
534 1 276.808 237.279 401 314
535 1 276.734 237.02 399 308
536 1 276.772 236.77 400 310
537 1 276.721 236.621 401 308
538 1 276.645 236.398 400 310
539 1 276.481 236.322 401 312
540 1 276.396 236.09 399 312
541 1 276.485 235.985 400 308
542 1 276.64 235.825 400 316
543 1 276.6 235.59 400 314
544 1 276.553 235.407 400 310
545 1 276.549 235.276 399 310
546 1 276.631 235.147 401 312
547 1 276.517 234.8 400 306
548 1 276.473 234.47 402 306
549 1 276.348 234.175 400 302
550 1 276.379 234.01 401 308
551 1 276.45 233.925 400 308
552 1 276.608 233.706 401 306
553 1 276.558 233.615 400 308
554 1 276.58 233.415 400 310
555 1 276.556 233.264 401 314
556 1 276.455 233.17 400 310
557 1 276.357 232.88 401 314
558 1 276.485 232.665 400 312
559 1 276.377 232.509 401 304
560 1 276.33 232.333 400 308
561 1 276.29 232.25 400 308
562 1 276.247 232.16 401 312
563 1 276.234 232.12 401 312
564 1 276.294 232.055 401 312
565 1 276.315 231.905 400 312
566 1 276.319 231.865 401 312
567 1 276.235 231.685 400 308
568 1 276.293 231.583 400 312
569 1 276.254 231.496 401 306
570 1 276.224 231.342 401 310
571 1 276.377 231.12 400 316
572 1 276.29 231.107 400 310
573 1 276.287 230.865 401 308
574 1 276.29 230.78 400 310
575 1 276.274 230.708 401 312
576 1 276.204 230.673 401 314
577 1 276.197 230.51 400 312
578 1 276.276 230.414 399 312
579 1 276.289 230.279 401 306
580 1 276.262 230.135 401 308
581 1 276.277 230.062 400 310
582 1 276.342 229.928 400 310
583 1 276.33 229.84 400 310
584 1 276.275 229.55 400 310
585 1 276.165 229.428 400 308
586 1 276.04 229.202 401 304
587 1 276.077 228.968 401 308
588 1 276.087 228.708 400 312
589 1 276.098 228.485 400 306
590 1 276.085 228.125 401 304
591 1 276.007 227.865 401 310
592 1 276.045 227.398 400 302
593 1 276.115 227.097 400 304
594 1 276.18 226.947 400 300
595 1 276.353 226.768 400 306
596 1 276.315 226.545 400 304
597 1 276.348 226.385 400 308
598 1 276.24 226.035 400 306
599 1 276.329 225.758 401 302
600 1 276.265 225.477 400 306
601 1 276.335 225.165 400 306
602 1 276.408 225.02 400 304
603 1 276.442 224.903 400 304
604 1 276.509 224.666 401 308
605 1 276.502 224.525 400 304
606 1 276.457 224.148 400 308
607 1 276.43 223.947 400 312
608 1 276.501 223.756 401 312
609 1 276.559 223.414 401 300
610 1 276.645 223.273 400 310
611 1 276.771 223.012 401 304
612 1 276.883 222.731 401 312
613 1 276.882 222.493 400 306
614 1 276.863 222.324 401 304
615 1 276.893 222.087 401 312
616 1 276.903 221.933 401 302
617 1 277.01 221.782 400 306
618 1 277.127 221.585 400 308
619 1 277.17 221.282 401 310
620 1 277.252 221.13 401 308
621 1 277.227 220.935 401 306
622 1 277.24 220.697 400 310
623 1 277.449 220.456 401 304
624 1 277.419 220.282 401 306
625 1 277.459 220.038 399 304
626 1 277.54 219.923 400 306
627 1 277.526 219.736 401 310
628 1 277.628 219.599 401 310
629 1 277.688 219.434 401 312
630 1 277.685 219.308 400 314
631 1 277.773 219.289 401 314
632 1 277.783 219.277 401 306
633 1 277.777 219.055 400 308
634 1 278.035 218.893 400 302
635 1 278.142 218.78 400 302
636 1 278.178 218.692 400 302
637 1 278.17 218.548 400 300
638 1 278.242 218.481 401 302
639 1 278.443 218.4 402 306
640 1 278.562 218.197 402 302
641 1 278.723 218.06 400 306
642 1 278.845 217.77 400 304
643 1 279.062 217.532 400 306
644 1 279.053 217.482 400 308
645 1 279.155 217.394 401 304
646 1 279.34 217.118 400 308
647 1 279.505 216.97 400 308
648 1 279.73 216.905 400 304
649 1 279.957 216.667 399 308
650 1 280.145 216.472 400 300
651 1 280.307 216.434 401 308
652 1 280.452 216.333 400 304
653 1 280.543 216.257 400 310
654 1 280.798 216.045 400 308
655 1 280.848 215.827 400 306
656 1 281.048 215.78 400 304
657 1 281.392 215.695 400 306
658 1 281.533 215.57 400 304
659 1 281.585 215.425 400 304
660 1 281.728 215.385 400 310
661 1 281.777 215.295 400 312
662 1 281.86 215.308 400 308
663 1 281.762 215.077 400 304
664 1 281.973 215.122 401 308
665 1 281.878 215.05 401 310
666 1 281.845 214.96 401 302
667 1 281.918 214.865 401 306
668 1 282.082 214.923 400 308
669 1 282.075 214.822 400 308
670 1 282.173 214.755 400 308
671 1 282.295 214.702 400 310
672 1 282.474 214.656 401 310
673 1 282.574 214.616 401 308
674 1 282.665 214.498 400 314
675 1 282.627 214.382 400 308
676 1 282.733 214.277 401 306
677 1 282.973 214.222 400 314
678 1 282.945 214.105 400 312
679 1 282.928 214.03 400 314
680 1 283.12 214.09 400 312
681 1 283.207 214.037 400 310
682 1 283.067 213.86 401 306
683 1 283.294 213.758 401 310
684 1 283.392 213.641 401 316
685 1 283.277 213.461 401 308
686 1 283.375 213.423 400 312
687 1 283.629 213.386 399 316
688 1 283.623 213.267 401 308
689 1 283.75 213.157 400 312
690 1 283.928 213.058 400 310
691 1 284.015 212.94 400 308
692 1 284.03 212.94 401 312
693 1 284.042 212.923 401 314
694 1 284.115 212.803 400 306
695 1 284.331 212.687 399 308
696 1 284.623 212.643 400 312
697 1 284.938 212.479 401 310
698 1 285.152 212.368 400 310
699 1 285.282 212.312 401 314
700 1 285.402 212.213 400 310
701 1 285.538 212.125 400 306
702 1 285.574 212.02 401 308
703 1 285.647 211.87 400 312
704 1 285.734 211.742 399 302
705 1 285.855 211.491 401 310
706 1 285.923 211.352 400 312
707 1 285.957 211.298 400 304
708 1 285.95 211.142 401 308
709 1 286.142 211.082 401 310
710 1 286.373 210.815 400 308
711 1 286.589 210.667 399 312
712 1 286.631 210.449 401 314
713 1 286.637 210.333 400 310
714 1 286.832 210.308 400 308
715 1 286.952 210.167 400 304
716 1 286.943 210.082 401 306
717 1 287.005 209.92 401 310
718 1 287.137 209.843 401 302
719 1 287.352 209.738 401 302
720 1 287.43 209.635 400 298
721 1 287.59 209.498 400 302
722 1 287.835 209.452 400 308
723 1 288.11 209.277 401 304
724 1 288.212 209.172 401 300
725 1 288.349 208.995 401 306
726 1 288.642 208.912 400 296
727 1 288.878 208.885 401 296
728 1 289.243 208.83 400 304
729 1 289.39 208.648 400 308
730 1 289.658 208.603 401 306
731 1 290.047 208.451 401 306
732 1 290.147 208.392 401 310
733 1 290.359 208.329 401 304
734 1 290.509 208.287 401 302
735 1 290.666 208.057 401 308
736 1 290.762 207.915 400 302
737 1 290.808 207.828 401 302
738 1 290.873 207.65 400 312
739 1 291.022 207.618 401 310
740 1 291.032 207.446 401 298
741 1 291.108 207.285 400 308
742 1 291.19 207.192 400 304
743 1 291.277 206.99 401 312
744 1 291.47 206.887 400 302
745 1 291.59 206.715 400 312
746 1 291.707 206.627 399 300
747 1 291.708 206.506 401 310
748 1 291.773 206.367 401 316
749 1 291.955 206.14 400 302
750 1 291.91 206.015 401 306
751 1 291.955 205.865 401 312
752 1 292.08 205.675 400 312
753 1 292.188 205.645 400 308
754 1 292.295 205.535 400 304
755 1 292.421 205.454 399 306
756 1 292.465 205.417 400 312
757 1 292.54 205.305 400 306
758 1 292.445 205.197 400 310
759 1 292.64 205.105 400 314
760 1 292.67 204.887 400 310
761 1 292.616 204.835 401 306
762 1 292.78 204.675 400 308
763 1 292.706 204.519 401 308
764 1 292.777 204.373 400 310
765 1 292.928 204.333 400 310
766 1 293.002 204.15 401 310
767 1 293.002 204.018 400 310
768 1 293.115 203.898 401 306
769 1 293.155 203.727 400 308
770 1 293.212 203.648 401 306
771 1 293.172 203.479 401 304
772 1 293.168 203.37 400 300
773 1 293.277 203.102 401 308
774 1 293.102 202.873 401 308
775 1 293.2 202.715 400 310
776 1 293.322 202.69 400 308
777 1 293.464 202.566 401 308
778 1 293.526 202.359 401 310
779 1 293.505 202.24 400 314
780 1 293.553 202.032 400 310
781 1 293.594 201.915 401 310
782 1 293.67 201.817 400 310
783 1 293.877 201.847 400 302
784 1 293.87 201.695 400 308
785 1 293.835 201.51 400 306
786 1 293.855 201.441 401 308
787 1 294.008 201.326 399 306
788 1 294.045 201.165 399 302
789 1 294.125 201.055 400 304
790 1 294.19 200.83 401 298
791 1 294.125 200.643 401 298
792 1 294.032 200.421 401 310
793 1 293.952 200.223 399 306
794 1 293.925 200.002 400 306
795 1 294.065 199.945 400 304
796 1 294.122 199.693 401 302
797 1 294.223 199.59 400 302
798 1 294.34 199.465 400 310
799 1 294.284 199.219 401 304
800 1 294.459 199.095 401 308
801 1 294.429 198.865 401 302
802 1 294.559 198.701 401 306
803 1 294.468 198.57 402 304
804 1 294.554 198.352 401 306
805 1 294.382 198.182 401 300
806 1 294.47 197.998 400 308
807 1 294.661 197.873 401 312
808 1 294.569 197.703 401 302
809 1 294.564 197.549 401 302
810 1 294.51 197.312 400 304
811 1 294.613 197.083 400 300
812 1 294.579 197.015 401 306
813 1 294.57 196.893 400 310
814 1 294.558 196.755 400 302
815 1 294.541 196.616 401 304
816 1 294.384 196.416 401 304
817 1 294.33 196.202 400 302
818 1 294.435 195.868 402 310
819 1 294.491 195.728 401 300
820 1 294.614 195.529 399 308
821 1 294.505 195.355 400 302
822 1 294.569 195.247 401 304
823 1 294.702 195.067 400 296
824 1 294.766 194.868 401 296
825 1 294.86 194.688 400 302
826 1 294.868 194.542 402 310
827 1 295.01 194.461 401 310
828 1 295.08 194.401 401 306
829 1 295.272 194.265 400 310
830 1 295.41 194.14 400 308
831 1 295.504 193.928 401 306
832 1 295.858 193.848 401 310
833 1 295.953 193.666 401 308
834 1 295.94 193.374 401 306
835 1 296.168 193.162 400 302
836 1 296.324 192.925 401 312
837 1 296.435 192.72 400 306
838 1 296.54 192.555 400 306
839 1 296.728 192.461 401 306
840 1 296.757 192.315 400 302
841 1 297.057 192.257 401 308
842 1 296.938 192.102 400 304
843 1 297.047 192.01 401 312
844 1 296.933 191.86 400 310
845 1 297.187 191.753 401 306
846 1 297.232 191.686 401 306
847 1 297.2 191.504 401 310
848 1 297.209 191.514 401 304
849 1 297.167 191.446 401 308
850 1 297.165 191.348 399 304
851 1 297.369 191.312 401 310
852 1 297.439 191.14 399 302
853 1 297.556 191.042 401 302
854 1 297.673 190.88 400 304
855 1 297.652 190.673 400 310
856 1 297.843 190.529 401 308
857 1 297.94 190.441 401 312
858 1 297.905 190.298 400 304
859 1 297.89 190.125 401 304
860 1 297.728 189.945 400 310
861 1 297.779 189.726 402 310
862 1 297.49 189.512 400 308
863 1 297.454 189.387 401 310
864 1 297.421 189.244 401 310
865 1 297.59 189.183 400 306
866 1 297.638 188.98 401 314
867 1 297.621 188.93 401 306
868 1 297.82 188.882 400 308
869 1 297.786 188.781 401 316
870 1 297.721 188.736 401 310
871 1 297.736 188.599 401 310
872 1 297.595 188.393 400 306
873 1 297.456 188.224 401 312
874 1 297.623 188.14 400 314
875 1 297.553 187.977 400 302
876 1 297.885 188.002 401 312
877 1 297.97 187.928 401 314
878 1 298.045 187.648 400 312
879 1 297.955 187.542 400 310
880 1 297.978 187.465 400 310
881 1 297.898 187.277 401 308
882 1 298.097 187.264 401 310
883 1 298.022 187.175 400 308
884 1 297.88 187.035 401 308
885 1 297.808 186.855 401 308
886 1 297.64 186.625 400 310
887 1 297.52 186.48 400 310
888 1 297.467 186.25 400 310
889 1 297.293 186.095 400 304
890 1 297.22 185.942 400 310
891 1 297.155 185.796 401 310
892 1 297.105 185.562 400 306
893 1 297.017 185.377 401 306
894 1 297.02 185.137 401 312
895 1 296.9 184.867 399 310
896 1 296.798 184.62 400 308
897 1 296.642 184.44 400 300
898 1 296.61 184.185 400 308
899 1 296.53 184.095 400 302
900 1 296.5 183.732 400 300
901 1 296.46 183.623 400 306
902 1 296.533 183.475 400 304
903 1 296.421 183.358 399 304
904 1 296.353 183.157 400 308
905 1 296.395 183.02 400 308
906 1 296.317 182.738 400 298
907 1 296.332 182.514 401 302
908 1 296.339 182.369 401 308
909 1 296.377 182.262 401 312
910 1 296.369 182.152 401 308
911 1 296.436 181.988 401 310
912 1 296.621 181.808 401 306
913 1 296.57 181.542 400 302
914 1 296.628 181.394 401 304
915 1 296.591 181.012 401 310
916 1 296.668 180.823 401 304
917 1 296.683 180.668 401 310
918 1 296.711 180.524 401 306
919 1 296.783 180.339 401 292
920 1 296.833 180.15 401 302
921 1 296.895 180.032 400 302
922 1 296.985 179.963 401 298
923 1 297.142 179.818 401 292
924 1 297.254 179.734 402 306
925 1 297.424 179.753 401 306
926 1 297.449 179.519 401 308
927 1 297.587 179.447 400 308
928 1 297.498 179.28 400 312
929 1 297.64 179.183 400 310
930 1 297.691 179.025 401 304
931 1 297.89 178.91 401 310
932 1 297.997 178.95 399 308
933 1 298.147 178.915 400 308
934 1 298.23 178.808 400 308
935 1 298.222 178.499 401 306
936 1 298.277 178.472 400 308
937 1 298.32 178.423 400 304
938 1 298.45 178.058 400 300
939 1 298.502 177.958 400 302
940 1 298.556 177.766 401 302
941 1 298.529 177.676 401 302
942 1 298.608 177.633 401 310
943 1 298.515 177.523 400 308
944 1 298.608 177.403 400 308
945 1 298.739 177.414 399 308
946 1 298.915 177.447 400 310
947 1 299.045 177.435 400 312
948 1 299.007 177.335 400 312
949 1 298.928 177.137 400 310
950 1 299.08 177.065 400 308
951 1 299.112 176.863 401 306
952 1 299.332 176.781 401 310
953 1 299.295 176.57 400 310
954 1 299.449 176.599 401 316
955 1 299.4 176.542 400 314
956 1 299.505 176.555 400 310
957 1 299.541 176.339 401 310
958 1 299.6 176.32 400 308
959 1 299.647 176.227 400 308
960 1 299.728 176.225 400 312
961 1 299.8 176.202 401 312
962 1 300.02 176.142 401 312
963 1 300.132 176.095 401 310
964 1 300.192 176.007 400 312
965 1 300.17 175.988 401 312
966 1 300.127 175.947 400 310
967 1 300.067 175.725 400 312
968 1 300.08 175.672 399 310
969 1 300.08 175.64 400 304
970 1 300.13 175.56 400 310
971 1 300.234 175.554 401 310
972 1 300.335 175.322 400 306
973 1 300.375 175.243 400 308
974 1 300.395 175.06 400 310
975 1 300.402 175.005 400 310
976 1 300.467 174.99 400 308
977 1 300.585 175.065 400 302
978 1 300.51 174.89 400 308
979 1 300.582 174.72 400 310
980 1 300.599 174.566 401 306
981 1 300.652 174.385 400 306
982 1 300.692 174.154 402 310
983 1 300.752 174.118 400 308
984 1 300.673 173.975 400 310
985 1 300.78 173.805 400 306
986 1 300.82 173.626 401 306
987 1 300.853 173.401 401 306
988 1 300.945 173.217 401 310
989 1 300.94 173.202 401 308
990 1 301.097 173.097 401 312
991 1 301.092 172.903 401 306
992 1 301.19 172.589 401 306
993 1 301.13 172.428 400 310
994 1 301.304 172.279 401 300
995 1 301.234 171.818 401 304
996 1 301.224 171.591 401 300
997 1 301.389 171.436 401 304
998 1 301.519 171.055 401 306
999 1 301.545 170.863 400 312
1000 1 301.691 170.718 401 298
1001 1 301.741 170.531 401 306
1002 1 301.817 170.268 400 306
1003 1 301.975 170.075 401 302
1004 1 302.092 169.818 401 302
1005 1 302.147 169.482 400 302
1006 1 302.275 169.363 400 304
1007 1 302.494 169.085 401 304
1008 1 302.53 168.88 400 300
1009 1 302.778 168.726 401 310
1010 1 302.835 168.519 401 300
1011 1 302.93 168.097 400 300
1012 1 303.187 167.988 401 296
1013 1 303.378 167.784 402 306
1014 1 303.337 167.623 401 304
1015 1 303.509 167.397 401 310
1016 1 303.613 167.145 400 298
1017 1 303.626 166.98 401 306
1018 1 303.723 166.748 401 302
1019 1 303.815 166.579 401 294
1020 1 303.945 166.347 401 308
1021 1 304.125 166.222 400 296
1022 1 304.241 166.05 402 306
1023 1 304.239 165.85 401 302
1024 1 304.394 165.793 401 296
1025 1 304.599 165.718 401 308
1026 1 304.72 165.6 400 310
1027 1 304.87 165.393 400 314
1028 1 304.95 165.364 401 306
1029 1 305.28 165.243 400 312
1030 1 305.312 164.945 400 310
1031 1 305.342 164.81 400 308
1032 1 305.455 164.762 400 308
1033 1 305.519 164.606 401 310
1034 1 305.666 164.516 401 312
1035 1 305.868 164.548 400 304
1036 1 305.887 164.375 400 308
1037 1 306.285 164.075 400 308
1038 1 306.551 164 401 308
1039 1 306.601 163.935 401 302
1040 1 306.688 163.887 400 308
1041 1 306.87 163.812 400 308
1042 1 307.113 163.774 399 302
1043 1 307.294 163.673 401 298
1044 1 307.546 163.544 401 304
1045 1 307.713 163.501 401 304
1046 1 307.965 163.411 401 308
1047 1 308.192 163.385 400 308
1048 1 308.252 163.387 400 312
1049 1 308.369 163.262 401 296
1050 1 308.539 163.227 401 306
1051 1 308.702 163.132 400 308
1052 1 308.94 163.107 400 302
1053 1 309.012 162.898 401 300
1054 1 309.2 162.793 401 306
1055 1 309.297 162.633 401 306
1056 1 309.434 162.641 401 300
1057 1 309.848 162.589 401 302
1058 1 310.192 162.633 401 304
1059 1 310.309 162.571 401 306
1060 1 310.444 162.529 399 310
1061 1 310.711 162.526 401 300
1062 1 310.923 162.403 400 306
1063 1 311.152 162.426 401 300
1064 1 311.359 162.392 401 308
1065 1 311.66 162.373 400 312
1066 1 311.746 162.257 401 302
1067 1 311.955 162.327 400 306
1068 1 312.16 162.185 401 308
1069 1 312.5 162.35 400 306
1070 1 312.564 162.342 401 302
1071 1 312.785 162.498 400 304
1072 1 312.973 162.471 401 306
1073 1 313.304 162.601 401 306
1074 1 313.45 162.623 400 304
1075 1 313.763 162.651 401 312
1076 1 313.948 162.641 401 302
1077 1 314.107 162.458 402 302
1078 1 314.305 162.445 400 308
1079 1 314.467 162.42 400 306
1080 1 314.616 162.347 401 304
1081 1 314.93 162.384 401 308
1082 1 315.007 162.257 400 300
1083 1 315.314 162.334 401 304
1084 1 315.68 162.465 400 300
1085 1 316.025 162.511 401 306
1086 1 316.173 162.561 399 304
1087 1 316.479 162.686 401 302
1088 1 316.616 162.781 401 302
1089 1 316.973 162.955 401 306
1090 1 317.39 163.287 400 296
1091 1 317.75 163.322 400 312
1092 1 317.873 163.33 400 304
1093 1 318.137 163.264 401 304
1094 1 318.19 163.209 401 300
1095 1 318.455 163.183 400 308
1096 1 318.618 163.123 400 304
1097 1 318.825 163.33 400 304
1098 1 318.968 163.299 401 308
1099 1 319.347 163.424 401 302
1100 1 319.475 163.472 400 302
1101 1 319.594 163.384 401 306
1102 1 319.84 163.496 401 312
1103 1 319.995 163.364 401 310
1104 1 320.192 163.399 401 306
1105 1 320.324 163.342 401 304
1106 1 320.41 163.37 400 306
1107 1 320.75 163.42 400 308
1108 1 321.027 163.384 401 316
1109 1 321.187 163.436 401 314
1110 1 321.384 163.399 401 306
1111 1 321.68 163.395 400 310
1112 1 321.783 163.292 401 310
1113 1 321.898 163.115 401 312
1114 1 322.025 163.092 401 314
1115 1 322.19 163.083 400 316
1116 1 322.237 163.117 401 314
1117 1 322.334 163.047 401 312
1118 1 322.509 163.113 399 302
1119 1 322.595 163.027 402 304
1120 1 322.686 162.955 401 308
1121 1 322.738 162.943 401 310
1122 1 322.746 162.796 401 304
1123 1 322.953 162.636 401 302
1124 1 323.067 162.66 400 304
1125 1 323.15 162.398 400 304
1126 1 323.262 162.175 401 310
1127 1 323.3 162.012 400 308
1128 1 323.399 161.968 401 310
1129 1 323.436 161.893 401 310
1130 1 323.53 161.87 400 308
1131 1 323.496 161.521 401 310
1132 1 323.577 161.377 400 314
1133 1 323.635 161.123 400 310
1134 1 323.577 161.005 400 308
1135 1 323.706 160.716 401 304
1136 1 323.748 160.574 401 306
1137 1 323.78 160.235 400 310
1138 1 323.795 160.127 400 304
1139 1 323.781 159.938 401 312
1140 1 323.878 159.928 401 310
1141 1 323.95 159.778 401 308
1142 1 324.04 159.63 400 314
1143 1 324.02 159.581 401 302
1144 1 324.055 159.31 400 310
1145 1 324.087 159.055 401 310
1146 1 324.155 158.715 400 314
1147 1 324.31 158.61 400 312
1148 1 324.265 158.403 400 306
1149 1 324.365 158.273 400 308
1150 1 324.481 158.242 401 308
1151 1 324.494 158.207 401 304
1152 1 324.555 158.053 400 306
1153 1 324.621 157.738 401 304
1154 1 324.608 157.464 401 306
1155 1 324.752 157.35 400 312
1156 1 324.765 157.09 400 310
1157 1 324.885 156.977 400 308
1158 1 324.893 156.529 401 304
1159 1 325.09 156.45 400 304
1160 1 325.195 156.436 401 308
1161 1 325.217 156.208 400 308
1162 1 325.325 156.012 400 306
1163 1 325.312 155.803 400 308
1164 1 325.369 155.556 401 298
1165 1 325.363 155.27 400 304
1166 1 325.455 155.192 400 302
1167 1 325.484 154.925 401 308
1168 1 325.603 154.82 401 310
1169 1 325.757 154.75 400 306
1170 1 325.868 154.57 400 298
1171 1 325.94 154.576 401 302
1172 1 325.988 154.438 402 304
1173 1 326.082 154.275 400 312
1174 1 326.04 154.162 400 306
1175 1 326.135 154.015 400 302
1176 1 326.279 153.905 401 312
1177 1 326.455 153.799 402 304
1178 1 326.483 153.55 400 304
1179 1 326.535 153.49 400 306
1180 1 326.585 153.438 400 310
1181 1 326.601 153.312 401 312
1182 1 326.652 153.275 400 310
1183 1 326.87 153.125 401 308
1184 1 327.048 153.02 400 308
1185 1 327.175 153.017 401 306
1186 1 327.342 152.91 400 306
1187 1 327.459 152.778 401 310
1188 1 327.576 152.723 401 306
1189 1 327.652 152.567 400 310
1190 1 327.768 152.504 401 312
1191 1 327.858 152.419 401 312
1192 1 327.855 152.45 400 312
1193 1 327.945 152.44 400 302
1194 1 328.043 152.29 400 302
1195 1 328.07 152.235 400 306
1196 1 328.178 151.952 399 302
1197 1 328.283 151.833 400 312
1198 1 328.358 151.657 400 304
1199 1 328.414 151.491 401 308
1200 1 328.598 151.363 400 308
1201 1 328.608 151.238 400 310
1202 1 328.553 150.9 400 310
1203 1 328.51 150.648 400 314
1204 1 328.486 150.536 401 306
1205 1 328.546 150.377 401 300
1206 1 328.544 150.082 401 304
1207 1 328.498 149.885 400 306
1208 1 328.452 149.577 400 310
1209 1 328.499 149.284 401 314
1210 1 328.589 149.185 399 302
1211 1 328.705 149.04 400 306
1212 1 328.805 148.828 401 304
1213 1 328.755 148.502 400 316
1214 1 328.74 148.308 400 310
1215 1 328.845 147.923 400 302
1216 1 328.967 147.545 400 306
1217 1 328.838 147.259 401 310
1218 1 328.885 146.993 400 310
1219 1 328.86 146.79 400 308
1220 1 328.743 146.579 401 308
1221 1 328.788 146.387 401 312
1222 1 328.735 145.963 400 306
1223 1 328.69 145.648 400 306
1224 1 328.665 145.468 400 310
1225 1 328.683 145.344 401 306
1226 1 328.632 145.107 400 308
1227 1 328.701 144.908 401 304
1228 1 328.673 144.583 400 310
1229 1 328.606 144.287 401 310
1230 1 328.618 144.16 401 304
1231 1 328.673 143.73 400 308
1232 1 328.796 143.589 401 302
1233 1 328.825 143.249 401 306
1234 1 328.795 143.005 400 310
1235 1 328.917 142.779 399 308
1236 1 328.945 142.532 400 312
1237 1 328.915 142.454 401 308
1238 1 328.89 142.103 399 308
1239 1 328.885 141.93 400 300
1240 1 328.998 141.845 400 308
1241 1 329.097 141.638 401 304
1242 1 329.117 141.451 401 308
1243 1 329.14 141.107 401 310
1244 1 329.2 140.863 400 306
1245 1 329.182 140.773 401 306
1246 1 329.21 140.688 400 304
1247 1 329.288 140.387 400 302
1248 1 329.474 140.135 401 306
1249 1 329.606 140.01 401 312
1250 1 329.725 140.06 400 312
1251 1 329.745 139.835 400 306
1252 1 329.925 139.594 401 314
1253 1 330.02 139.398 400 308
1254 1 330.118 139.262 400 302
1255 1 330.117 139.14 401 306
1256 1 330.162 138.985 401 302
1257 1 330.26 138.822 400 306
1258 1 330.27 138.735 400 308
1259 1 330.13 138.572 400 300
1260 1 330.279 138.382 401 308
1261 1 330.451 138.172 401 304
1262 1 330.54 138.12 400 304
1263 1 330.671 137.985 401 304
1264 1 330.771 138.017 401 294
1265 1 330.716 137.788 401 308
1266 1 330.734 137.677 402 308
1267 1 330.875 137.575 400 308
1268 1 330.983 137.465 400 314
1269 1 330.933 137.362 401 314
1270 1 331.017 137.065 400 304
1271 1 331.063 136.93 399 308
1272 1 331.25 136.852 400 296
1273 1 331.195 136.718 401 304
1274 1 331.37 136.572 400 302
1275 1 331.501 136.399 401 302
1276 1 331.728 136.406 401 308
1277 1 331.793 136.343 400 304
1278 1 331.97 136.374 401 304
1279 1 332.052 136.229 401 306
1280 1 332.103 136.115 400 306
1281 1 332.03 135.982 400 304
1282 1 331.893 135.91 401 304
1283 1 331.892 135.755 400 308
1284 1 331.988 135.688 401 306
1285 1 331.87 135.504 401 306
1286 1 331.748 135.308 400 308
1287 1 331.746 135.04 401 306
1288 1 331.697 134.875 400 306
1289 1 331.724 134.684 399 304
1290 1 331.798 134.469 401 306
1291 1 331.743 134.315 400 306
1292 1 331.769 134.057 402 312
1293 1 331.815 133.96 401 310
1294 1 331.656 133.791 401 304
1295 1 331.608 133.692 400 302
1296 1 331.606 133.546 401 308
1297 1 331.577 133.41 400 310
1298 1 331.548 133.222 400 306
1299 1 331.418 133.088 400 314
1300 1 331.48 133.113 400 310
1301 1 331.476 133.058 399 314
1302 1 331.595 132.99 400 312
1303 1 331.57 132.92 400 314
1304 1 331.579 132.798 401 310
1305 1 331.439 132.636 401 302
1306 1 331.43 132.562 400 310
1307 1 331.421 132.464 401 306
1308 1 331.288 132.412 400 310
1309 1 331.322 132.382 400 306
1310 1 331.32 132.24 400 312
1311 1 331.327 132.093 400 308
1312 1 331.375 132.005 400 306
1313 1 331.373 131.912 400 310
1314 1 331.337 131.845 400 308
1315 1 331.317 131.847 400 310
1316 1 331.423 131.838 400 308
1317 1 331.322 131.695 400 310
1318 1 331.466 131.673 401 308
1319 1 331.445 131.55 400 308
1320 1 331.413 131.41 400 312
1321 1 331.37 131.347 400 310
1322 1 331.39 131.315 400 308
1323 1 331.442 131.218 400 312
1324 1 331.312 131.14 401 314
1325 1 331.205 131.085 400 304
1326 1 331.12 131.06 399 300
1327 1 331.048 130.928 400 306
1328 1 330.98 130.808 400 312
1329 1 330.928 130.762 400 316
1330 1 330.85 130.572 400 316
1331 1 330.753 130.441 401 316
1332 1 330.71 130.35 400 314
1333 1 330.723 130.259 401 308
1334 1 330.57 130.13 400 316
1335 1 330.38 129.923 400 314
1336 1 330.382 129.815 400 312
1337 1 330.32 129.607 400 310
1338 1 330.233 129.635 400 312
1339 1 330.175 129.555 400 312
1340 1 329.995 129.334 401 316
1341 1 329.825 129.127 400 316
1342 1 329.825 129.098 399 312
1343 1 329.757 129.048 400 314
1344 1 329.715 128.952 400 310
1345 1 329.51 128.77 400 316
1346 1 329.475 128.718 400 314
1347 1 329.342 128.645 400 312
1348 1 329.223 128.564 399 310
1349 1 329.065 128.365 400 310
1350 1 328.935 128.192 400 314
1351 1 328.79 128.083 400 316
1352 1 328.68 128.02 400 316
1353 1 328.517 127.847 400 316
1354 1 328.46 127.8 400 316
1355 1 328.363 127.737 400 316
1356 1 328.188 127.615 400 316
1357 1 327.933 127.516 401 312
1358 1 327.835 127.45 400 314
1359 1 327.736 127.369 401 310
1360 1 327.483 127.195 400 310
1361 1 327.31 127.075 400 314
1362 1 327.092 126.885 400 308
1363 1 327.192 126.905 400 306
1364 1 327.015 126.763 400 314
1365 1 326.858 126.68 400 314
1366 1 326.8 126.62 400 312
1367 1 326.692 126.591 399 310
1368 1 326.479 126.384 401 306
1369 1 326.283 126.093 400 310
1370 1 326.192 125.925 400 310
1371 1 326.265 125.968 400 312
1372 1 326.26 125.89 400 312
1373 1 326.285 125.835 400 312
1374 1 326.272 125.662 400 310
1375 1 326.321 125.541 399 314
1376 1 326.13 125.312 400 318
1377 1 325.973 125.167 401 312
1378 1 325.975 125.095 400 298
1379 1 325.98 125.032 401 310
1380 1 325.69 124.828 400 314
1381 1 325.706 124.736 401 308
1382 1 325.62 124.552 400 312
1383 1 325.627 124.565 400 312
1384 1 325.736 124.606 401 308
1385 1 325.699 124.546 399 310
1386 1 325.748 124.541 401 308
1387 1 325.521 124.334 401 314
1388 1 325.345 124.23 400 310
1389 1 325.155 124.007 400 310
1390 1 324.855 123.785 400 314
1391 1 324.756 123.766 401 310
1392 1 324.681 123.631 401 308
1393 1 324.64 123.49 400 314
1394 1 324.565 123.422 400 310
1395 1 324.725 123.487 400 306
1396 1 324.76 123.487 400 312
1397 1 324.865 123.427 400 312
1398 1 324.828 123.339 401 308
1399 1 324.94 123.295 400 308
1400 1 325.002 123.284 401 310
1401 1 324.988 123.27 400 312
1402 1 324.923 123.182 401 314
1403 1 324.868 123.17 401 316
1404 1 324.873 123.172 401 312
1405 1 324.82 123.103 400 314
1406 1 324.7 123.058 400 306
1407 1 324.683 123 400 308
1408 1 324.717 123.043 400 308
1409 1 324.618 123.005 401 312
1410 1 324.605 122.935 400 312
1411 1 324.527 122.812 400 314
1412 1 324.661 122.908 401 310
1413 1 324.652 122.83 400 312
1414 1 324.562 122.76 400 314
1415 1 324.562 122.76 400 314
1416 1 324.562 122.713 400 318
1417 1 324.605 122.752 400 314
1418 1 324.603 122.748 400 314
1419 1 324.702 122.845 400 312
1420 1 324.636 122.756 401 312
1421 1 324.663 122.77 400 314
1422 1 324.658 122.778 400 316
1423 1 324.643 122.758 401 314
1424 1 324.608 122.728 400 316
1425 1 324.652 122.7 400 318
1426 1 324.696 122.723 401 314
1427 1 324.762 122.772 400 314
1428 1 324.81 122.798 401 316
1429 1 324.805 122.817 400 316
1430 1 324.845 122.873 400 318
1431 1 324.882 122.853 400 314
1432 1 324.853 122.843 400 316
1433 1 324.853 122.843 400 316
1434 1 324.918 122.91 400 314
1435 1 324.858 122.847 400 316
1436 1 324.827 122.838 400 316
1437 1 324.745 122.782 400 316
1438 1 324.78 122.838 400 314
1439 1 324.777 122.815 400 314
1440 1 324.832 122.84 400 314
1441 1 324.88 122.82 400 314
1442 1 325.022 122.9 400 316
1443 1 325.022 122.9 400 316
1444 1 325.005 122.91 400 316
1445 1 324.983 122.928 401 312
1446 1 325.082 123.045 400 314
1447 1 325.197 123.05 400 314
1448 1 325.24 123.055 400 308
1449 1 325.215 123.025 400 310
1450 1 325.286 123.043 399 308
1451 1 325.197 122.957 400 308
1452 1 325.108 122.903 400 308
1453 1 325.058 122.865 400 310
1454 1 325.13 122.892 400 310
1455 1 325.07 122.897 400 310
1456 1 325.038 122.845 399 308
1457 1 325 122.748 400 310
1458 1 325.11 122.79 400 306
1459 1 325.043 122.77 400 304
1460 1 325.082 122.802 400 308
1461 1 325.13 122.877 400 302
1462 1 325.11 122.953 400 306
1463 1 324.938 122.78 400 310
1464 1 324.86 122.782 400 304
1465 1 324.99 122.867 399 308
1466 1 324.887 122.84 400 308
1467 1 324.908 122.907 400 308
1468 1 324.957 122.92 400 312
1469 1 324.902 122.902 399 304
1470 1 324.905 122.927 400 306
1471 1 324.895 122.96 400 306
1472 1 324.913 123.022 400 306
1473 1 324.868 123.03 400 310
1474 1 324.87 123.065 401 310
1475 1 324.875 123.065 399 306
1476 1 324.855 123.017 400 312
1477 1 324.943 123.07 401 310
1478 1 324.975 123.088 400 306
1479 1 324.975 123.088 400 306
1480 1 325.047 123.175 401 310
1481 1 324.945 123.22 400 310
1482 1 324.995 123.325 400 314
1483 1 325.052 123.444 401 308
1484 1 325.107 123.489 401 308
1485 1 325.085 123.575 400 308
1486 1 325.168 123.72 400 308
1487 1 325.288 123.91 400 308
1488 1 325.373 123.983 400 308
1489 1 325.423 124.073 400 316
1490 1 325.61 124.175 400 308
1491 1 325.538 124.23 400 306
1492 1 325.681 124.441 401 310
1493 1 325.658 124.455 400 312
1494 1 325.692 124.58 400 314
1495 1 325.652 124.645 400 314
1496 1 325.681 124.756 401 314
1497 1 325.678 124.873 400 314
1498 1 325.725 125.058 400 306
1499 1 325.668 125.213 400 314
1500 1 325.73 125.405 400 312
1501 1 325.623 125.472 400 310
1502 1 325.715 125.58 400 310
1503 1 325.697 125.655 400 312
1504 1 325.709 125.83 399 312
1505 1 325.695 125.875 400 312
1506 1 325.608 126 400 314
1507 1 325.554 126.132 401 314
1508 1 325.663 126.337 401 314
1509 1 325.708 126.486 401 314
1510 1 325.79 126.578 400 314
1511 1 325.838 126.708 401 310
1512 1 325.942 126.97 400 310
1513 1 326.062 127.207 400 312
1514 1 326.092 127.427 400 310
1515 1 326.11 127.495 400 312
1516 1 326.038 127.515 400 314
1517 1 325.957 127.642 400 318
1518 1 325.998 127.772 400 318
1519 1 326.035 127.938 400 314
1520 1 326.075 128.208 400 314
1521 1 326.158 128.383 399 312
1522 1 326.274 128.494 401 308
1523 1 326.24 128.708 400 310
1524 1 326.235 128.798 400 304
1525 1 326.352 129.11 401 308
1526 1 326.297 129.112 401 310
1527 1 326.367 129.137 401 310
1528 1 326.336 129.401 399 314
1529 1 326.446 129.608 401 314
1530 1 326.428 129.627 400 308
1531 1 326.525 129.873 400 314
1532 1 326.675 129.958 400 312
1533 1 326.755 130.075 400 312
1534 1 326.835 130.359 401 304
1535 1 326.908 130.641 401 306
1536 1 326.86 130.691 401 310
1537 1 326.84 130.945 400 314
1538 1 326.948 131.187 401 312
1539 1 326.95 131.366 399 316
1540 1 326.963 131.626 401 310
1541 1 327.162 132.045 401 306
1542 1 327.202 132.275 400 308
1543 1 327.297 132.551 401 310
1544 1 327.456 132.948 401 302
1545 1 327.369 133.112 401 310
1546 1 327.539 133.404 401 304
1547 1 327.59 133.6 400 302
1548 1 327.758 134.052 401 308
1549 1 327.928 134.341 402 306
1550 1 327.948 134.471 401 318
1551 1 327.885 134.519 401 306
1552 1 328.012 134.727 400 310
1553 1 328.145 135.023 400 310
1554 1 328.284 135.269 401 302
1555 1 328.409 135.499 401 304
1556 1 328.554 135.796 401 314
1557 1 328.541 135.9 401 314
1558 1 328.521 136.152 401 310
1559 1 328.444 136.421 401 314
1560 1 328.454 136.688 401 306
1561 1 328.562 136.863 400 310
1562 1 328.606 137.075 401 306
1563 1 328.56 137.205 400 312
1564 1 328.653 137.436 401 306
1565 1 328.66 137.583 400 308
1566 1 328.652 137.699 399 304
1567 1 328.606 137.793 401 306
1568 1 328.574 137.913 401 304
1569 1 328.762 138.067 400 306
1570 1 328.848 138.342 401 306
1571 1 328.95 138.662 402 306
1572 1 328.853 138.695 400 306
1573 1 328.825 138.933 400 310
1574 1 328.748 139.1 400 306
1575 1 328.855 139.314 401 310
1576 1 328.86 139.57 400 302
1577 1 329 139.843 400 304
1578 1 329.045 140.115 401 306
1579 1 329.127 140.434 401 302
1580 1 329.155 140.601 401 304
1581 1 329.108 140.785 400 302
1582 1 329.185 141.1 400 310
1583 1 329.202 141.387 401 308
1584 1 329.2 141.488 400 308
1585 1 329.257 141.718 401 304
1586 1 329.288 141.917 400 310
1587 1 329.526 142.279 401 308
1588 1 329.58 142.575 400 310
1589 1 329.68 142.697 400 310
1590 1 329.775 142.815 400 310
1591 1 329.79 142.847 400 308
1592 1 329.823 143.042 401 314
1593 1 329.873 143.042 400 306
1594 1 329.928 143.202 401 302
1595 1 330.012 143.403 400 304
1596 1 330.168 143.58 400 306
1597 1 330.195 143.813 401 312
1598 1 330.262 143.998 401 310
1599 1 330.317 144.21 400 314
1600 1 330.383 144.41 402 316
1601 1 330.554 144.613 401 314
1602 1 330.683 144.835 400 306
1603 1 330.785 145.157 400 312
1604 1 330.97 145.284 401 312
1605 1 331.053 145.405 400 310
1606 1 331.115 145.415 400 304
1607 1 331.244 145.554 401 310
1608 1 331.362 145.845 401 310
1609 1 331.377 145.963 400 308
1610 1 331.433 146.12 400 310
1611 1 331.525 146.245 400 308
1612 1 331.765 146.49 400 310
1613 1 331.9 146.695 400 304
1614 1 332.017 146.778 400 310
1615 1 332.17 146.923 400 306
1616 1 332.252 146.973 401 304
1617 1 332.461 147.065 401 308
1618 1 332.569 147.227 401 300
1619 1 332.702 147.433 400 310
1620 1 332.783 147.509 401 294
1621 1 332.855 147.554 401 300
1622 1 332.98 147.715 400 304
1623 1 333.135 147.75 400 308
1624 1 333.293 147.805 400 308
1625 1 333.461 148 399 312
1626 1 333.681 148.095 401 302
1627 1 333.771 148.257 401 306
1628 1 333.892 148.373 400 308
1629 1 334.04 148.414 401 314
1630 1 334.175 148.528 400 304
1631 1 334.219 148.441 401 308
1632 1 334.374 148.589 401 306
1633 1 334.61 148.8 400 312
1634 1 334.89 148.97 401 314
1635 1 335.007 149.285 400 310
1636 1 335.183 149.475 400 312
1637 1 335.292 149.584 401 312
1638 1 335.329 149.606 401 312
1639 1 335.414 149.731 401 302
1640 1 335.517 149.835 400 312
1641 1 335.616 149.97 401 310
1642 1 335.692 150.143 400 306
1643 1 335.842 150.315 400 306
1644 1 335.915 150.4 400 310
1645 1 335.942 150.398 400 312
1646 1 336.212 150.46 400 310
1647 1 336.345 150.588 400 304
1648 1 336.526 150.781 401 308
1649 1 336.707 151.097 400 308
1650 1 336.925 151.299 401 306
1651 1 337.022 151.29 400 306
1652 1 337.085 151.426 401 306
1653 1 337.19 151.661 401 302
1654 1 337.314 151.716 401 306
1655 1 337.531 152.047 401 302
1656 1 337.697 152.148 400 308
1657 1 337.835 152.277 401 298
1658 1 337.925 152.343 400 300
1659 1 337.995 152.595 400 300
1660 1 338.107 152.878 401 314
1661 1 338.252 153.032 401 310
1662 1 338.244 153.267 401 310
1663 1 338.495 153.407 400 310
1664 1 338.603 153.377 401 306
1665 1 338.882 153.34 400 306
1666 1 338.983 153.477 400 304
1667 1 339.137 153.64 400 302
1668 1 339.277 153.786 401 312
1669 1 339.255 154.053 400 306
1670 1 339.344 154.117 401 306
1671 1 339.421 154.075 401 306
1672 1 339.63 154.24 400 310
1673 1 339.72 154.27 400 310
1674 1 339.693 154.444 401 310
1675 1 339.571 154.728 401 310
1676 1 339.655 154.873 400 316
1677 1 339.685 154.982 400 308
1678 1 339.835 155.125 400 310
1679 1 339.923 155.17 400 310
1680 1 339.97 155.347 401 318
1681 1 340.095 155.537 400 314
1682 1 340.195 155.716 401 314
1683 1 340.322 155.722 400 312
1684 1 340.41 155.778 400 310
1685 1 340.58 155.865 400 314
1686 1 340.675 155.942 400 314
1687 1 340.723 156.192 401 314
1688 1 340.878 156.287 401 314
1689 1 341.012 156.393 400 310
1690 1 341.035 156.469 401 312
1691 1 341.115 156.548 400 310
1692 1 341.127 156.74 400 308
1693 1 341.21 156.76 400 308
1694 1 341.387 156.928 400 306
1695 1 341.517 157.085 402 310
1696 1 341.604 157.206 399 306
1697 1 341.575 157.36 400 312
1698 1 341.6 157.472 400 308
1699 1 341.716 157.554 401 310
1700 1 341.761 157.599 401 306
1701 1 341.955 157.796 401 308
1702 1 342.228 157.905 400 306
1703 1 342.185 158.062 401 308
1704 1 342.353 158.05 400 310
1705 1 342.591 158.042 401 308
1706 1 342.613 158.087 401 306
1707 1 342.772 158.067 400 310
1708 1 342.781 158.13 401 308
1709 1 342.845 158.3 400 316
1710 1 342.928 158.273 400 306
1711 1 343.062 158.367 401 306
1712 1 343.107 158.444 401 308
1713 1 343.142 158.518 400 308
1714 1 343.36 158.683 400 306
1715 1 343.495 158.852 400 314
1716 1 343.577 159.088 400 310
1717 1 343.66 159.11 400 308
1718 1 343.787 159.338 399 308
1719 1 343.788 159.502 400 314
1720 1 343.838 159.561 401 306
1721 1 343.875 159.631 401 298
1722 1 343.93 159.803 400 306
1723 1 343.938 159.766 401 304
1724 1 344.032 159.84 401 302
1725 1 344.135 159.895 400 300
1726 1 344.334 160.102 401 300
1727 1 344.475 160.165 400 308
1728 1 344.595 160.148 400 300
1729 1 344.751 160.409 401 302
1730 1 344.605 160.637 400 310
1731 1 344.905 160.696 401 310
1732 1 344.892 160.773 400 310
1733 1 345.02 160.835 401 308
1734 1 345.168 160.812 399 302
1735 1 345.178 160.882 400 304
1736 1 345.282 160.935 401 302
1737 1 345.125 161.187 401 308
1738 1 345.331 161.273 399 306
1739 1 345.357 161.392 401 314
1740 1 345.355 161.398 400 308
1741 1 345.382 161.463 400 310
1742 1 345.312 161.458 400 308
1743 1 345.483 161.515 400 312
1744 1 345.723 161.583 400 316
1745 1 345.636 161.668 401 314
1746 1 345.697 161.718 400 312
1747 1 345.781 161.701 401 306
1748 1 345.88 161.778 400 310
1749 1 345.873 161.93 401 308
1750 1 345.998 161.933 401 312
1751 1 346.14 161.868 401 312
1752 1 346.245 161.9 400 308
1753 1 346.335 161.975 400 308
1754 1 346.363 162.037 400 308
1755 1 346.379 162.052 401 314
1756 1 346.378 162.211 399 308
1757 1 346.405 162.363 400 310
1758 1 346.493 162.285 400 310
1759 1 346.32 162.455 400 310
1760 1 346.272 162.475 400 312
1761 1 346.41 162.5 400 308
1762 1 346.424 162.641 401 314
1763 1 346.478 162.67 400 312
1764 1 346.59 162.8 400 300
1765 1 346.531 162.748 401 304
1766 1 346.368 162.88 400 308
1767 1 346.217 162.93 400 316
1768 1 346.183 162.92 400 310
1769 1 346.15 163.03 400 308
1770 1 346.033 163.085 400 314
1771 1 345.93 163.113 400 312
1772 1 345.882 163.192 400 308
1773 1 345.741 163.324 401 310
1774 1 345.658 163.417 400 304
1775 1 345.525 163.468 400 314
1776 1 345.435 163.588 400 308
1777 1 345.265 163.702 400 312
1778 1 345.274 163.783 401 314
1779 1 345.337 163.827 400 310
1780 1 345.3 163.928 400 308
1781 1 345.17 163.998 400 308
1782 1 345.06 164.183 400 310
1783 1 344.933 164.3 400 310
1784 1 344.92 164.398 400 314
1785 1 344.895 164.44 400 310
1786 1 344.892 164.45 400 310
1787 1 344.746 164.464 401 314
1788 1 344.666 164.633 401 314
1789 1 344.598 164.752 400 314
1790 1 344.536 164.835 401 314
1791 1 344.332 165.002 400 312
1792 1 344.324 165.082 401 312
1793 1 344.16 165.148 400 312
1794 1 344.132 165.284 401 314
1795 1 343.978 165.298 400 306
1796 1 343.805 165.458 400 310
1797 1 343.562 165.62 400 310
1798 1 343.562 165.78 400 314
1799 1 343.631 165.796 401 308
1800 1 343.481 166.047 401 312
1801 1 343.535 166.077 400 310
1802 1 343.413 166.257 400 308
1803 1 343.493 166.425 400 318
1804 1 343.519 166.496 401 304
1805 1 343.58 166.66 400 316
1806 1 343.561 166.788 401 314
1807 1 343.589 166.927 399 316
1808 1 343.683 167.095 400 312
1809 1 343.582 167.118 400 316
1810 1 343.6 167.24 400 312
1811 1 343.625 167.257 400 310
1812 1 343.56 167.357 400 316
1813 1 343.47 167.33 400 308
1814 1 343.405 167.447 400 312
1815 1 343.39 167.542 400 310
1816 1 343.348 167.697 400 308
1817 1 343.462 167.76 400 308
1818 1 343.45 167.813 402 306
1819 1 343.592 167.875 400 310
1820 1 343.763 168.057 401 318
1821 1 343.935 168.075 400 314
1822 1 344.01 168.095 399 316
1823 1 344.207 168.087 401 314
1824 1 344.406 168.198 399 300
1825 1 344.637 168.341 399 306
1826 1 344.6 168.407 400 308
1827 1 344.647 168.382 400 304
1828 1 344.728 168.445 400 300
1829 1 344.805 168.576 401 304
1830 1 344.858 168.525 400 302
1831 1 344.973 168.565 400 300
1832 1 345.21 168.7 400 302
1833 1 345.454 168.676 401 304
1834 1 345.632 168.86 400 296
1835 1 345.761 168.905 401 306
1836 1 345.873 168.92 400 300
1837 1 346.202 169.097 401 306
1838 1 346.511 169.105 401 302
1839 1 346.634 169.118 399 298
1840 1 346.746 169.204 401 296
1841 1 347.085 169.167 401 304
1842 1 347.419 169.363 399 298
1843 1 347.599 169.374 401 312
1844 1 347.728 169.315 400 304
1845 1 348.062 169.472 400 306
1846 1 348.2 169.535 400 306
1847 1 348.455 169.718 400 306
1848 1 348.758 169.848 401 306
1849 1 348.855 169.972 400 304
1850 1 349.18 170.017 401 296
1851 1 349.618 170.005 400 300
1852 1 349.853 170.13 400 302
1853 1 350.005 170.289 401 304
1854 1 350.19 170.275 400 304
1855 1 350.384 170.409 401 306
1856 1 350.598 170.64 400 300
1857 1 350.923 170.697 400 300
1858 1 351.022 170.641 401 304
1859 1 351.17 170.681 401 304
1860 1 351.36 170.702 400 304
1861 1 351.668 170.823 401 314
1862 1 351.975 170.94 401 304
1863 1 352.233 171.03 400 312
1864 1 352.345 171.335 400 310
1865 1 352.586 171.274 401 310
1866 1 352.703 171.379 401 308
1867 1 352.877 171.502 400 310
1868 1 353.005 171.438 400 298
1869 1 353.052 171.424 401 302
1870 1 353.305 171.445 400 306
1871 1 353.48 171.5 400 306
1872 1 353.738 171.463 400 298
1873 1 353.853 171.46 400 306
1874 1 353.953 171.339 401 306
1875 1 354.13 171.112 401 310
1876 1 354.288 171.048 400 310
1877 1 354.436 171.145 401 310
1878 1 354.511 171.095 401 306
1879 1 354.596 171.087 401 308
1880 1 354.651 170.96 401 306
1881 1 354.696 170.998 401 312
1882 1 354.802 171.043 399 312
1883 1 354.913 171.112 401 312
1884 1 355.005 171.05 401 308
1885 1 355.163 171.125 400 302
1886 1 355.214 171.117 401 308
1887 1 355.357 171.135 401 306
1888 1 355.35 171.167 400 302
1889 1 355.53 171.085 400 306
1890 1 355.757 171.05 400 306
1891 1 355.993 170.94 401 308
1892 1 356.015 170.85 400 308
1893 1 356.085 170.945 401 314
1894 1 356.212 170.93 400 310
1895 1 356.249 170.963 401 310
1896 1 356.357 170.83 401 304
1897 1 356.4 170.695 400 306
1898 1 356.504 170.613 401 304
1899 1 356.613 170.419 401 308
1900 1 356.721 170.342 401 310
1901 1 356.825 170.232 400 302
1902 1 356.998 170.197 400 308
1903 1 357.207 169.978 401 308
1904 1 357.249 169.838 401 300
1905 1 357.352 169.776 401 302
1906 1 357.688 169.718 401 312
1907 1 357.75 169.583 400 310
1908 1 357.895 169.36 400 304
1909 1 358.027 169.232 400 310
1910 1 358.152 169.208 400 306
1911 1 358.142 169.04 401 308
1912 1 358.238 168.905 400 306
1913 1 358.31 168.688 400 310
1914 1 358.372 168.613 401 308
1915 1 358.642 168.627 400 310
1916 1 358.795 168.415 400 310
1917 1 358.887 168.34 400 308
1918 1 358.933 168.22 400 306
1919 1 359.085 168.307 401 314
1920 1 359.182 168.227 401 310
1921 1 359.259 168.13 401 310
1922 1 359.372 168.132 401 310
1923 1 359.464 168.127 401 316
1924 1 359.506 167.995 401 312
1925 1 359.615 168.06 400 314
1926 1 359.762 168.072 400 312
1927 1 359.888 168.057 401 312
1928 1 359.92 167.995 400 312
1929 1 360.015 167.975 401 310
1930 1 360.202 167.975 400 312
1931 1 360.262 167.98 400 308
1932 1 360.36 167.98 400 310
1933 1 360.515 168.062 400 314
1934 1 360.613 168.2 400 312
1935 1 360.722 168.291 399 310
1936 1 360.783 168.218 400 316
1937 1 361.017 168.247 401 312
1938 1 361.142 168.357 401 308
1939 1 361.205 168.417 400 308
1940 1 361.38 168.447 400 308
1941 1 361.521 168.519 399 310
1942 1 361.556 168.559 401 306
1943 1 361.712 168.607 400 302
1944 1 361.88 168.676 401 298
1945 1 362.057 168.766 402 300
1946 1 362.363 168.885 400 304
1947 1 362.652 168.992 399 310
1948 1 362.858 169.067 401 306
1949 1 363.04 169.157 401 298
1950 1 363.358 169.273 400 304
1951 1 363.585 169.433 400 304
1952 1 363.848 169.49 400 304
1953 1 364.035 169.713 400 300
1954 1 364.392 169.785 400 308
1955 1 364.606 169.865 401 312
1956 1 364.753 169.903 401 302
1957 1 365.012 170.05 401 306
1958 1 365.237 170.072 401 310
1959 1 365.442 170.1 400 302
1960 1 365.755 170.132 400 310
1961 1 365.988 170.302 401 306
1962 1 366.397 170.249 401 306
1963 1 366.641 170.337 401 304
1964 1 366.835 170.438 400 296
1965 1 367.043 170.523 400 306
1966 1 367.229 170.633 401 312
1967 1 367.252 170.63 400 308
1968 1 367.414 170.721 401 308
1969 1 367.692 170.815 400 306
1970 1 367.825 170.735 400 310
1971 1 368.1 170.817 400 310
1972 1 368.272 170.933 400 302
1973 1 368.504 171.035 401 306
1974 1 368.759 171.043 399 314
1975 1 369.122 171.062 401 308
1976 1 369.359 171.135 401 312
1977 1 369.569 171.192 401 310
1978 1 369.688 171.2 401 302
1979 1 369.75 171.325 400 310
1980 1 370.103 171.425 400 306
1981 1 370.16 171.51 400 310
1982 1 370.308 171.412 400 300
1983 1 370.498 171.48 400 308
1984 1 370.685 171.605 400 306
1985 1 370.848 171.651 401 308
1986 1 371.02 171.638 401 308
1987 1 371.092 171.863 401 310
1988 1 371.142 171.803 400 310
1989 1 371.332 171.805 400 312
1990 1 371.444 171.713 401 308
1991 1 371.601 171.776 401 304
1992 1 371.559 171.753 401 310
1993 1 371.71 171.627 400 298
1994 1 371.875 171.477 400 308
1995 1 371.995 171.238 400 310
1996 1 372.025 171.097 400 308
1997 1 372.127 171.085 400 312
1998 1 372.247 170.88 401 310
1999 1 372.364 170.751 401 308
2000 1 372.587 170.765 400 308
2001 1 372.763 170.676 401 314
2002 1 372.915 170.7 400 310
2003 1 373.135 170.8 401 310
2004 1 373.283 170.683 400 308
2005 1 373.515 170.48 400 304
2006 1 373.589 170.274 401 302
2007 1 373.81 170.157 400 300
2008 1 374.095 169.925 402 308
2009 1 374.282 169.825 401 306
2010 1 374.325 169.72 400 306
2011 1 374.51 169.637 400 304
2012 1 374.713 169.613 401 306
2013 1 374.913 169.524 401 306
2014 1 375.147 169.365 400 304
2015 1 375.233 169.238 400 312
2016 1 375.404 169.172 401 310
2017 1 375.507 169.155 400 302
2018 1 375.702 169.08 400 308
2019 1 375.835 169.027 401 310
2020 1 375.985 169.002 400 310
2021 1 376.027 168.875 400 306
2022 1 376.13 168.86 401 306
2023 1 376.087 168.738 401 296
2024 1 376.215 168.692 400 300
2025 1 376.36 168.645 400 304
2026 1 376.494 168.384 401 306
2027 1 376.652 168.303 400 304
2028 1 376.754 168.055 399 304
2029 1 376.965 167.988 401 300
2030 1 377.259 167.923 401 308
2031 1 377.353 167.713 400 306
2032 1 377.581 167.494 401 302
2033 1 377.775 167.315 400 306
2034 1 377.805 167.102 401 308
2035 1 377.905 166.95 400 306
2036 1 378.017 166.768 400 312
2037 1 378.269 166.691 401 308
2038 1 378.307 166.663 401 310
2039 1 378.438 166.615 400 306
2040 1 378.57 166.417 400 318
2041 1 378.681 166.421 401 310
2042 1 378.751 166.354 401 308
2043 1 378.88 166.202 400 310
2044 1 379.162 166.165 401 318
2045 1 379.2 166.172 401 302
2046 1 379.283 166.028 400 308
2047 1 379.304 165.898 401 316
2048 1 379.399 165.753 401 306
2049 1 379.418 165.502 400 308
2050 1 379.474 165.274 401 304
2051 1 379.723 165.002 401 306
2052 1 379.798 164.985 401 304
2053 1 379.908 164.748 400 302
2054 1 379.958 164.698 401 298
2055 1 380.027 164.518 400 310
2056 1 380.06 164.446 401 306
2057 1 380.249 164.269 401 310
2058 1 380.42 164.03 400 308
2059 1 380.613 163.958 400 310
2060 1 380.673 163.663 401 310
2061 1 380.82 163.493 400 306
2062 1 380.895 163.365 400 308
2063 1 380.948 163.097 401 306
2064 1 380.988 163.067 401 302
2065 1 381.123 162.975 400 310
2066 1 381.219 162.868 401 306
2067 1 381.222 162.768 401 306
2068 1 381.207 162.445 400 316
2069 1 381.28 162.412 400 306
2070 1 381.382 162.372 401 306
2071 1 381.538 162.395 400 302
2072 1 381.631 162.264 401 302
2073 1 381.728 162.097 401 304
2074 1 381.752 161.935 399 308
2075 1 381.78 161.718 400 306
2076 1 381.783 161.435 400 306
2077 1 381.883 161.216 402 310
2078 1 381.918 160.942 400 312
2079 1 381.972 160.787 399 308
2080 1 381.913 160.577 400 310
2081 1 381.877 160.32 400 310
2082 1 381.885 160.235 400 308
2083 1 382 160.115 400 314
2084 1 381.988 159.945 400 316
2085 1 382.107 159.813 401 310
2086 1 382.155 159.579 401 312
2087 1 382.277 159.426 401 310
2088 1 382.335 159.195 400 308
2089 1 382.32 159.13 400 314
2090 1 382.46 159.045 400 306
2091 1 382.577 158.8 400 310
2092 1 382.715 158.857 400 314
2093 1 382.717 158.713 400 310
2094 1 382.863 158.55 400 304
2095 1 382.828 158.185 401 304
2096 1 383.025 158.028 399 314
2097 1 383.043 157.99 400 312
2098 1 383.065 157.882 399 316
2099 1 383.115 157.903 400 316
2100 1 383.135 157.795 400 310
2101 1 383.227 157.481 401 314
2102 1 383.277 157.352 401 312
2103 1 383.244 157.237 401 308
2104 1 383.323 156.87 399 310
2105 1 383.5 156.778 400 304
2106 1 383.707 156.835 400 304
2107 1 383.726 156.746 401 308
2108 1 383.84 156.61 400 308
2109 1 383.958 156.421 401 308
2110 1 384.215 156.23 400 302
2111 1 384.294 155.973 402 302
2112 1 384.345 155.675 400 310
2113 1 384.387 155.516 401 310
2114 1 384.397 155.304 401 306
2115 1 384.587 155.05 400 306
2116 1 384.603 154.847 400 308
2117 1 384.697 154.595 400 310
2118 1 384.738 154.452 400 306
2119 1 384.823 154.211 402 306
2120 1 384.875 154.12 400 310
2121 1 384.953 153.953 401 310
2122 1 385.025 153.81 400 310
2123 1 384.995 153.627 400 304
2124 1 384.93 153.252 400 312
2125 1 384.973 153.06 400 308
2126 1 384.955 152.89 400 312
2127 1 384.993 152.718 400 310
2128 1 385.092 152.574 401 312
2129 1 385.105 152.484 401 310
2130 1 385.11 152.29 400 312
2131 1 385.055 152.125 401 308
2132 1 385.07 151.958 400 308
2133 1 385.257 151.9 400 312
2134 1 385.386 151.702 399 306
2135 1 385.367 151.516 401 314
2136 1 385.505 151.618 400 308
2137 1 385.581 151.526 401 306
2138 1 385.57 151.317 400 302
2139 1 385.702 151.118 400 306
2140 1 385.778 151.062 401 306
2141 1 385.995 151.03 400 306
2142 1 386.09 150.925 400 310
2143 1 386.225 150.8 400 308
2144 1 386.309 150.733 401 310
2145 1 386.536 150.643 401 306
2146 1 386.613 150.502 400 302
2147 1 386.825 150.204 401 300
2148 1 386.955 150.017 401 310
2149 1 387.087 149.977 400 302
2150 1 387.245 149.82 400 300
2151 1 387.456 149.788 401 304
2152 1 387.633 149.686 401 304
2153 1 387.735 149.382 400 308
2154 1 387.903 149.369 401 302
2155 1 388.135 149.229 401 306
2156 1 388.27 149.09 400 306
2157 1 388.45 149.03 400 308
2158 1 388.478 148.868 400 310
2159 1 388.715 148.732 400 302
2160 1 388.81 148.52 400 306
2161 1 388.905 148.251 402 304
2162 1 389.085 148.13 400 302
2163 1 389.18 147.97 401 308
2164 1 389.342 147.958 400 302
2165 1 389.575 147.762 400 302
2166 1 389.87 147.698 401 310
2167 1 390.11 147.469 401 314
2168 1 390.158 147.477 400 304
2169 1 390.358 147.435 400 308
2170 1 390.439 147.142 401 302
2171 1 390.532 146.95 402 304
2172 1 390.705 146.905 400 308
2173 1 390.865 146.88 400 308
2174 1 390.918 146.822 400 306
2175 1 390.998 146.626 401 310
2176 1 391.285 146.602 400 312
2177 1 391.332 146.287 400 304
2178 1 391.332 146.037 400 296
2179 1 391.349 145.736 401 306
2180 1 391.541 145.574 401 318
2181 1 391.559 145.406 401 310
2182 1 391.63 145.322 400 310
2183 1 391.798 145.285 400 310
2184 1 391.92 145.217 401 314
2185 1 391.96 145.127 402 310
2186 1 392.033 145.09 400 306
2187 1 392.217 145.08 401 310
2188 1 392.32 145.032 400 310
2189 1 392.397 144.955 401 310
2190 1 392.511 144.791 401 306
2191 1 392.658 144.691 401 314
2192 1 392.673 144.623 400 310
2193 1 392.858 144.653 400 310
2194 1 393.13 144.771 401 312
2195 1 393.244 144.776 401 310
2196 1 393.364 144.833 401 314
2197 1 393.479 144.798 401 310
2198 1 393.708 144.845 401 310
2199 1 393.908 144.848 401 308
2200 1 394.12 144.88 400 310
2201 1 394.343 144.935 399 306
2202 1 394.373 144.863 400 306
2203 1 394.392 144.676 401 310
2204 1 394.594 144.616 401 304
2205 1 394.978 144.66 400 310
2206 1 395.165 144.628 401 306
2207 1 395.426 144.638 401 312
2208 1 395.502 144.607 400 310
2209 1 395.59 144.562 400 314
2210 1 395.885 144.66 400 310
2211 1 396.1 144.81 401 308
2212 1 396.217 144.743 401 304
2213 1 396.399 144.793 401 310
2214 1 396.541 144.668 401 302
2215 1 396.825 144.728 401 304
2216 1 396.998 144.702 400 308
2217 1 397.172 144.596 401 302
2218 1 397.479 144.693 401 310
2219 1 397.705 144.822 400 302
2220 1 398.058 144.922 399 302
2221 1 398.207 144.788 401 308
2222 1 398.307 144.688 401 308
2223 1 398.592 144.778 400 308
2224 1 398.611 144.696 401 306
2225 1 398.85 144.603 401 306
2226 1 399.082 144.668 401 306
2227 1 399.297 144.663 401 308
2228 1 399.37 144.597 400 306
2229 1 399.592 144.68 400 306
2230 1 399.892 144.68 400 308
2231 1 400.05 144.721 401 306
2232 1 400.397 144.722 400 306
2233 1 400.676 144.676 401 302
2234 1 401.105 144.812 400 302
2235 1 401.502 145.08 402 310
2236 1 401.731 145.11 401 306
2237 1 401.95 145.13 400 308
2238 1 402.118 145.107 400 306
2239 1 402.305 145.173 400 302
2240 1 402.623 145.259 401 308
2241 1 402.823 145.333 402 308
2242 1 402.983 145.438 400 308
2243 1 403.175 145.523 400 310
2244 1 403.401 145.469 401 306
2245 1 403.693 145.706 401 312
2246 1 404.007 145.89 400 312
2247 1 404.322 145.882 400 306
2248 1 404.498 145.968 400 312
2249 1 404.761 146.226 402 310
2250 1 404.993 146.267 401 310
2251 1 405.344 146.451 401 310
2252 1 405.61 146.5 400 308
2253 1 405.848 146.569 401 308
2254 1 406.082 146.665 400 316
2255 1 406.442 146.838 400 314
2256 1 406.735 147.093 400 310
2257 1 406.853 147.13 400 312
2258 1 407.055 147.26 400 314
2259 1 407.252 147.295 400 314
2260 1 407.369 147.234 401 308
2261 1 407.65 147.325 400 308
2262 1 407.86 147.403 400 308
2263 1 407.918 147.308 400 308
2264 1 408.082 147.342 401 300
2265 1 408.415 147.507 402 312
2266 1 408.615 147.637 400 316
2267 1 408.96 147.73 400 310
2268 1 409.012 147.686 401 304
2269 1 409.302 147.746 401 310
2270 1 409.489 147.768 401 316
2271 1 409.621 147.9 401 304
2272 1 409.835 147.822 400 306
2273 1 410.117 147.863 401 308
2274 1 410.375 147.893 400 308
2275 1 410.643 147.99 401 310
2276 1 410.86 148.067 401 300
2277 1 411.102 148.117 401 306
2278 1 411.147 148.107 400 308
2279 1 411.259 148.052 401 310
2280 1 411.4 148.113 400 306
2281 1 411.533 148.137 400 306
2282 1 411.835 148.19 400 310
2283 1 412.185 148.287 401 304
2284 1 412.429 148.299 401 312
2285 1 412.735 148.072 400 312
2286 1 412.96 148.16 400 304
2287 1 413.27 148.115 400 308
2288 1 413.406 148.052 401 308
2289 1 413.548 147.938 400 304
2290 1 413.775 147.833 400 310
2291 1 414.033 147.838 400 310
2292 1 414.23 147.815 400 306
2293 1 414.339 147.706 401 308
2294 1 414.431 147.713 401 304
2295 1 414.581 147.688 401 306
2296 1 414.781 147.643 401 306
2297 1 415.077 147.67 400 310
2298 1 415.24 147.68 400 306
2299 1 415.372 147.579 401 302
2300 1 415.611 147.509 401 306
2301 1 415.793 147.37 400 306
2302 1 415.808 147.239 401 302
2303 1 415.98 147.274 401 302
2304 1 416.21 147.31 400 300
2305 1 416.608 147.419 401 312
2306 1 416.798 147.42 400 308
2307 1 416.855 147.237 401 298
2308 1 416.955 147.207 401 302
2309 1 417.294 147.307 401 302
2310 1 417.494 147.095 401 302
2311 1 417.605 147.005 400 304
2312 1 417.88 147.07 400 308
2313 1 417.947 147.072 400 302
2314 1 418.197 147.01 401 308
2315 1 418.329 147.012 401 312
2316 1 418.53 147.002 402 310
2317 1 418.728 146.988 401 306
2318 1 418.908 147.022 401 304
2319 1 418.835 146.91 400 312
2320 1 419.1 146.89 401 306
2321 1 419.21 146.792 400 308
2322 1 419.26 146.708 400 306
2323 1 419.355 146.615 400 310
2324 1 419.41 146.498 400 300
2325 1 419.438 146.438 400 306
2326 1 419.656 146.434 401 306
2327 1 419.85 146.365 400 302
2328 1 419.97 146.387 400 304
2329 1 420.095 146.411 401 306
2330 1 420.287 146.309 401 300
2331 1 420.546 146.272 401 308
2332 1 420.652 146.298 400 308
2333 1 420.68 146.12 400 306
2334 1 420.89 146.185 400 304
2335 1 420.99 146.162 400 308
2336 1 421.117 146.17 401 312
2337 1 421.409 146.18 401 306
2338 1 421.435 145.988 400 308
2339 1 421.589 146.07 401 304
2340 1 421.692 145.972 400 310
2341 1 421.918 146.093 400 310
2342 1 422.142 146.075 401 306
2343 1 422.16 146.088 400 304
2344 1 422.195 146.04 400 300
2345 1 422.363 145.923 400 306
2346 1 422.562 145.78 400 308
2347 1 422.716 145.688 401 300
2348 1 422.843 145.567 402 300
2349 1 422.965 145.446 401 304
2350 1 423.232 145.359 401 306
2351 1 423.332 145.123 400 308
2352 1 423.581 145.025 401 300
2353 1 423.89 144.943 401 300
2354 1 423.915 144.787 399 306
2355 1 424.115 144.585 400 308
2356 1 424.289 144.566 401 312
2357 1 424.414 144.461 401 310
2358 1 424.59 144.3 400 302
2359 1 424.875 144.314 401 306
2360 1 425.005 144.122 401 302
2361 1 425.263 144.015 399 304
2362 1 425.461 143.945 401 304
2363 1 425.56 143.795 400 304
2364 1 425.853 143.662 400 304
2365 1 425.842 143.356 399 304
2366 1 425.993 143.152 402 296
2367 1 426.132 143.095 401 300
2368 1 426.244 142.875 401 304
2369 1 426.254 142.703 401 304
2370 1 426.244 142.399 401 312
2371 1 426.192 142.147 401 298
2372 1 426.197 141.815 400 298
2373 1 426.512 141.683 400 304
2374 1 426.615 141.597 400 306
2375 1 426.653 141.409 401 308
2376 1 426.695 141.245 400 304
2377 1 426.82 141.055 399 304
2378 1 426.945 140.877 400 304
2379 1 427.17 140.833 401 298
2380 1 427.334 140.763 401 302
2381 1 427.454 140.641 401 302
2382 1 427.392 140.599 401 306
2383 1 427.603 140.577 400 300
2384 1 427.591 140.491 401 302
2385 1 427.658 140.374 401 302
2386 1 427.865 140.352 401 310
2387 1 428.027 140.282 400 302
2388 1 428.01 140.07 401 308
2389 1 428.02 140.01 400 306
2390 1 428.314 139.975 401 308
2391 1 428.322 139.913 401 308
2392 1 428.298 139.87 400 306
2393 1 428.479 139.84 401 310
2394 1 428.55 139.672 402 310
2395 1 428.529 139.603 401 310
2396 1 428.435 139.495 400 316
2397 1 428.584 139.456 401 312
2398 1 428.691 139.404 401 310
2399 1 428.651 139.409 401 308
2400 1 428.594 139.334 401 312
2401 1 428.627 139.226 399 308
2402 1 428.613 139.15 401 306
2403 1 428.717 139.09 400 314
2404 1 428.655 139.023 400 310
2405 1 428.765 138.933 400 306
2406 1 428.762 138.817 400 306
2407 1 428.755 138.722 400 310
2408 1 428.685 138.657 400 312
2409 1 428.663 138.607 400 308
2410 1 428.795 138.597 400 310
2411 1 428.673 138.502 400 312
2412 1 428.688 138.43 400 316
2413 1 428.785 138.458 400 314
2414 1 428.853 138.52 400 316
2415 1 428.785 138.472 400 318
2416 1 428.786 138.506 401 316
2417 1 428.803 138.516 401 312
2418 1 428.84 138.357 401 312
2419 1 428.91 138.42 400 312
2420 1 428.947 138.407 400 312
2421 1 428.95 138.338 400 312
2422 1 429.152 138.38 400 314
2423 1 429.229 138.374 401 316
2424 1 429.317 138.352 400 314
2425 1 429.32 138.315 400 316
2426 1 429.233 138.218 400 314
2427 1 429.284 138.162 401 318
2428 1 429.348 138.105 400 316
2429 1 429.525 138.077 400 318
2430 1 429.694 138.13 399 314
2431 1 429.96 138.218 400 312
2432 1 429.995 138.167 400 310
2433 1 430.03 138.135 400 312
2434 1 429.957 138.07 400 314
2435 1 429.93 137.993 400 312
2436 1 430.14 137.958 400 314
2437 1 430.394 137.953 401 316
2438 1 430.348 137.92 400 314
2439 1 430.447 137.85 400 310
2440 1 430.549 137.878 401 314
2441 1 430.705 137.925 400 310
2442 1 431.095 137.982 399 310
2443 1 431.335 137.965 400 318
2444 1 431.327 137.91 400 314
2445 1 431.538 137.972 400 310
2446 1 431.93 137.905 400 304
2447 1 432.17 137.942 400 302
2448 1 432.273 137.81 399 308
2449 1 432.488 137.9 400 304
2450 1 432.838 137.923 401 308
2451 1 433.022 137.882 400 304
2452 1 433.325 137.773 400 306
2453 1 433.365 137.745 400 304
2454 1 433.697 137.732 400 308
2455 1 433.865 137.52 400 308
2456 1 433.998 137.541 401 306
2457 1 434.043 137.395 400 304
2458 1 434.245 137.19 400 310
2459 1 434.382 137.01 400 304
2460 1 434.627 137.04 402 304
2461 1 434.855 136.985 401 310
2462 1 435.045 136.903 401 310
2463 1 435.152 136.798 400 310
2464 1 435.155 136.601 401 304
2465 1 435.197 136.491 401 310
2466 1 435.304 136.372 401 308
2467 1 435.325 136.165 400 310
2468 1 435.334 135.98 401 310
2469 1 435.562 135.938 400 310
2470 1 435.67 135.803 400 310
2471 1 435.752 135.674 399 312
2472 1 435.975 135.537 400 304
2473 1 435.995 135.411 401 308
2474 1 436.058 135.377 400 304
2475 1 436.157 135.262 401 310
2476 1 436.322 135.045 400 306
2477 1 436.421 134.96 401 318
2478 1 436.507 134.99 400 312
2479 1 436.733 134.952 400 312
2480 1 436.798 134.787 400 302
2481 1 437.01 134.66 400 308
2482 1 437.08 134.531 401 306
2483 1 437.355 134.512 400 306
2484 1 437.623 134.495 400 306
2485 1 437.812 134.257 400 306
2486 1 437.856 134.082 402 304
2487 1 437.843 134.045 401 306
2488 1 438.147 134.157 401 306
2489 1 438.297 134.224 401 308
2490 1 438.307 134.077 401 312
2491 1 438.367 134.022 401 308
2492 1 438.33 133.975 400 308
2493 1 438.424 133.968 401 302
2494 1 438.475 133.838 400 304
2495 1 438.771 133.83 401 312
2496 1 438.883 133.83 401 312
2497 1 439.033 133.822 400 310
2498 1 439.05 133.701 401 302
2499 1 439.212 133.567 400 306
2500 1 439.399 133.564 401 306
2501 1 439.598 133.607 400 304
2502 1 439.73 133.607 400 304
2503 1 440.04 133.686 401 310
2504 1 440.202 133.74 400 316
2505 1 440.451 133.579 401 312
2506 1 440.618 133.523 400 316
2507 1 440.696 133.494 401 314
2508 1 440.863 133.484 401 316
2509 1 441.17 133.442 400 318
2510 1 441.283 133.407 400 316
2511 1 441.348 133.445 400 316
2512 1 441.632 133.466 399 310
2513 1 442.123 133.5 400 308
2514 1 442.272 133.414 401 306
2515 1 442.524 133.449 401 312
2516 1 442.58 133.452 400 314
2517 1 442.843 133.491 401 308
2518 1 443.087 133.445 400 306
2519 1 443.19 133.349 401 314
2520 1 443.465 133.447 400 304
2521 1 443.853 133.285 400 308
2522 1 444.122 133.409 401 310
2523 1 444.334 133.317 401 306
2524 1 444.677 133.306 399 308
2525 1 445.065 133.254 401 312
2526 1 445.373 133.175 400 312
2527 1 445.517 133.067 400 308
2528 1 445.618 133.075 400 306
2529 1 445.812 132.97 400 310
2530 1 445.935 132.875 400 310
2531 1 446.397 132.875 401 304
2532 1 446.693 132.711 401 308
2533 1 446.908 132.661 401 308
2534 1 447.147 132.544 401 306
2535 1 447.415 132.393 400 308
2536 1 447.516 132.072 401 312
2537 1 447.627 131.863 400 308
2538 1 447.825 131.708 400 308
2539 1 448.065 131.599 399 312
2540 1 448.158 131.589 399 308
2541 1 448.3 131.44 400 314
2542 1 448.413 131.19 400 306
2543 1 448.55 130.955 402 304
2544 1 448.787 130.817 399 306
2545 1 448.925 130.67 400 308
2546 1 449.048 130.575 400 310
2547 1 449.182 130.232 401 304
2548 1 449.274 130.185 401 304
2549 1 449.507 129.97 400 304
2550 1 449.642 129.85 400 300
2551 1 449.803 129.696 401 308
2552 1 449.905 129.551 399 300
2553 1 450.027 129.491 401 306
2554 1 450.142 129.53 400 310
2555 1 450.259 129.372 401 306
2556 1 450.418 129.238 400 304
2557 1 450.514 129.16 399 302
2558 1 450.746 129.1 402 302
2559 1 451.077 128.972 400 312
2560 1 451.05 128.89 401 302
2561 1 451.185 128.783 401 302
2562 1 451.332 128.713 400 296
2563 1 451.553 128.637 400 302
2564 1 451.738 128.6 400 308
2565 1 451.723 128.558 400 308
2566 1 451.878 128.636 401 306
2567 1 452.095 128.518 400 304
2568 1 452.183 128.428 400 306
2569 1 452.397 128.24 400 312
2570 1 452.462 128.077 400 310
2571 1 452.531 127.97 401 306
2572 1 452.613 128.042 401 308
2573 1 452.743 127.948 400 302
2574 1 452.761 127.818 401 308
2575 1 452.93 127.918 401 304
2576 1 453.095 127.76 400 306
2577 1 453.062 127.541 401 310
2578 1 453.21 127.415 400 312
2579 1 453.275 127.397 400 310
2580 1 453.429 127.319 401 308
2581 1 453.57 127.347 400 306
2582 1 453.621 127.289 401 314
2583 1 453.562 127.188 400 312
2584 1 453.579 127.062 401 312
2585 1 453.548 126.975 400 312
2586 1 453.515 126.705 400 310
2587 1 453.495 126.573 400 310
2588 1 453.658 126.543 400 316
2589 1 453.735 126.47 400 308
2590 1 453.762 126.405 400 310
2591 1 453.795 126.26 400 312
2592 1 453.94 126.309 401 310
2593 1 453.993 126.19 400 314
2594 1 453.902 125.993 400 314
2595 1 453.967 125.953 400 312
2596 1 454.022 125.955 401 314
2597 1 454.062 125.983 400 306
2598 1 454.008 125.822 399 306
2599 1 454.017 125.758 401 306
2600 1 454.122 125.701 401 314
2601 1 454.175 125.642 400 312
2602 1 454.177 125.456 401 310
2603 1 454.182 125.337 401 310
2604 1 454.25 125.388 400 312
2605 1 454.285 125.382 400 314
2606 1 454.348 125.343 400 314
2607 1 454.373 125.207 400 310
2608 1 454.368 125.06 400 306
2609 1 454.394 124.998 401 306
2610 1 454.327 124.746 401 316
2611 1 454.312 124.591 401 314
2612 1 454.248 124.205 400 314
2613 1 454.274 124.117 401 312
2614 1 454.235 123.985 400 314
2615 1 454.21 123.847 400 314
2616 1 454.28 123.892 400 314
2617 1 454.322 123.853 400 312
2618 1 454.312 123.786 401 308
2619 1 454.234 123.569 401 312
2620 1 454.158 123.388 400 314
2621 1 454 123.209 401 312
2622 1 454.022 123.062 400 312
2623 1 453.94 122.861 402 310
2624 1 453.925 122.838 400 304
2625 1 453.908 122.582 400 308
2626 1 453.883 122.362 401 308
2627 1 453.945 122.132 401 308
2628 1 453.953 121.896 402 306
2629 1 453.915 121.574 401 306
2630 1 453.935 121.46 400 308
2631 1 453.772 121.08 400 312
2632 1 453.678 120.878 401 308
2633 1 453.586 120.426 401 308
2634 1 453.772 120.388 400 308
2635 1 453.748 120.302 400 308
2636 1 453.658 120.08 401 306
2637 1 453.691 120.062 401 308
2638 1 453.701 119.915 401 310
2639 1 453.671 119.663 401 310
2640 1 453.543 119.375 400 310
2641 1 453.574 119.2 401 308
2642 1 453.64 118.858 400 314
2643 1 453.678 118.748 401 308
2644 1 453.728 118.635 400 314
2645 1 453.757 118.573 400 314
2646 1 453.822 118.573 400 310
2647 1 453.868 118.582 400 302
2648 1 453.913 118.426 401 310
2649 1 454.012 118.317 400 314
2650 1 454.135 118.213 400 310
2651 1 454.075 118.042 401 308
2652 1 454.092 117.621 401 312
2653 1 454.13 117.525 400 312
2654 1 454.135 117.245 400 310
2655 1 454.207 117.263 400 308
2656 1 454.238 117.075 400 306
2657 1 454.297 116.863 401 308
2658 1 454.372 116.698 401 308
2659 1 454.387 116.6 400 310
2660 1 454.274 116.421 401 308
2661 1 454.197 116.085 400 310
2662 1 454.227 115.815 401 308
2663 1 454.125 115.653 401 306
2664 1 454.125 115.455 400 306
2665 1 454.195 115.282 400 310
2666 1 454.095 115.07 401 304
2667 1 454.06 114.963 400 312
2668 1 454.02 114.703 400 308
2669 1 454.082 114.611 401 310
2670 1 454.155 114.47 400 314
2671 1 454.217 114.389 401 306
2672 1 454.205 114.332 400 310
2673 1 454.223 114.228 400 312
2674 1 454.23 114.177 400 312
2675 1 454.225 114.127 400 310
2676 1 454.292 114.077 401 306
2677 1 454.358 113.885 400 314
2678 1 454.325 113.778 400 314
2679 1 454.319 113.529 401 316
2680 1 454.332 113.556 401 316
2681 1 454.35 113.418 400 304
2682 1 454.423 113.365 400 308
2683 1 454.402 113.065 400 314
2684 1 454.419 112.867 399 308
2685 1 454.42 112.772 400 310
2686 1 454.529 112.676 401 310
2687 1 454.506 112.564 401 310
2688 1 454.501 112.451 401 310
2689 1 454.539 112.242 401 308
2690 1 454.54 112.075 400 302
2691 1 454.549 111.843 401 310
2692 1 454.564 111.696 401 308
2693 1 454.693 111.591 401 308
2694 1 454.733 111.382 401 310
2695 1 454.762 111.266 399 308
2696 1 454.708 111.02 401 304
2697 1 454.633 110.943 401 304
2698 1 454.748 110.843 400 310
2699 1 454.79 110.668 400 306
2700 1 454.928 110.61 400 302
2701 1 454.968 110.574 401 308
2702 1 454.935 110.373 400 300
2703 1 455.082 110.305 400 310
2704 1 455.075 110.26 400 306
2705 1 455.102 110.309 401 310
2706 1 455.357 110.409 401 304
2707 1 455.317 110.42 400 312
2708 1 455.42 110.592 402 306
2709 1 455.45 110.392 400 308
2710 1 455.426 110.294 401 312
2711 1 455.505 110.403 400 314
2712 1 455.364 110.249 401 304
2713 1 455.377 110.192 401 306
2714 1 455.439 110.162 401 306
2715 1 455.43 110.179 402 314
2716 1 455.41 110.142 400 318
2717 1 455.488 110.085 400 316
2718 1 455.591 110.222 401 310
2719 1 455.647 110.2 400 306
2720 1 455.655 110.145 400 308
2721 1 455.702 110.175 400 312
2722 1 455.893 110.204 401 314
2723 1 455.967 110.168 400 310
2724 1 455.955 110.15 400 314
2725 1 456.163 110.123 400 318
2726 1 456.204 110.147 401 318
2727 1 456.252 110.185 400 314
2728 1 456.334 110.324 401 314
2729 1 456.421 110.426 401 314
2730 1 456.418 110.433 400 312
2731 1 456.686 110.596 401 312
2732 1 456.805 110.661 401 314
2733 1 456.882 110.698 400 314
2734 1 456.86 110.564 399 314
2735 1 456.908 110.524 401 312
2736 1 456.892 110.457 400 314
2737 1 456.935 110.44 400 316
2738 1 456.955 110.392 400 316
2739 1 456.92 110.375 400 314
2740 1 457.042 110.501 401 310
2741 1 457.058 110.42 400 314
2742 1 457.118 110.472 400 314
2743 1 457.252 110.505 400 318
2744 1 457.212 110.53 400 318
2745 1 457.392 110.718 400 316
2746 1 457.466 110.825 401 312
2747 1 457.498 110.797 400 314
2748 1 457.579 110.965 401 314
2749 1 457.71 111.108 400 314
2750 1 457.785 111.165 400 314
2751 1 457.887 111.265 400 316
2752 1 457.955 111.328 399 318
2753 1 458.098 111.382 400 318
2754 1 458.202 111.347 400 316
2755 1 458.358 111.422 400 320
2756 1 458.408 111.455 400 318
2757 1 458.526 111.574 401 322
2758 1 458.555 111.632 400 320
2759 1 458.554 111.671 401 318
2760 1 458.673 111.87 400 318
2761 1 458.642 111.84 400 316
2762 1 458.685 111.843 400 314
2763 1 458.565 111.715 400 316
2764 1 458.605 111.763 400 316
2765 1 458.688 111.855 400 316
2766 1 458.698 111.858 401 316
2767 1 458.655 111.87 400 314
2768 1 458.658 111.853 400 316
2769 1 458.788 111.94 400 318
2770 1 458.82 111.955 400 320
2771 1 458.848 111.975 400 320
2772 1 458.822 111.93 400 320
2773 1 459 112.078 400 320
2774 1 459.03 112.115 400 318
2775 1 459.085 112.18 400 320
2776 1 459.212 112.338 400 316
2777 1 459.202 112.38 400 316
2778 1 459.248 112.44 400 314
2779 1 459.248 112.44 400 314
2780 1 459.215 112.43 400 314
2781 1 459.308 112.495 400 318
2782 1 459.418 112.655 400 322
2783 1 459.52 112.737 400 320
2784 1 459.605 112.868 400 320
2785 1 459.655 112.927 400 322
2786 1 459.672 112.87 399 320
2787 1 459.716 112.875 401 320
2788 1 459.723 112.868 400 320
2789 1 459.875 112.953 401 320
2790 1 459.782 112.872 399 318
2791 1 459.807 112.847 399 318
2792 1 459.795 112.85 400 318
2793 1 459.955 112.99 399 320
2794 1 459.998 113.028 400 322
2795 1 460.058 113.125 400 320
2796 1 460.207 113.32 400 322
2797 1 460.238 113.373 400 320
2798 1 460.267 113.375 400 318
2799 1 460.289 113.424 401 316
2800 1 460.466 113.549 399 320
2801 1 460.425 113.505 400 320
2802 1 460.474 113.569 401 322
2803 1 460.657 113.794 399 316
2804 1 460.745 113.86 400 318
2805 1 460.77 113.86 400 320
2806 1 460.755 113.805 400 320
2807 1 460.873 113.92 400 324
2808 1 460.97 114.035 400 324
2809 1 460.853 113.96 400 322
2810 1 460.94 114.06 400 318
2811 1 461.038 114.125 399 318
2812 1 461.225 114.213 400 316
2813 1 461.31 114.305 400 320
2814 1 461.485 114.468 400 318
2815 1 461.559 114.529 401 320
2816 1 461.731 114.723 401 322
2817 1 461.93 114.91 400 320
2818 1 462.05 115.03 400 318
2819 1 462.31 115.235 400 322
2820 1 462.32 115.19 400 320
2821 1 462.365 115.295 400 320
2822 1 462.365 115.295 400 320
2823 1 462.44 115.305 400 322
2824 1 462.488 115.373 400 324
2825 1 462.562 115.448 400 324
2826 1 462.668 115.567 400 322
2827 1 462.762 115.612 400 320
2828 1 462.808 115.635 400 322
2829 1 462.812 115.642 400 320
2830 1 462.827 115.715 400 320
2831 1 462.95 115.776 401 322
2832 1 462.967 115.805 400 322
2833 1 463.017 115.85 400 320
2834 1 462.935 115.787 400 318
2835 1 463 115.858 400 318
2836 1 463 115.858 400 318
2837 1 463.025 115.895 400 320
2838 1 463.11 116.043 400 320
2839 1 463.22 116.165 400 322
2840 1 463.345 116.368 400 320
2841 1 463.353 116.373 400 318
2842 1 463.452 116.47 400 318
2843 1 463.527 116.54 400 316
2844 1 463.743 116.718 400 316
2845 1 463.873 116.793 400 318
2846 1 463.917 116.887 399 318
2847 1 463.875 116.832 400 318
2848 1 463.892 116.812 400 318
2849 1 464.075 116.94 400 316
2850 1 464.155 116.935 401 316
2851 1 464.15 116.948 400 312
2852 1 464.14 116.94 400 314
2853 1 464.015 116.825 400 316
2854 1 464.135 116.935 400 314
2855 1 464.223 116.975 400 310
2856 1 464.277 117.027 401 312
2857 1 464.298 117.06 399 312
2858 1 464.397 117.11 400 312
2859 1 464.387 117.118 400 312
2860 1 464.415 116.995 400 316
2861 1 464.35 116.953 400 314
2862 1 464.433 117.02 400 314
2863 1 464.546 117.033 399 312
2864 1 464.641 117.045 401 314
2865 1 464.8 117.16 401 316
2866 1 464.885 117.237 401 314
2867 1 464.993 117.355 400 314
2868 1 465.065 117.456 401 316
2869 1 465.165 117.433 400 314
2870 1 465.26 117.435 400 318
2871 1 465.35 117.502 400 318
2872 1 465.553 117.63 400 320
2873 1 465.765 117.795 400 318
2874 1 465.756 117.835 401 320
2875 1 465.702 117.69 400 318
2876 1 465.74 117.718 400 318
2877 1 465.757 117.714 399 318
2878 1 465.717 117.695 400 320
2879 1 465.658 117.578 400 320
2880 1 465.723 117.633 401 318
2881 1 465.782 117.657 399 314
2882 1 465.882 117.715 400 316
2883 1 465.942 117.81 400 316
2884 1 465.998 117.87 401 318
2885 1 466.228 118.035 400 316
2886 1 466.293 118.06 400 320
2887 1 466.31 118.052 400 322
2888 1 466.555 118.222 400 322
2889 1 466.691 118.257 401 320
2890 1 466.652 118.24 400 324
2891 1 466.71 118.205 400 322
2892 1 466.803 118.29 400 322
2893 1 466.822 118.3 400 320
2894 1 466.815 118.312 400 322
2895 1 466.862 118.348 399 322
2896 1 466.993 118.502 400 318
2897 1 467.065 118.54 400 320
2898 1 467.155 118.635 400 320
2899 1 467.25 118.688 400 320
2900 1 467.358 118.793 400 318
2901 1 467.479 118.9 401 320
2902 1 467.493 118.912 400 318
2903 1 467.571 119.01 399 320
2904 1 467.743 119.17 400 318
2905 1 467.902 119.305 400 318
2906 1 467.923 119.334 401 318
2907 1 468.022 119.422 400 320
2908 1 468.18 119.584 401 318
2909 1 468.103 119.522 400 318
2910 1 468.218 119.644 399 316
2911 1 468.267 119.7 400 316
2912 1 468.282 119.728 401 318
2913 1 468.27 119.743 400 320
2914 1 468.339 119.878 401 318
2915 1 468.348 119.94 400 318
2916 1 468.348 119.94 400 318
2917 1 468.473 120.047 400 320
2918 1 468.51 120.112 400 320
2919 1 468.545 120.138 400 322
2920 1 468.495 120.153 400 320
2921 1 468.511 120.214 401 318
2922 1 468.641 120.352 401 316
2923 1 468.957 120.677 399 318
2924 1 469.067 120.725 400 316
2925 1 469.092 120.735 400 314
2926 1 469.21 120.858 400 314
2927 1 469.337 120.945 400 316
2928 1 469.315 120.957 400 316
2929 1 469.312 121.058 400 322
2930 1 469.269 121.065 401 314
2931 1 469.284 121.057 401 312
2932 1 469.302 121.142 401 314
2933 1 469.4 121.263 400 312
2934 1 469.502 121.395 400 312
2935 1 469.603 121.565 400 312
2936 1 469.637 121.595 400 316
2937 1 469.822 121.823 400 318
2938 1 469.908 121.855 400 318
2939 1 469.913 121.907 400 318
2940 1 469.92 121.915 400 318
2941 1 469.84 121.87 400 316
2942 1 469.863 121.94 400 314
2943 1 469.985 122.157 400 314
2944 1 470.077 122.21 400 314
2945 1 470.147 122.272 401 316
2946 1 470.283 122.33 400 310
2947 1 470.283 122.33 400 310
2948 1 470.431 122.559 401 310
2949 1 470.59 122.61 400 312
2950 1 470.587 122.675 400 314
2951 1 470.68 122.912 400 306
2952 1 470.765 122.972 400 310
2953 1 470.7 122.972 400 308
2954 1 470.605 122.993 400 306
2955 1 470.587 122.98 400 306
2956 1 470.556 123.01 401 308
2957 1 470.618 123.155 401 314
2958 1 470.642 123.281 402 306
2959 1 470.715 123.457 400 310
2960 1 470.832 123.652 399 308
2961 1 470.948 123.893 401 314
2962 1 470.962 123.92 400 310
2963 1 470.948 124.02 401 306
2964 1 470.995 124.145 400 304
2965 1 471.35 124.733 400 308
2966 1 471.345 124.933 400 312
2967 1 471.287 125.025 401 310
2968 1 471.204 125.162 401 314
2969 1 471.237 125.244 401 316
2970 1 471.286 125.396 399 314
2971 1 471.3 125.537 400 316
2972 1 471.28 125.537 400 312
2973 1 471.259 125.713 401 310
2974 1 471.244 125.86 401 312
2975 1 471.17 125.9 400 312
2976 1 471.242 126.032 401 314
2977 1 471.254 126.107 401 312
2978 1 471.406 126.332 401 308
2979 1 471.56 126.57 400 304
2980 1 471.574 126.643 401 308
2981 1 471.671 126.865 401 314
2982 1 471.746 127.05 401 308
2983 1 471.716 127.207 401 310
2984 1 471.835 127.626 401 304
2985 1 471.94 128 400 306
2986 1 471.91 128.282 400 310
2987 1 471.99 128.514 401 314
2988 1 472.035 128.822 400 320
2989 1 472.102 128.958 401 314
2990 1 472.11 129.04 400 306
2991 1 472.13 129.242 401 306
2992 1 472.137 129.377 401 304
2993 1 472.238 129.635 400 308
2994 1 472.173 129.922 399 310
2995 1 472.197 130.067 402 308
2996 1 472.277 130.322 401 306
2997 1 472.182 130.554 401 308
2998 1 472.242 130.828 401 310
2999 1 472.26 130.985 400 306
3000 1 472.295 131.222 400 308
3001 1 472.261 131.463 402 314
3002 1 472.33 131.868 400 300
3003 1 472.369 132.14 401 304
3004 1 472.358 132.393 400 302
3005 1 472.394 132.661 401 302
3006 1 472.365 132.893 400 310
3007 1 472.406 133.187 401 312
3008 1 472.364 133.242 401 310
3009 1 472.3 133.433 400 304
3010 1 472.145 133.465 400 300
3011 1 472.017 133.728 401 308
3012 1 472.002 134.045 400 302
3013 1 471.91 134.052 401 308
3014 1 471.873 134.418 402 300
3015 1 471.764 134.5 402 300
3016 1 471.765 134.715 400 294
3017 1 471.652 134.955 399 304
3018 1 471.661 135.037 401 304
3019 1 471.572 135.205 400 296
3020 1 471.257 135.38 400 306
3021 1 471.197 135.599 401 310
3022 1 471.103 135.678 400 308
3023 1 471.012 135.838 402 300
3024 1 470.89 136.005 401 304
3025 1 470.848 136.125 400 306
3026 1 470.723 136.185 401 310
3027 1 470.673 136.345 400 306
3028 1 470.601 136.489 401 304
3029 1 470.614 136.642 402 304
3030 1 470.574 136.718 401 302
3031 1 470.436 136.928 401 304
3032 1 470.337 137 400 306
3033 1 470.436 137.352 401 302
3034 1 470.267 137.469 401 300
3035 1 470.206 137.737 399 298
3036 1 470.017 137.988 400 302
3037 1 469.998 138.185 400 308
3038 1 469.855 138.202 400 306
3039 1 469.731 138.446 401 304
3040 1 469.507 138.43 400 310
3041 1 469.514 138.459 401 306
3042 1 469.147 138.399 401 304
3043 1 468.97 138.468 400 304
3044 1 468.877 138.53 400 310
3045 1 468.665 138.715 400 306
3046 1 468.442 138.627 400 306
3047 1 468.062 138.518 400 306
3048 1 467.755 138.472 400 308
3049 1 467.594 138.426 401 306
3050 1 467.426 138.464 401 306
3051 1 467.271 138.431 399 312
3052 1 467.035 138.403 400 308
3053 1 466.731 138.454 401 300
3054 1 466.454 138.521 401 308
3055 1 466.125 138.49 400 296
3056 1 466.1 138.624 402 308
3057 1 465.985 138.72 400 304
3058 1 465.808 138.831 402 308
3059 1 465.603 138.81 400 310
3060 1 465.405 138.84 400 306
3061 1 465.27 138.85 400 304
3062 1 465 138.758 401 310
3063 1 464.883 138.666 401 314
3064 1 464.725 138.695 400 316
3065 1 464.615 138.76 400 314
3066 1 464.517 138.78 400 310
3067 1 464.353 138.768 400 308
3068 1 464.157 138.688 401 306
3069 1 463.923 138.621 401 310
3070 1 463.678 138.461 401 304
3071 1 463.285 138.185 400 300
3072 1 463.015 138.125 400 302
3073 1 462.815 138.107 400 308
3074 1 462.698 138.057 401 300
3075 1 462.455 137.86 400 312
3076 1 462.162 137.703 401 310
3077 1 462.115 137.722 400 310
3078 1 461.692 137.461 399 310
3079 1 461.543 137.433 400 300
3080 1 461.409 137.414 401 308
3081 1 461.202 137.284 401 306
3082 1 460.885 137.115 401 312
3083 1 460.68 136.975 400 312
3084 1 460.499 136.925 399 304
3085 1 460.269 137.022 401 304
3086 1 460.105 137.01 400 306
3087 1 460.002 137.117 401 310
3088 1 459.791 136.94 401 308
3089 1 459.638 136.853 401 308
3090 1 459.499 136.589 401 312
3091 1 459.368 136.466 399 314
3092 1 459.22 136.395 400 312
3093 1 459.202 136.224 401 308
3094 1 459.127 136.312 401 312
3095 1 459.027 136.225 400 312
3096 1 458.865 136.167 401 310
3097 1 458.735 136.083 400 310
3098 1 458.697 136 400 306
3099 1 458.601 136.105 401 310
3100 1 458.495 136.045 400 310
3101 1 458.369 135.94 401 310
3102 1 458.165 135.798 400 308
3103 1 458.135 135.668 401 310
3104 1 458.072 135.504 401 306
3105 1 458.06 135.551 401 316
3106 1 458.045 135.481 401 312
3107 1 458.05 135.42 400 314
3108 1 458.067 135.496 401 308
3109 1 458.082 135.434 401 314
3110 1 458.043 135.33 400 314
3111 1 457.923 135.284 401 312
3112 1 457.815 135.172 401 312
3113 1 457.81 135.065 400 320
3114 1 457.777 134.917 400 314
3115 1 457.671 134.776 401 312
3116 1 457.551 134.721 401 314
3117 1 457.529 134.668 401 316
3118 1 457.461 134.678 401 310
3119 1 457.426 134.726 401 308
3120 1 457.385 134.705 400 306
3121 1 457.382 134.75 400 310
3122 1 457.377 134.77 400 310
3123 1 457.28 134.667 400 312
3124 1 457.261 134.549 399 308
3125 1 457.185 134.715 400 314
3126 1 457.19 134.713 400 316
3127 1 457.21 134.667 400 314
3128 1 457.252 134.798 400 314
3129 1 457.315 134.938 400 318
3130 1 457.257 134.885 400 314
3131 1 457.28 134.885 400 312
3132 1 457.308 134.942 400 316
3133 1 457.155 134.95 400 314
3134 1 457.113 135.102 400 316
3135 1 457.098 135.22 400 316
3136 1 457.077 135.234 401 316
3137 1 457.102 135.599 401 314
3138 1 457.033 135.66 400 316
3139 1 456.96 135.778 400 310
3140 1 456.88 135.782 400 314
3141 1 456.872 135.847 399 312
3142 1 456.863 135.843 400 316
3143 1 456.765 136.03 400 322
3144 1 456.793 136.055 400 320
3145 1 456.803 136.105 400 318
3146 1 456.755 136.26 400 316
3147 1 456.765 136.218 400 318
3148 1 456.756 136.387 401 316
3149 1 456.728 136.493 400 316
3150 1 456.68 136.452 400 316
3151 1 456.658 136.588 400 312
3152 1 456.683 136.743 400 316
3153 1 456.688 136.53 400 312
3154 1 456.665 136.623 400 314
3155 1 456.633 136.643 401 314
3156 1 456.643 136.763 401 314
3157 1 456.628 136.711 401 316
3158 1 456.725 136.863 400 316
3159 1 456.708 136.88 401 314
3160 1 456.704 137.138 399 312
3161 1 456.67 137.13 400 310
3162 1 456.681 137.122 401 312
3163 1 456.655 137.308 400 316
3164 1 456.627 137.465 400 314
3165 1 456.628 137.818 401 312
3166 1 456.632 138.012 400 318
3167 1 456.514 138.04 401 318
3168 1 456.541 138.14 401 316
3169 1 456.541 138.378 399 308
3170 1 456.56 138.53 400 312
3171 1 456.48 138.748 400 312
3172 1 456.442 138.863 400 312
3173 1 456.462 138.817 400 312
3174 1 456.431 138.913 401 312
3175 1 456.405 138.965 400 312
3176 1 456.409 138.958 401 308
3177 1 456.41 138.942 400 310
3178 1 456.395 139.085 400 310
3179 1 456.353 139.36 400 306
3180 1 456.342 139.447 400 310
3181 1 456.35 139.627 400 314
3182 1 456.33 139.762 400 312
3183 1 456.288 139.855 399 310
3184 1 456.298 139.93 400 308
3185 1 456.324 140.135 401 310
3186 1 456.325 140.373 400 310
3187 1 456.217 140.597 400 314
3188 1 456.195 140.705 400 314
3189 1 456.16 140.907 400 314
3190 1 456.137 140.9 400 316
3191 1 456.175 140.833 400 312
3192 1 456.204 141.027 401 312
3193 1 456.188 140.928 400 314
3194 1 456.155 140.965 400 310
3195 1 456.147 140.94 400 308
3196 1 456.022 141.075 401 310
3197 1 455.975 141.1 401 312
3198 1 455.935 141.165 400 318
3199 1 455.91 141.425 400 318
3200 1 455.858 141.585 400 316
3201 1 455.748 141.593 400 312
3202 1 455.663 141.792 400 310
3203 1 455.695 141.785 400 312
3204 1 455.7 142.05 400 308
3205 1 455.652 142.155 400 310
3206 1 455.645 142.118 400 308
3207 1 455.712 141.97 400 312
3208 1 455.738 141.86 401 312
3209 1 455.683 142.023 400 312
3210 1 455.762 142 400 318
3211 1 455.738 141.808 400 308
3212 1 455.673 141.87 401 308
3213 1 455.587 141.99 400 312
3214 1 455.628 142.005 401 312
3215 1 455.595 142.118 400 312
3216 1 455.555 142.213 400 312
3217 1 455.584 142.479 399 308
3218 1 455.514 142.541 401 316
3219 1 455.54 142.373 400 314
3220 1 455.565 142.433 400 312
3221 1 455.545 142.58 400 314
3222 1 455.567 142.485 400 316
3223 1 455.49 142.39 400 310
3224 1 455.414 142.379 401 316
3225 1 455.384 142.491 401 316
3226 1 455.355 142.363 400 312
3227 1 455.282 142.444 401 314
3228 1 455.265 142.518 400 314
3229 1 455.259 142.474 401 312
3230 1 455.197 142.537 400 310
3231 1 455.195 142.412 400 312
3232 1 455.103 142.477 400 312
3233 1 455.077 142.458 400 314
3234 1 455.142 142.304 401 310
3235 1 455.202 142.29 400 312
3236 1 455.217 142.363 400 314
3237 1 455.255 142.252 400 318
3238 1 455.297 142.202 401 318
3239 1 455.318 142.14 399 316
3240 1 455.355 141.98 400 314
3241 1 455.394 141.903 401 316
3242 1 455.476 141.813 401 318
3243 1 455.465 141.792 400 322
3244 1 455.457 141.765 400 320
3245 1 455.368 141.798 400 316
3246 1 455.431 141.749 399 316
3247 1 455.401 141.753 401 318
3248 1 455.405 141.887 400 318
3249 1 455.387 141.905 400 314
3250 1 455.41 141.968 400 316
3251 1 455.447 141.985 400 320
3252 1 455.478 141.993 400 316
3253 1 455.52 141.972 400 316
3254 1 455.485 142.107 400 314
3255 1 455.445 142.125 400 314
3256 1 455.534 141.912 399 312
3257 1 455.452 141.928 400 312
3258 1 455.465 141.805 400 316
3259 1 455.465 141.81 400 316
3260 1 455.419 141.845 401 314
3261 1 455.408 141.857 400 312
3262 1 455.44 141.815 400 314
3263 1 455.425 141.66 400 318
3264 1 455.462 141.512 400 318
3265 1 455.395 141.485 400 316
3266 1 455.33 141.438 400 312
3267 1 455.248 141.475 400 316
3268 1 455.195 141.5 400 314
3269 1 455.14 141.5 400 314
3270 1 455.147 141.433 400 316
3271 1 455.09 141.363 399 320
3272 1 455.095 141.345 400 316
3273 1 455.075 141.377 401 316
3274 1 455.058 141.377 400 314
3275 1 455.075 141.4 400 318
3276 1 454.93 141.565 400 316
3277 1 454.865 141.577 400 314
3278 1 454.757 141.817 399 310
3279 1 454.67 141.738 400 314
3280 1 454.59 141.738 400 308
3281 1 454.531 141.747 399 312
3282 1 454.559 141.576 399 312
3283 1 454.476 141.481 399 310
3284 1 454.428 141.523 400 312
3285 1 454.36 141.558 400 308
3286 1 454.259 141.461 401 312
3287 1 454.17 141.32 400 304
3288 1 454.057 141.137 401 310
3289 1 453.798 141.182 401 316
3290 1 453.788 141.06 400 308
3291 1 453.697 141.037 400 304
3292 1 453.673 140.907 400 304
3293 1 453.626 140.823 401 304
3294 1 453.564 140.863 401 304
3295 1 453.665 140.725 400 300
3296 1 453.495 140.69 400 302
3297 1 453.42 140.615 400 302
3298 1 453.147 140.815 401 302
3299 1 452.97 140.792 399 304
3300 1 452.87 140.752 400 308
3301 1 452.663 140.988 401 310
3302 1 452.451 141.028 399 308
3303 1 452.41 140.928 400 306
3304 1 452.19 140.912 400 306
3305 1 452.152 140.845 400 308
3306 1 451.925 140.918 401 308
3307 1 451.693 140.898 401 306
3308 1 451.577 140.83 400 306
3309 1 451.373 141.037 400 300
3310 1 451.212 140.965 400 310
3311 1 451.01 141.017 401 308
3312 1 450.895 141.088 400 310
3313 1 450.605 141.298 400 304
3314 1 450.327 141.382 401 306
3315 1 450.232 141.374 401 304
3316 1 450.105 141.327 400 306
3317 1 449.87 141.515 400 306
3318 1 449.579 141.656 401 310
3319 1 449.484 141.509 401 308
3320 1 449.352 141.571 401 296
3321 1 449.067 141.544 401 304
3322 1 448.779 141.527 402 298
3323 1 448.515 141.51 400 312
3324 1 448.439 141.648 401 310
3325 1 448.317 141.52 400 304
3326 1 448.065 141.415 402 300
3327 1 447.828 141.504 401 294
3328 1 447.673 141.62 400 304
3329 1 447.414 141.813 401 306
3330 1 447.207 141.713 401 308
3331 1 446.877 141.772 399 306
3332 1 446.713 141.788 401 300
3333 1 446.601 141.723 401 298
3334 1 446.466 141.668 401 306
3335 1 446.309 141.571 401 302
3336 1 446.075 141.706 401 298
3337 1 445.908 141.698 401 300
3338 1 445.87 141.661 401 308
3339 1 445.678 141.643 401 304
3340 1 445.571 141.374 401 308
3341 1 445.47 141.18 400 304
3342 1 445.446 141.092 401 308
3343 1 445.185 141.107 401 300
3344 1 444.94 141.087 401 302
3345 1 444.79 141.162 400 302
3346 1 444.751 141.105 401 302
3347 1 444.581 140.978 401 300
3348 1 444.499 140.93 401 304
3349 1 444.357 141.092 401 306
3350 1 444.209 141.027 401 304
3351 1 444.077 140.815 401 302
3352 1 443.988 140.825 401 300
3353 1 443.975 140.424 401 312
3354 1 443.828 140.346 402 306
3355 1 443.766 140.322 401 310
3356 1 443.658 140.282 400 304
3357 1 443.498 140.148 400 304
3358 1 443.334 140.162 401 304
3359 1 443.214 139.953 401 308
3360 1 443.22 139.85 400 306
3361 1 443.167 139.504 401 306
3362 1 442.985 139.475 400 306
3363 1 442.913 139.363 400 310
3364 1 442.925 139.097 400 310
3365 1 442.978 138.942 400 310
3366 1 442.913 138.81 400 306
3367 1 442.828 138.783 401 308
3368 1 442.777 138.685 400 312
3369 1 442.828 138.534 401 310
3370 1 442.76 138.275 400 310
3371 1 442.705 138.123 400 310
3372 1 442.716 137.988 401 310
3373 1 442.575 137.768 400 314
3374 1 442.582 137.507 400 304
3375 1 442.499 137.474 401 310
3376 1 442.442 137.315 400 308
3377 1 442.35 137.268 400 314
3378 1 442.384 137.072 401 310
3379 1 442.295 136.857 400 310
3380 1 442.183 136.782 400 306
3381 1 442.062 136.673 400 308
3382 1 442.065 136.496 401 300
3383 1 441.96 136.218 400 302
3384 1 441.943 136.05 401 302
3385 1 441.827 135.895 400 308
3386 1 441.815 135.627 399 304
3387 1 441.856 135.507 402 308
3388 1 441.773 135.367 401 308
3389 1 441.642 135.373 400 306
3390 1 441.564 135.264 401 308
3391 1 441.548 135.072 400 312
3392 1 441.442 134.97 400 310
3393 1 441.363 134.89 400 308
3394 1 441.262 134.796 401 312
3395 1 441.245 134.762 400 312
3396 1 441.165 134.738 400 306
3397 1 441.067 134.588 400 308
3398 1 441.012 134.394 401 312
3399 1 440.892 134.35 400 306
3400 1 440.798 134.377 400 310
3401 1 440.873 134 401 308
3402 1 440.913 133.818 401 310
3403 1 440.75 133.81 400 312
3404 1 440.67 133.765 400 312
3405 1 440.53 133.775 400 308
3406 1 440.397 133.751 401 310
3407 1 440.262 133.88 400 310
3408 1 440.062 133.903 401 310
3409 1 439.835 133.772 399 310
3410 1 439.805 133.727 400 310
3411 1 439.762 133.572 400 314
3412 1 439.75 133.588 400 316
3413 1 439.701 133.539 401 314
3414 1 439.57 133.583 400 314
3415 1 439.455 133.572 400 310
3416 1 439.324 133.524 401 316
3417 1 439.302 133.464 401 314
3418 1 439.233 133.37 400 314
3419 1 439.075 133.463 400 316
3420 1 439.035 133.362 401 316
3421 1 438.9 133.152 401 312
3422 1 438.716 133.322 401 312
3423 1 438.576 133.401 401 316
3424 1 438.59 133.255 400 310
3425 1 438.385 133.333 400 308
3426 1 438.252 133.255 400 308
3427 1 438.195 133.243 400 310
3428 1 438.072 133.16 401 312
3429 1 438.045 133.115 401 314
3430 1 438.043 132.998 400 312
3431 1 438.01 132.82 400 314
3432 1 438.005 132.675 400 312
3433 1 438.022 132.496 401 310
3434 1 437.915 132.512 400 310
3435 1 437.795 132.565 400 312
3436 1 437.762 132.433 400 312
3437 1 437.74 132.407 400 316
3438 1 437.743 132.275 400 312
3439 1 437.647 132.38 400 316
3440 1 437.672 132.303 402 302
3441 1 437.683 132.175 401 306
3442 1 437.59 132.165 400 312
3443 1 437.531 132.135 401 308
3444 1 437.46 132.1 400 306
3445 1 437.342 132.05 401 308
3446 1 437.325 131.915 400 316
3447 1 437.14 131.86 400 312
3448 1 437.053 132.035 400 310
3449 1 437 131.773 401 312
3450 1 436.9 131.743 401 318
3451 1 436.83 131.671 401 318
3452 1 436.685 131.518 400 310
3453 1 436.627 131.56 400 308
3454 1 436.475 131.725 400 308
3455 1 436.46 131.518 400 306
3456 1 436.337 131.38 400 312
3457 1 436.238 131.308 400 312
3458 1 436.243 131.048 400 306
3459 1 436.275 130.993 400 308
3460 1 436.155 131.06 400 310
3461 1 435.965 131.042 401 308
3462 1 436.037 130.935 401 306
3463 1 435.923 130.823 401 314
3464 1 435.897 130.607 400 308
3465 1 435.783 130.632 400 308
3466 1 435.538 130.515 400 308
3467 1 435.504 130.456 401 304
3468 1 435.382 130.461 401 308
3469 1 435.24 130.55 400 316
3470 1 435.21 130.127 400 308
3471 1 435.135 129.965 401 306
3472 1 435.05 129.722 400 304
3473 1 434.688 129.877 400 302
3474 1 434.556 129.92 401 302
3475 1 434.484 129.658 401 302
3476 1 434.264 129.579 401 294
3477 1 433.973 129.637 400 308
3478 1 433.942 129.4 400 304
3479 1 433.77 129.385 400 296
3480 1 433.621 129.229 401 306
3481 1 433.498 128.98 400 306
3482 1 433.339 128.813 401 302
3483 1 433.135 128.565 400 300
3484 1 433.035 128.406 401 298
3485 1 432.752 128.282 400 296
3486 1 432.613 128.162 400 296
3487 1 432.438 128.178 400 296
3488 1 432.277 128.04 400 308
3489 1 431.985 127.794 402 300
3490 1 431.83 127.688 401 302
3491 1 431.724 127.597 402 298
3492 1 431.673 127.506 401 306
3493 1 431.519 127.431 401 302
3494 1 431.359 127.399 401 308
3495 1 431.257 127.252 400 302
3496 1 431.075 127.197 402 300
3497 1 431.037 127.247 401 306
3498 1 430.923 127.172 400 314
3499 1 430.705 127.088 400 312
3500 1 430.554 127.037 401 306
3501 1 430.511 126.962 399 298
3502 1 430.222 127.012 401 306
3503 1 430.087 126.948 401 306
3504 1 430.033 126.767 400 302
3505 1 429.733 126.898 401 310
3506 1 429.615 126.707 400 306
3507 1 429.465 126.743 400 306
3508 1 429.257 126.765 400 300
3509 1 429.145 126.73 400 300
3510 1 428.993 126.718 401 306
3511 1 428.92 126.58 400 304
3512 1 428.801 126.587 402 310
3513 1 428.74 126.385 400 306
3514 1 428.553 126.358 400 304
3515 1 428.446 126.297 401 302
3516 1 428.399 126.197 401 302
3517 1 428.217 126.275 400 304
3518 1 428.16 126.252 401 306
3519 1 428.087 126.197 401 308
3520 1 428.05 126.238 399 300
3521 1 427.918 126.142 400 302
3522 1 427.729 126.068 399 306
3523 1 427.656 125.955 401 306
3524 1 427.562 125.943 402 308
3525 1 427.511 125.853 401 310
3526 1 427.413 125.817 400 308
3527 1 427.418 125.743 400 308
3528 1 427.441 125.636 401 306
3529 1 427.327 125.781 401 308
3530 1 427.214 125.748 401 310
3531 1 427.147 125.781 401 310
3532 1 427.05 125.815 401 316
3533 1 426.998 125.8 401 308
3534 1 426.768 125.888 401 312
3535 1 426.757 125.862 400 306
3536 1 426.648 125.93 401 308
3537 1 426.467 126.09 400 310
3538 1 426.465 126.132 400 306
3539 1 426.363 125.972 400 310
3540 1 426.327 125.8 400 310
3541 1 426.212 125.835 401 306
3542 1 426.19 125.796 401 310
3543 1 426.127 125.796 401 312
3544 1 426.137 125.755 400 316
3545 1 426.18 125.756 401 312
3546 1 426.065 125.502 400 318
3547 1 426.04 125.375 400 310
3548 1 425.975 125.3 400 310
3549 1 425.845 125.252 400 314
3550 1 425.82 125.185 401 310
3551 1 425.887 124.978 400 306
3552 1 425.743 125.08 400 312
3553 1 425.701 125.087 401 308
3554 1 425.435 125.198 400 312
3555 1 425.461 124.88 401 318
3556 1 425.373 124.823 400 310
3557 1 425.345 124.65 400 310
3558 1 425.212 124.545 400 314
3559 1 425.17 124.306 399 308
3560 1 425.108 124.088 400 312
3561 1 425.08 123.94 400 308
3562 1 425.07 123.661 401 312
3563 1 425.055 123.573 400 314
3564 1 424.97 123.407 400 310
3565 1 424.978 123.29 400 312
3566 1 424.915 123.047 400 314
3567 1 424.898 123.017 401 312
3568 1 424.832 122.62 400 312
3569 1 424.877 122.373 400 304
3570 1 424.868 122.118 400 310
3571 1 424.858 121.925 400 304
3572 1 424.788 121.873 401 304
3573 1 424.805 121.683 400 306
3574 1 424.8 121.257 400 310
3575 1 424.728 121.187 401 306
3576 1 424.658 120.885 400 306
3577 1 424.543 120.825 400 302
3578 1 424.592 120.585 400 310
3579 1 424.603 120.377 400 310
3580 1 424.553 120.26 400 310
3581 1 424.491 120.158 399 310
3582 1 424.449 119.99 401 312
3583 1 424.434 119.788 401 310
3584 1 424.517 119.44 400 314
3585 1 424.498 119.31 400 316
3586 1 424.466 119.097 401 306
3587 1 424.416 118.885 401 312
3588 1 424.387 118.677 400 312
3589 1 424.298 118.522 400 314
3590 1 424.283 118.323 400 306
3591 1 424.185 117.957 400 314
3592 1 424.13 117.603 400 308
3593 1 424.107 117.488 402 310
3594 1 424.165 117.347 400 314
3595 1 424.15 117.165 401 308
3596 1 424.002 116.97 401 304
3597 1 423.983 116.618 401 304
3598 1 423.846 116.435 402 302
3599 1 423.85 116.082 401 310
3600 1 423.822 115.81 400 308
3601 1 423.842 115.543 400 310
3602 1 423.788 115.395 400 308
3603 1 423.666 115.214 401 304
3604 1 423.652 115.037 400 302
3605 1 423.529 114.83 401 306
3606 1 423.435 114.627 400 302
3607 1 423.23 114.468 400 306
3608 1 423.255 114.312 400 304
3609 1 423.208 114.138 399 302
3610 1 423.152 114.002 400 308
3611 1 423.155 113.628 401 302
3612 1 423.047 113.292 401 310
3613 1 423.165 113.052 401 310
3614 1 423.095 112.95 400 306
3615 1 423.152 112.79 400 304
3616 1 423.042 112.633 401 306
3617 1 423.015 112.382 401 300
3618 1 423.173 112.235 400 302
3619 1 423.256 111.935 402 310
3620 1 423.243 111.8 400 310
3621 1 423.172 111.641 401 312
3622 1 423.209 111.494 401 316
3623 1 423.158 111.368 399 312
3624 1 423.262 111.225 400 304
3625 1 423.402 110.998 400 306
3626 1 423.545 110.805 400 300
3627 1 423.69 110.657 400 312
3628 1 423.646 110.486 401 308
3629 1 423.535 110.225 400 306
3630 1 423.591 110.167 401 310
3631 1 423.6 110.01 400 306
3632 1 423.585 109.903 400 308
3633 1 423.618 109.791 401 310
3634 1 423.765 109.698 400 312
3635 1 423.805 109.578 400 320
3636 1 423.7 109.425 400 312
3637 1 423.757 109.222 400 314
3638 1 423.753 109.172 401 314
3639 1 423.666 109.062 401 314
3640 1 423.703 108.985 401 310
3641 1 423.733 108.868 400 312
3642 1 423.755 108.755 400 312
3643 1 423.808 108.601 401 310
3644 1 423.655 108.588 400 316
3645 1 423.808 108.382 401 318
3646 1 423.845 108.23 400 316
3647 1 423.842 108.12 400 314
3648 1 423.717 108.112 400 314
3649 1 423.603 107.973 401 312
3650 1 423.642 107.97 400 314
3651 1 423.575 107.877 400 308
3652 1 423.49 107.733 400 316
3653 1 423.33 107.728 400 312
3654 1 423.283 107.627 400 310
3655 1 423.195 107.579 401 314
3656 1 423.092 107.532 400 310
3657 1 423.13 107.494 401 310
3658 1 422.99 107.404 401 306
3659 1 423.185 107.263 400 312
3660 1 423.197 107.177 400 314
3661 1 423.13 107.147 400 310
3662 1 423.215 106.998 400 314
3663 1 423.15 106.963 400 308
3664 1 423.077 106.858 401 312
3665 1 423.219 106.796 401 306
3666 1 423.223 106.565 400 306
3667 1 423.218 106.484 399 306
3668 1 423.26 106.338 400 310
3669 1 423.252 106.205 400 306
3670 1 423.142 106.11 400 302
3671 1 422.948 105.915 401 312
3672 1 422.738 105.88 400 310
3673 1 422.706 105.786 401 310
3674 1 422.631 105.721 401 312
3675 1 422.562 105.677 400 308
3676 1 422.67 105.457 400 314
3677 1 422.587 105.265 400 312
3678 1 422.287 105.18 401 310
3679 1 422.215 105.093 400 310
3680 1 422.165 104.89 400 310
3681 1 422.085 104.752 400 312
3682 1 422.06 104.631 401 308
3683 1 422.005 104.579 401 310
3684 1 421.983 104.496 401 312
3685 1 421.978 104.35 400 306
3686 1 421.895 104.249 401 308
3687 1 421.94 104.04 401 306
3688 1 421.89 103.888 400 308
3689 1 421.823 103.686 401 312
3690 1 421.571 103.571 401 314
3691 1 421.551 103.354 401 310
3692 1 421.658 103.162 401 314
3693 1 421.428 103.112 400 308
3694 1 421.457 102.933 400 312
3695 1 421.367 102.628 401 308
3696 1 421.262 102.464 401 308
3697 1 421.115 102.282 400 310
3698 1 421.135 102.042 401 304
3699 1 421.095 101.781 401 300
3700 1 421.175 101.676 401 312
3701 1 421.125 101.554 399 302
3702 1 421.01 101.293 400 310
3703 1 421.07 101.097 400 302
3704 1 421.06 101.02 401 302
3705 1 421.117 100.863 401 302
3706 1 421.165 100.75 400 308
3707 1 421.16 100.526 399 304
3708 1 421.223 100.298 399 300
3709 1 421.409 100.175 401 302
3710 1 421.632 100.028 400 304
3711 1 421.798 99.7775 400 298
3712 1 421.875 99.5725 400 306
3713 1 421.888 99.399 401 304
3714 1 421.913 99.2095 401 302
3715 1 422.075 99.02 400 304
3716 1 422.185 98.7725 400 304
3717 1 422.227 98.5387 401 304
3718 1 422.16 98.4938 401 306
3719 1 422.292 98.3017 401 306
3720 1 422.369 98.1097 401 310
3721 1 422.41 97.96 400 306
3722 1 422.292 97.9302 401 310
3723 1 422.4 97.745 400 308
3724 1 422.594 97.5586 401 310
3725 1 422.715 97.3225 400 308
3726 1 422.882 97.09 400 310
3727 1 423.132 96.925 400 308
3728 1 423.195 96.8354 401 306
3729 1 423.506 96.6708 401 312
3730 1 423.681 96.5387 401 312
3731 1 423.95 96.403 402 308
3732 1 424.215 96.1275 400 308
3733 1 424.5 95.905 400 306
3734 1 424.638 95.7431 401 310
3735 1 424.728 95.6983 401 306
3736 1 424.993 95.6608 401 306
3737 1 425.302 95.3915 401 310
3738 1 425.414 95.3466 401 308
3739 1 425.603 95.165 400 308
3740 1 425.761 94.9776 401 294
3741 1 425.993 94.68 400 310
3742 1 426.067 94.4925 402 302
3743 1 426.235 94.3675 400 302
3744 1 426.462 94.15 400 314
3745 1 426.632 94.0796 402 294
3746 1 426.748 93.945 400 310
3747 1 426.915 93.8975 400 306
3748 1 427.237 93.8603 401 310
3749 1 427.314 93.8504 401 308
3750 1 427.441 93.8055 401 304
3751 1 427.635 93.6975 400 300
3752 1 427.738 93.4825 400 306
3753 1 427.858 93.3516 401 304
3754 1 427.998 93.3516 401 300
3755 1 428.087 93.3092 401 308
3756 1 428.364 93.1945 401 306
3757 1 428.489 93.1421 401 306
3758 1 428.833 93.1546 401 304
3759 1 428.935 93.1278 399 310
3760 1 429.142 93.2175 400 306
3761 1 429.377 93.1975 400 310
3762 1 429.543 93.23 400 306
3763 1 429.591 93.2643 401 308
3764 1 429.656 93.187 401 312
3765 1 429.83 93.2725 400 310
3766 1 430.11 93.35 400 306
3767 1 430.206 93.3158 399 306
3768 1 430.48 93.475 400 312
3769 1 430.691 93.4863 401 312
3770 1 430.805 93.465 400 308
3771 1 430.88 93.4364 401 304
3772 1 431.027 93.4425 400 306
3773 1 431.192 93.3875 400 304
3774 1 431.387 93.3491 401 308
3775 1 431.85 93.3491 401 310
3776 1 431.882 93.365 400 310
3777 1 432.06 93.2618 401 314
3778 1 432.207 93.217 401 306
3779 1 432.363 93.19 400 308
3780 1 432.64 93.3075 400 308
3781 1 432.925 93.2569 401 312
3782 1 433.227 93.4414 401 312
3783 1 433.379 93.4813 401 308
3784 1 433.519 93.4439 401 308
3785 1 433.708 93.4289 401 310
3786 1 433.885 93.4575 400 306
3787 1 434.08 93.575 400 306
3788 1 434.17 93.5162 401 308
3789 1 434.267 93.5162 401 302
3790 1 434.571 93.6559 401 306
3791 1 434.701 93.7065 402 308
3792 1 434.89 93.625 400 310
3793 1 434.865 93.4975 400 308
3794 1 434.965 93.3233 399 310
3795 1 435.157 93.4015 401 304
3796 1 435.359 93.2868 401 306
3797 1 435.456 93.2444 401 310
3798 1 435.466 93.1022 401 310
3799 1 435.587 93.155 400 312
3800 1 435.683 93.1845 401 316
3801 1 435.848 93.1471 401 310
3802 1 436.142 93.1525 400 312
3803 1 436.267 92.9726 401 316
3804 1 436.457 93.0975 400 312
3805 1 436.473 93.13 400 312
3806 1 436.712 93.0975 400 312
3807 1 436.728 93.0698 401 316
3808 1 436.915 93.1525 400 306
3809 1 437.038 93.245 400 310
3810 1 437.065 93.095 400 308
3811 1 437.19 93.205 400 312
3812 1 437.238 93.0925 400 314
3813 1 437.308 93.08 400 310
3814 1 437.404 93.0998 401 312
3815 1 437.496 93.0226 399 312
3816 1 437.649 93.1228 399 316
3817 1 437.855 93.2618 401 312
3818 1 437.99 93.345 400 312
3819 1 438.137 93.365 400 308
3820 1 438.36 93.475 400 310
3821 1 438.369 93.3865 401 316
3822 1 438.383 93.3058 399 310
3823 1 438.483 93.41 400 310
3824 1 438.627 93.5625 400 308
3825 1 438.474 93.3058 399 308
3826 1 438.541 93.2768 401 308
3827 1 438.678 93.2095 401 312
3828 1 438.65 93.2025 400 312
3829 1 438.781 93.2419 401 314
3830 1 438.793 93.1525 400 322
3831 1 438.771 93.1771 401 316
3832 1 439.02 93.315 400 316
3833 1 439.062 93.3125 400 316
3834 1 439.202 93.325 400 318
3835 1 439.255 93.22 400 320
3836 1 439.481 93.2982 399 320
3837 1 439.645 93.34 400 320
3838 1 439.718 93.3092 401 320
3839 1 439.87 93.4175 400 316
3840 1 439.95 93.46 400 318
3841 1 440.012 93.4 400 320
3842 1 440.117 93.4364 401 314
3843 1 440.065 93.4225 400 314
3844 1 439.985 93.3425 400 314
3845 1 440.188 93.475 400 312
3846 1 440.283 93.5025 400 314
3847 1 440.467 93.65 400 316
3848 1 440.46 93.6725 400 310
3849 1 440.467 93.6375 400 314
3850 1 440.559 93.6509 401 316
3851 1 440.763 93.8105 401 312
3852 1 440.812 93.8925 400 314
3853 1 440.87 93.8925 400 316
3854 1 440.983 93.9751 401 316
3855 1 441.098 94.0675 400 316
3856 1 441.349 94.2444 401 318
3857 1 441.38 94.2225 400 322
3858 1 441.5 94.3475 400 316
3859 1 441.663 94.4225 400 316
3860 1 441.773 94.4913 401 318
3861 1 441.805 94.56 400 316
3862 1 441.781 94.5711 401 318
3863 1 441.863 94.611 401 318
3864 1 442.043 94.735 400 320
3865 1 442.13 94.815 400 318
3866 1 442.235 94.8975 400 318
3867 1 442.387 95 400 316
3868 1 442.488 95.14 400 318
3869 1 442.633 95.2145 401 322
3870 1 442.82 95.2725 400 322
3871 1 443.053 95.4575 400 322
3872 1 443.02 95.465 400 320
3873 1 443.092 95.5711 401 318
3874 1 443.277 95.615 400 322
3875 1 443.491 95.7955 401 322
3876 1 443.762 96.04 400 320
3877 1 443.795 96.06 400 320
3878 1 443.887 96.13 400 318
3879 1 443.97 96.1729 399 318
3880 1 443.93 96.1775 400 318
3881 1 444.005 96.192 401 314
3882 1 444.168 96.2725 400 316
3883 1 444.26 96.365 400 314
3884 1 444.473 96.545 400 316
3885 1 444.475 96.48 400 316
3886 1 444.505 96.52 400 314
3887 1 444.587 96.6 400 314
3888 1 444.858 96.7075 400 316
3889 1 445.142 96.915 400 318
3890 1 445.293 97 400 316
3891 1 445.445 97.15 400 316
3892 1 445.538 97.235 400 320
3893 1 445.545 97.305 400 314
3894 1 445.76 97.4475 400 316
3895 1 445.955 97.5325 400 318
3896 1 445.99 97.565 400 314
3897 1 446.035 97.5714 399 314
3898 1 446.005 97.4825 400 318
3899 1 446.152 97.65 400 320
3900 1 446.127 97.665 400 318
3901 1 446.212 97.7375 400 316
3902 1 446.21 97.7375 400 316
3903 1 446.382 97.8225 400 316
3904 1 446.525 97.875 400 314
3905 1 446.661 97.9975 401 316
3906 1 446.863 98.16 400 314
3907 1 446.897 98.1729 399 314
3908 1 446.988 98.1675 400 314
3909 1 446.962 98.2125 400 314
3910 1 447.02 98.235 400 318
3911 1 447.127 98.36 400 318
3912 1 447.4 98.565 400 320
3913 1 447.681 98.7307 401 318
3914 1 447.76 98.7525 400 316
3915 1 447.777 98.7625 400 314
3916 1 447.893 98.8753 401 314
3917 1 447.945 98.9073 399 318
3918 1 448.04 98.9925 400 322
3919 1 448.072 99.0773 401 318
3920 1 448.168 99.1375 400 316
3921 1 448.31 99.2325 400 318
3922 1 448.462 99.29 400 318
3923 1 448.52 99.3025 400 308
3924 1 448.635 99.3875 400 310
3925 1 448.693 99.4264 401 312
3926 1 448.832 99.525 400 314
3927 1 448.96 99.57 400 312
3928 1 449.052 99.601 401 314
3929 1 449.11 99.63 400 314
3930 1 449.27 99.69 400 318
3931 1 449.29 99.61 400 318
3932 1 449.543 99.73 400 316
3933 1 449.7 99.82 400 316
3934 1 449.865 99.9551 401 316
3935 1 449.895 99.9825 400 316
3936 1 449.967 100.025 400 316
3937 1 450.137 100.112 400 322
3938 1 450.067 100.045 400 320
3939 1 450.157 100.055 401 318
3940 1 450.152 100.037 401 318
3941 1 450.228 100.082 400 318
3942 1 450.368 100.14 400 316
3943 1 450.451 100.182 401 318
3944 1 450.55 100.27 400 316
3945 1 450.54 100.28 400 314
3946 1 450.644 100.386 399 312
3947 1 450.683 100.365 400 316
3948 1 450.77 100.42 400 318
3949 1 450.933 100.547 400 318
3950 1 451.06 100.606 401 314
3951 1 451.16 100.675 400 316
3952 1 451.325 100.757 400 314
3953 1 451.341 100.875 399 312
3954 1 451.353 100.855 400 314
3955 1 451.415 100.877 400 314
3956 1 451.415 100.877 400 314
3957 1 451.382 100.855 400 314
3958 1 451.743 101.05 400 318
3959 1 451.97 101.078 399 322
3960 1 452.077 101.112 400 318
3961 1 452.342 101.17 400 322
3962 1 452.45 101.15 400 324
3963 1 452.491 101.077 401 324
3964 1 452.571 101.09 401 322
3965 1 452.696 101.142 401 322
3966 1 452.88 101.172 400 320
3967 1 453.002 101.175 400 322
3968 1 453.098 101.175 400 322
3969 1 453.098 101.175 400 322
3970 1 453.235 101.287 400 320
3971 1 453.238 101.303 399 320
3972 1 453.431 101.374 401 320
3973 1 453.433 101.362 400 320
3974 1 453.627 101.425 400 320
3975 1 453.627 101.425 400 320
3976 1 453.757 101.433 400 320
3977 1 453.788 101.445 400 318
3978 1 453.908 101.532 400 316
3979 1 453.962 101.569 399 314
3980 1 454.12 101.6 400 314
3981 1 454.168 101.565 400 314
3982 1 454.29 101.575 400 318
3983 1 454.511 101.646 401 318
3984 1 454.533 101.63 400 320
3985 1 454.44 101.608 400 318
3986 1 454.605 101.677 400 316
3987 1 454.64 101.665 400 314
3988 1 454.64 101.665 400 314
3989 1 454.74 101.715 400 316
3990 1 454.737 101.749 399 316
3991 1 454.803 101.715 400 318
3992 1 455.055 101.82 399 316
3993 1 455.175 101.84 400 318
3994 1 455.332 101.915 400 318
3995 1 455.332 101.915 400 318
3996 1 455.368 101.865 400 316
3997 1 455.317 101.817 400 314
3998 1 455.408 101.843 400 314
3999 1 455.402 101.853 400 314
4000 1 455.491 101.913 401 316
4001 1 455.603 101.91 400 318
4002 1 455.637 102.005 400 316
4003 1 455.982 102.098 399 314
4004 1 456.13 102.145 400 316
4005 1 456.135 102.13 400 314
4006 1 456.157 102.16 401 312
4007 1 456.262 102.183 400 316
4008 1 456.368 102.21 400 314
4009 1 456.538 102.263 400 312
4010 1 456.635 102.27 400 314
4011 1 456.805 102.345 400 312
4012 1 456.808 102.38 400 310
4013 1 456.993 102.433 400 310
4014 1 456.98 102.377 400 310
4015 1 457.163 102.382 400 312
4016 1 457.434 102.499 401 312
4017 1 457.35 102.375 400 310
4018 1 457.555 102.43 400 308
4019 1 457.545 102.427 400 310
4020 1 457.676 102.394 401 310
4021 1 457.913 102.421 401 312
4022 1 458.027 102.435 400 312
4023 1 458.15 102.44 400 312
4024 1 458.293 102.562 400 310
4025 1 458.672 102.672 399 312
4026 1 458.895 102.637 399 310
4027 1 459.043 102.692 400 312
4028 1 459.12 102.748 401 310
4029 1 459.356 102.81 399 308
4030 1 459.435 102.797 400 314
4031 1 459.595 102.868 400 318
4032 1 459.584 102.917 399 310
4033 1 459.893 102.978 401 314
4034 1 459.895 102.922 400 306
4035 1 460.025 102.948 401 310
4036 1 460.317 102.972 400 314
4037 1 460.525 103.02 400 312
4038 1 460.66 103.095 400 308
4039 1 461.062 103.204 401 312
4040 1 461.062 103.115 400 314
4041 1 461.173 103.13 400 312
4042 1 461.29 103.175 400 314
4043 1 461.567 103.165 400 320
4044 1 461.675 103.2 400 312
4045 1 461.83 103.264 401 314
4046 1 462.112 103.354 401 314
4047 1 462.413 103.365 400 312
4048 1 462.574 103.421 401 308
4049 1 462.812 103.468 400 312
4050 1 462.998 103.524 401 316
4051 1 463.197 103.576 401 310
4052 1 463.28 103.588 400 316
4053 1 463.327 103.54 400 314
4054 1 463.387 103.552 400 314
4055 1 463.59 103.6 400 314
4056 1 463.793 103.625 400 314
4057 1 463.691 103.576 401 314
4058 1 463.773 103.603 401 316
4059 1 463.983 103.68 400 318
4060 1 464.325 103.728 400 316
4061 1 464.522 103.733 400 314
4062 1 464.641 103.701 401 308
4063 1 464.658 103.675 400 308
4064 1 464.848 103.703 401 312
4065 1 464.927 103.634 399 314
4066 1 465.175 103.65 400 318
4067 1 465.408 103.578 400 320
4068 1 465.464 103.526 401 320
4069 1 465.521 103.446 401 318
4070 1 465.502 103.425 400 318
4071 1 465.692 103.478 400 316
4072 1 465.855 103.585 400 310
4073 1 465.913 103.555 400 314
4074 1 466.072 103.61 400 314
4075 1 466.165 103.632 400 314
4076 1 466.252 103.623 400 314
4077 1 466.516 103.667 399 314
4078 1 466.641 103.656 401 316
4079 1 466.85 103.647 400 314
4080 1 466.885 103.623 400 314
4081 1 467.038 103.65 400 316
4082 1 467.17 103.593 400 320
4083 1 467.29 103.64 400 316
4084 1 467.322 103.571 401 318
4085 1 467.31 103.573 400 314
4086 1 467.315 103.528 400 314
4087 1 467.478 103.475 400 308
4088 1 467.598 103.442 400 312
4089 1 467.74 103.395 400 314
4090 1 467.837 103.355 400 312
4091 1 467.967 103.237 400 312
4092 1 468.087 103.215 400 310
4093 1 468.308 103.15 400 308
4094 1 468.327 103.135 400 308
4095 1 468.5 103.082 400 310
4096 1 468.527 102.998 400 304
4097 1 468.428 102.892 400 308
4098 1 468.623 102.767 400 310
4099 1 468.683 102.589 401 314
4100 1 469.035 102.434 401 310
4101 1 469.248 102.44 400 308
4102 1 469.36 102.35 400 310
4103 1 469.438 102.219 402 314
4104 1 469.476 102.047 401 312
4105 1 469.488 101.965 400 312
4106 1 469.692 101.82 400 312
4107 1 469.795 101.72 400 314
4108 1 469.882 101.713 400 312
4109 1 470.175 101.534 399 310
4110 1 470.175 101.43 400 306
4111 1 470.33 101.235 400 306
4112 1 470.442 101.112 400 308
4113 1 470.652 100.905 400 314
4114 1 470.767 100.815 400 316
4115 1 470.88 100.73 400 318
4116 1 470.89 100.636 401 318
4117 1 471.259 100.451 401 316
4118 1 471.238 100.308 400 310
4119 1 471.212 100.264 401 310
4120 1 471.519 100.234 401 312
4121 1 471.738 99.9451 401 310
4122 1 471.777 99.74 400 308
4123 1 471.887 99.5075 400 308
4124 1 471.933 99.3725 400 306
4125 1 472.07 99.2943 401 308
4126 1 472.113 99.24 400 312
4127 1 472.312 98.9077 401 316
4128 1 472.291 98.8145 399 314
4129 1 472.373 98.7825 400 310
4130 1 472.454 98.6484 401 314
4131 1 472.308 98.5775 400 314
4132 1 472.215 98.4375 400 316
4133 1 472.202 98.3067 401 318
4134 1 472.26 98.21 400 320
4135 1 472.224 98.1617 402 312
4136 1 472.414 97.995 401 310
4137 1 472.595 97.72 400 310
4138 1 472.531 97.5163 399 310
4139 1 472.605 97.435 400 308
4140 1 472.678 97.2968 401 308
4141 1 472.765 97.155 400 308
4142 1 472.96 96.95 400 304
4143 1 473.108 96.7125 400 306
4144 1 473.283 96.555 400 312
4145 1 473.315 96.4175 400 308
4146 1 473.345 96.2375 400 312
4147 1 473.416 96.1945 401 306
4148 1 473.647 96.0975 400 304
4149 1 473.647 95.9248 399 310
4150 1 473.594 95.8579 401 310
4151 1 473.82 95.665 400 314
4152 1 474.015 95.4988 401 306
4153 1 474.135 95.3017 401 308
4154 1 474.197 95.1197 401 306
4155 1 474.289 95.0374 401 312
4156 1 474.421 94.8554 401 308
4157 1 474.618 94.7456 401 308
4158 1 474.55 94.7 400 312
4159 1 474.718 94.5935 401 312
4160 1 474.698 94.4663 401 312
4161 1 474.868 94.2469 401 308
4162 1 475.04 94.1571 401 308
4163 1 475.342 93.9525 400 306
4164 1 475.555 93.7825 400 312
4165 1 475.594 93.6933 401 308
4166 1 475.651 93.5985 401 312
4167 1 475.778 93.4464 401 310
4168 1 475.95 93.3092 401 310
4169 1 476.125 93.1625 400 306
4170 1 476.41 93.0475 400 306
4171 1 476.476 92.9252 401 304
4172 1 476.691 92.7805 401 306
4173 1 476.723 92.6983 401 302
4174 1 476.837 92.615 400 306
4175 1 477.025 92.3275 400 308
4176 1 477.232 92.1845 401 308
4177 1 477.24 91.935 400 306
4178 1 477.269 91.7332 401 304
4179 1 477.284 91.5387 401 304
4180 1 477.473 91.395 400 308
4181 1 477.783 91.1175 400 314
4182 1 477.97 90.8603 401 312
4183 1 478.08 90.5925 400 314
4184 1 478.228 90.5038 399 308
4185 1 478.325 90.4375 400 312
4186 1 478.408 90.22 400 312
4187 1 478.382 90.005 401 304
4188 1 478.559 89.8454 401 310
4189 1 478.805 89.6459 401 302
4190 1 478.99 89.5087 401 306
4191 1 479.087 89.3117 401 306
4192 1 479.402 89.185 400 304
4193 1 479.404 88.9327 401 304
4194 1 479.434 88.7531 401 314
4195 1 479.483 88.67 400 312
4196 1 479.58 88.435 400 310
4197 1 479.766 88.3466 401 308
4198 1 479.756 88.2519 401 310
4199 1 479.835 88.1075 400 304
4200 1 479.933 88.0623 401 302
4201 1 480.125 87.9102 401 306
4202 1 480.389 87.6509 401 306
4203 1 480.559 87.5486 401 312
4204 1 480.825 87.51 400 304
4205 1 480.973 87.3425 400 310
4206 1 481.09 87.2525 400 306
4207 1 481.132 87.1175 400 304
4208 1 481.117 86.985 401 312
4209 1 481.212 86.6608 401 306
4210 1 481.155 86.4775 400 306
4211 1 481.272 86.3675 400 310
4212 1 481.4 86.1875 400 306
4213 1 481.287 85.9327 401 302
4214 1 481.364 85.8254 401 302
4215 1 481.299 85.7606 401 304
4216 1 481.426 85.5411 401 308
4217 1 481.516 85.3317 401 304
4218 1 481.451 85.1654 399 300
4219 1 481.259 84.7855 401 310
4220 1 481.15 84.616 401 304
4221 1 481.1 84.3666 401 302
4222 1 480.988 84.1696 401 306
4223 1 480.923 84.0873 401 298
4224 1 480.641 83.9102 401 302
4225 1 480.549 83.8421 399 304
4226 1 480.307 83.6284 401 306
4227 1 480.259 83.5237 401 308
4228 1 480.259 83.4589 401 306
4229 1 480.155 83.188 399 300
4230 1 479.955 82.9776 401 302
4231 1 479.803 82.615 400 306
4232 1 479.521 82.5312 401 304
4233 1 479.459 82.4065 401 306
4234 1 479.337 82.1975 400 310
4235 1 479.19 81.9676 401 308
4236 1 479.033 81.8475 400 302
4237 1 478.77 81.655 400 302
4238 1 478.577 81.49 400 306
4239 1 478.402 81.3525 400 308
4240 1 478.257 81.0249 401 304
4241 1 478.025 80.875 400 310
4242 1 477.743 80.825 400 300
4243 1 477.579 80.616 401 304
4244 1 477.183 80.4725 400 290
4245 1 477.055 80.2594 401 310
4246 1 476.87 80.1625 400 306
4247 1 476.731 80.02 401 308
4248 1 476.512 79.95 400 302
4249 1 476.395 79.8525 400 300
4250 1 476.349 79.7007 401 304
4251 1 476.227 79.5511 401 298
4252 1 475.855 79.2993 401 290
4253 1 475.688 79.22 400 300
4254 1 475.544 79.1471 401 306
4255 1 475.256 78.9353 402 292
4256 1 475.077 78.7781 401 302
4257 1 474.91 78.7382 401 300
4258 1 474.703 78.6584 401 304
4259 1 474.533 78.635 400 304
4260 1 474.344 78.4913 401 306
4261 1 474.259 78.3441 401 304
4262 1 474.04 78.1446 401 296
4263 1 473.766 77.9552 402 302
4264 1 473.564 77.7606 401 302
4265 1 473.447 77.605 400 304
4266 1 473.2 77.5025 400 298
4267 1 473.048 77.365 400 312
4268 1 472.955 77.3375 400 312
4269 1 472.848 77.197 401 310
4270 1 472.541 77.2494 401 300
4271 1 472.25 77.2625 400 308
4272 1 472.052 77.2244 401 312
4273 1 471.93 77.1575 400 304
4274 1 471.836 77.0771 402 310
4275 1 471.676 76.985 401 294
4276 1 471.564 76.7232 401 308
4277 1 471.438 76.625 400 310
4278 1 471.369 76.5711 401 302
4279 1 471.249 76.4439 401 306
4280 1 471.085 76.3117 401 306
4281 1 470.975 76.182 401 298
4282 1 470.843 75.9476 401 304
4283 1 470.548 75.735 400 308
4284 1 470.105 75.6925 400 304
4285 1 470.033 75.49 400 304
4286 1 469.718 75.4115 401 304
4287 1 469.653 75.4264 401 306
4288 1 469.559 75.2394 401 304
4289 1 469.311 75.0498 402 302
4290 1 469.231 74.7985 402 302
4291 1 469.15 74.6234 401 306
4292 1 468.928 74.5925 400 308
4293 1 468.66 74.4475 400 306
4294 1 468.555 74.4075 400 304
4295 1 468.401 74.3516 401 304
4296 1 468.25 74.4025 400 310
4297 1 468.108 74.3725 400 308
4298 1 468.008 74.0727 399 306
4299 1 467.9 73.8797 399 306
4300 1 467.595 73.86 400 296
4301 1 467.5 73.6025 400 302
4302 1 467.426 73.3142 401 308
4303 1 467.418 73.1975 400 302
4304 1 467.364 73.0998 401 306
4305 1 467.249 72.99 401 300
4306 1 467.182 72.8504 401 300
4307 1 467.08 72.7706 401 304
4308 1 466.923 72.4625 400 298
4309 1 466.75 72.3375 400 310
4310 1 466.676 72.3791 401 302
4311 1 466.51 72.2325 400 300
4312 1 466.339 72.2893 401 308
4313 1 466.212 72.0873 401 306
4314 1 466.115 71.9426 401 304
4315 1 465.975 71.85 400 306
4316 1 465.825 71.9102 401 310
4317 1 465.637 71.7225 400 306
4318 1 465.541 71.4863 401 312
4319 1 465.418 71.3275 400 314
4320 1 465.353 71.2985 402 304
4321 1 465.252 71.3017 401 308
4322 1 465.214 71.0274 401 306
4323 1 465.033 70.9424 399 306
4324 1 465.02 70.8925 400 308
4325 1 464.838 70.9277 401 300
4326 1 464.773 70.8728 401 310
4327 1 464.601 70.798 401 312
4328 1 464.643 70.6958 401 310
4329 1 464.478 70.5525 400 314
4330 1 464.312 70.5087 401 310
4331 1 464.18 70.53 400 312
4332 1 464.072 70.4325 400 304
4333 1 463.87 70.5461 401 304
4334 1 463.696 70.581 401 310
4335 1 463.383 70.5647 402 302
4336 1 463.3 70.6475 400 302
4337 1 463.077 70.59 400 310
4338 1 463.02 70.56 400 312
4339 1 462.75 70.64 400 302
4340 1 462.543 70.7 400 302
4341 1 462.35 70.7175 400 306
4342 1 462.132 70.9102 401 306
4343 1 461.885 70.9425 400 306
4344 1 461.532 71.1294 402 308
4345 1 461.337 71.0748 401 304
4346 1 461.022 71.225 400 306
4347 1 460.933 71.1746 401 302
4348 1 460.736 71.1671 401 304
4349 1 460.575 71.3955 402 306
4350 1 460.369 71.3416 401 304
4351 1 460.207 71.5475 400 302
4352 1 459.82 71.7855 401 310
4353 1 459.65 71.84 400 306
4354 1 459.502 71.9525 400 302
4355 1 459.102 71.9526 401 302
4356 1 459.047 72.1421 401 304
4357 1 458.828 72.2369 401 304
4358 1 458.668 72.4165 401 310
4359 1 458.479 72.5511 401 302
4360 1 458.293 72.57 400 306
4361 1 458.155 72.7681 401 310
4362 1 457.998 73.0723 401 308
4363 1 457.753 73.1646 401 312
4364 1 457.389 73.3317 401 310
4365 1 457.212 73.395 400 306
4366 1 456.94 73.4975 400 316
4367 1 456.845 73.7157 401 308
4368 1 456.663 73.8903 401 312
4369 1 456.46 73.965 400 308
4370 1 456.319 74.02 401 308
4371 1 456.187 73.9975 401 308
4372 1 456.098 74.1375 400 312
4373 1 455.878 74.1546 401 310
4374 1 455.692 74.445 400 314
4375 1 455.566 74.6135 401 310
4376 1 455.35 74.865 400 310
4377 1 455.187 75.1097 401 310
4378 1 455.027 75.165 400 298
4379 1 454.933 75.182 401 300
4380 1 454.757 75.4825 400 306
4381 1 454.645 75.5175 400 300
4382 1 454.658 75.49 400 310
4383 1 454.575 75.72 400 310
4384 1 454.46 75.8575 400 310
4385 1 454.411 75.9925 401 312
4386 1 454.279 76.2519 401 304
4387 1 454.165 76.44 400 308
4388 1 454.07 76.4875 400 306
4389 1 453.962 76.6625 400 304
4390 1 453.875 76.8975 400 304
4391 1 453.748 77.0224 401 308
4392 1 453.716 77.0723 401 310
4393 1 453.603 77.3441 401 312
4394 1 453.572 77.475 400 310
4395 1 453.533 77.55 400 314
4396 1 453.554 77.6608 401 316
4397 1 453.605 77.89 400 310
4398 1 453.52 77.8925 400 312
4399 1 453.404 78.1746 401 314
4400 1 453.359 78.4239 401 312
4401 1 453.353 78.4325 400 304
4402 1 453.224 78.7032 401 310
4403 1 453.195 78.7431 401 312
4404 1 453.252 79.0425 400 310
4405 1 453.21 79.1375 400 308
4406 1 453.135 79.1325 400 302
4407 1 453.113 79.2125 400 308
4408 1 453.204 79.4963 401 310
4409 1 453.212 79.6234 401 312
4410 1 453.209 79.6983 401 310
4411 1 453.252 79.9625 400 318
4412 1 453.312 80.0825 400 312
4413 1 453.303 80.1725 400 312
4414 1 453.317 80.265 400 312
4415 1 453.2 80.275 400 316
4416 1 453.192 80.4475 400 316
4417 1 453.155 80.56 400 316
4418 1 453.12 80.51 400 316
4419 1 453.183 80.8175 400 314
4420 1 453.239 80.9352 401 316
4421 1 453.247 81 401 316
4422 1 453.32 81.14 400 312
4423 1 453.299 81.1571 401 308
4424 1 453.369 81.3392 401 320
4425 1 453.32 81.4325 400 316
4426 1 453.337 81.5885 401 314
4427 1 453.399 81.798 401 320
4428 1 453.424 81.7855 401 314
4429 1 453.377 81.7656 401 314
4430 1 453.363 81.9125 400 316
4431 1 453.43 81.9125 400 318
4432 1 453.402 81.9325 400 314
4433 1 453.433 81.9025 400 314
4434 1 453.387 81.9177 401 314
4435 1 453.399 82.0299 401 312
4436 1 453.42 81.945 400 316
4437 1 453.42 81.9725 400 312
4438 1 453.445 82.0475 400 312
4439 1 453.426 82.0698 401 312
4440 1 453.42 81.98 400 314
4441 1 453.49 82.1325 400 310
4442 1 453.525 82.1575 400 314
4443 1 453.582 82.28 400 314
4444 1 453.655 82.3975 400 316
4445 1 453.772 82.5425 400 316
4446 1 453.748 82.58 400 316
4447 1 453.762 82.5775 400 312
4448 1 453.695 82.69 400 310
4449 1 453.868 82.8925 400 310
4450 1 453.882 82.98 400 310
4451 1 453.81 83.0525 400 316
4452 1 453.863 83.2544 401 320
4453 1 453.86 83.2625 400 318
4454 1 453.835 83.2319 401 318
4455 1 453.746 83.1995 401 316
4456 1 453.717 83.25 400 312
4457 1 453.717 83.25 400 312
4458 1 453.707 83.305 400 314
4459 1 453.648 83.197 401 312
4460 1 453.685 83.2425 400 314
4461 1 453.79 83.35 400 316
4462 1 453.815 83.32 400 316
4463 1 453.81 83.22 400 314
4464 1 453.863 83.3775 400 314
4465 1 453.858 83.3 400 316
4466 1 453.873 83.3775 400 318
4467 1 453.863 83.34 400 312
4468 1 453.882 83.3475 400 312
4469 1 453.953 83.4214 401 312
4470 1 453.993 83.4875 400 314
4471 1 453.997 83.4586 399 314
4472 1 454.103 83.55 400 314
4473 1 454.135 83.565 400 314
4474 1 454.11 83.535 400 314
4475 1 454.058 83.5175 400 314
4476 1 454.13 83.545 400 318
4477 1 454.17 83.6125 400 316
4478 1 454.193 83.6867 399 316
4479 1 454.197 83.6625 400 316
4480 1 454.26 83.6975 400 318
4481 1 454.298 83.7725 400 320
4482 1 454.315 83.815 400 320
4483 1 454.332 83.9025 400 318
4484 1 454.35 83.9475 400 318
4485 1 454.405 84.0175 400 318
4486 1 454.408 84.0525 400 316
4487 1 454.483 84.125 400 318
4488 1 454.445 84.1575 400 312
4489 1 454.483 84.205 400 314
4490 1 454.41 84.1625 400 312
4491 1 454.488 84.2025 400 316
4492 1 454.433 84.1825 400 316
4493 1 454.377 84.11 400 316
4494 1 454.308 83.95 400 316
4495 1 454.288 83.9125 400 318
4496 1 454.368 83.97 400 314
4497 1 454.325 83.99 400 314
4498 1 454.34 83.9975 400 312
4499 1 454.308 83.925 400 312
4500 1 454.31 83.945 400 314
4501 1 454.366 84.0827 399 314
4502 1 454.38 84.09 400 312
4503 1 454.405 84.08 400 312
4504 1 454.511 84.208 399 312
4505 1 454.41 84.145 400 310
4506 1 454.41 84.145 400 310
4507 1 454.405 84.135 400 308
4508 1 454.358 84.045 400 310
4509 1 454.405 84.01 400 312
4510 1 454.425 84.0375 400 310
4511 1 454.5 84.095 400 308
4512 1 454.55 84.1 400 310
4513 1 454.61 84.19 400 312
4514 1 454.665 84.29 400 310
4515 1 454.66 84.41 400 312
4516 1 454.68 84.395 400 308
4517 1 454.65 84.2825 400 310
4518 1 454.65 84.2825 400 310
4519 1 454.675 84.275 400 310
4520 1 454.68 84.3175 400 314
4521 1 454.699 84.2657 399 312
4522 1 454.712 84.2075 400 316
4523 1 454.837 84.2725 400 312
4524 1 454.947 84.4525 400 314
4525 1 454.897 84.2832 399 312
4526 1 454.905 84.3142 401 310
4527 1 454.91 84.28 400 312
4528 1 454.902 84.18 400 312
4529 1 454.925 84.235 400 310
4530 1 455.01 84.2875 400 310
4531 1 454.96 84.2925 400 308
4532 1 454.91 84.06 400 304
4533 1 454.923 83.965 400 300
4534 1 454.887 83.825 400 310
4535 1 454.842 83.805 400 308
4536 1 454.786 83.6284 401 310
4537 1 454.68 83.43 400 302
4538 1 454.743 83.4725 400 302
4539 1 454.83 83.36 400 310
4540 1 454.757 83.225 400 308
4541 1 454.738 83.1496 401 310
4542 1 454.79 82.995 400 306
4543 1 454.922 82.8145 399 298
4544 1 454.938 82.605 400 302
4545 1 455.123 82.5188 399 306
4546 1 455.165 82.5525 400 304
4547 1 455.25 82.4375 400 300
4548 1 455.358 82.385 400 306
4549 1 455.315 82.3025 400 314
4550 1 455.373 82.2 400 308
4551 1 455.483 82.2325 400 308
4552 1 455.569 82.2344 401 310
4553 1 455.708 82.2893 401 308
4554 1 455.798 82.1375 400 312
4555 1 455.925 82.0848 401 306
4556 1 456.105 81.9025 400 312
4557 1 456.243 81.865 400 306
4558 1 456.439 81.8546 399 304
4559 1 456.519 81.7207 401 306
4560 1 456.549 81.6858 401 304
4561 1 456.735 81.725 400 306
4562 1 456.9 81.7025 400 306
4563 1 457.137 81.7625 400 300
4564 1 457.254 81.7257 401 304
4565 1 457.299 81.4813 401 304
4566 1 457.394 81.4464 401 304
4567 1 457.379 81.2893 401 310
4568 1 457.466 81.1995 401 302
4569 1 457.683 81.1575 400 308
4570 1 457.772 81.0802 399 308
4571 1 457.872 81.1805 399 304
4572 1 458.208 81.1278 399 306
4573 1 458.333 81.0201 399 310
4574 1 458.559 80.9352 401 308
4575 1 458.642 80.98 400 308
4576 1 458.83 80.915 400 312
4577 1 458.965 80.783 401 308
4578 1 459.239 80.7157 401 304
4579 1 459.546 80.5411 401 310
4580 1 459.688 80.5436 401 306
4581 1 459.855 80.4688 401 308
4582 1 460.045 80.5675 400 300
4583 1 460.17 80.495 400 302
4584 1 460.43 80.5675 400 302
4585 1 460.584 80.4713 401 300
4586 1 460.713 80.4888 401 302
4587 1 460.918 80.505 400 306
4588 1 461.157 80.5137 401 300
4589 1 461.507 80.4025 400 300
4590 1 461.773 80.4015 401 300
4591 1 462.095 80.3541 401 304
4592 1 462.337 80.4364 401 300
4593 1 462.762 80.4825 400 296
4594 1 463.06 80.6658 401 304
4595 1 463.32 80.725 400 300
4596 1 463.554 80.6409 401 300
4597 1 463.838 80.7781 401 302
4598 1 464.007 80.7955 401 302
4599 1 464.217 80.8878 401 302
4600 1 464.347 81.0075 401 304
4601 1 464.52 80.9375 400 302
4602 1 464.708 80.9352 401 294
4603 1 464.91 81.0275 400 298
4604 1 465.165 81.1725 400 298
4605 1 465.294 81.3458 402 300
4606 1 465.486 81.4663 401 310
4607 1 465.566 81.4788 401 310
4608 1 465.743 81.48 400 302
4609 1 465.925 81.5686 401 306
4610 1 466.188 81.62 400 298
4611 1 466.348 81.5775 400 294
4612 1 466.501 81.8005 401 304
4613 1 466.598 81.82 400 302
4614 1 466.691 81.9601 401 302
4615 1 466.726 81.9476 401 302
4616 1 466.837 81.935 400 300
4617 1 466.945 81.91 400 300
4618 1 467.147 81.8903 401 306
4619 1 467.372 81.9327 401 298
4620 1 467.58 81.945 400 302
4621 1 467.808 81.86 400 308
4622 1 467.9 81.9275 400 304
4623 1 468.132 81.9377 401 306
4624 1 468.322 82.0923 401 306
4625 1 468.358 82.275 400 308
4626 1 468.405 82.35 400 300
4627 1 468.558 82.4625 400 302
4628 1 468.768 82.419 401 306
4629 1 468.898 82.5137 401 304
4630 1 469.042 82.5112 401 302
4631 1 469.23 82.4875 400 312
4632 1 469.308 82.63 400 310
4633 1 469.452 82.66 400 304
4634 1 469.685 82.66 400 308
4635 1 469.8 82.535 400 302
4636 1 470.025 82.52 400 308
4637 1 470.173 82.6 400 312
4638 1 470.34 82.68 400 316
4639 1 470.489 82.6035 401 312
4640 1 470.643 82.4589 401 306
4641 1 470.768 82.5711 401 314
4642 1 470.928 82.4625 400 314
4643 1 471.05 82.4738 401 306
4644 1 471.277 82.3516 401 312
4645 1 471.489 82.2818 401 308
4646 1 471.863 82.1596 401 310
4647 1 472.035 82.335 400 314
4648 1 472.13 82.2675 400 310
4649 1 472.228 82.2925 400 308
4650 1 472.297 82.1945 401 306
4651 1 472.399 82.1272 401 306
4652 1 472.501 82.1172 401 308
4653 1 472.695 82.02 400 310
4654 1 472.87 81.7625 400 300
4655 1 473.042 81.6908 401 308
4656 1 473.325 81.575 400 308
4657 1 473.446 81.5263 399 304
4658 1 473.484 81.3242 401 310
4659 1 473.519 81.1895 401 304
4660 1 473.877 81.0425 400 306
4661 1 474.022 80.9825 400 308
4662 1 474.224 80.9202 401 306
4663 1 474.364 80.8454 401 302
4664 1 474.419 80.803 401 304
4665 1 474.623 80.75 400 298
4666 1 474.798 80.7425 400 298
4667 1 475.215 80.485 400 310
4668 1 475.517 80.4 400 302
4669 1 475.873 80.2363 402 306
4670 1 476.107 80.2569 401 310
4671 1 476.352 80.1646 401 308
4672 1 476.471 80.0524 401 304
4673 1 476.815 79.945 400 306
4674 1 476.96 79.8279 401 310
4675 1 477.117 79.8204 401 306
4676 1 477.322 79.695 400 310
4677 1 477.488 79.6175 400 306
4678 1 477.716 79.4963 401 302
4679 1 477.85 79.3475 400 306
4680 1 478.012 79.207 401 298
4681 1 478.262 79.07 400 306
4682 1 478.462 79.175 400 312
4683 1 478.604 79.1779 399 308
4684 1 478.86 79.2045 401 308
4685 1 478.98 79 401 314
4686 1 479.167 79.005 401 306
4687 1 479.368 78.8421 399 312
4688 1 479.435 78.8775 400 300
4689 1 479.755 78.9075 400 310
4690 1 479.892 79.0376 399 310
4691 1 479.948 79.0224 401 302
4692 1 480.102 79.0374 401 310
4693 1 480.2 78.995 400 302
4694 1 480.267 78.8703 401 308
4695 1 480.298 78.8225 400 304
4696 1 480.384 78.7357 401 308
4697 1 480.501 78.616 401 306
4698 1 480.555 78.6025 400 304
4699 1 480.663 78.5325 400 310
4700 1 480.825 78.5835 401 310
4701 1 481.043 78.5 400 304
4702 1 481.23 78.5525 400 308
4703 1 481.347 78.5835 401 304
4704 1 481.476 78.6035 401 308
4705 1 481.763 78.4414 401 308
4706 1 481.933 78.4925 400 308
4707 1 482.08 78.335 400 308
4708 1 482.275 78.36 400 306
4709 1 482.406 78.3167 401 308
4710 1 482.567 78.38 400 310
4711 1 482.733 78.6384 401 312
4712 1 482.86 78.7456 401 306
4713 1 483.022 78.7825 400 310
4714 1 483.23 78.81 400 310
4715 1 483.37 78.75 400 308
4716 1 483.433 78.83 400 304
4717 1 483.56 78.745 400 304
4718 1 483.618 78.7232 401 308
4719 1 483.77 78.6775 400 306
4720 1 483.808 78.5112 401 304
4721 1 483.942 78.5025 400 308
4722 1 484.1 78.445 400 308
4723 1 484.212 78.38 400 304
4724 1 484.347 78.3741 401 304
4725 1 484.504 78.3441 401 310
4726 1 484.733 78.3975 400 312
4727 1 484.783 78.3675 400 310
4728 1 484.886 78.5498 402 300
4729 1 485.047 78.5536 401 306
4730 1 485.13 78.7057 401 304
4731 1 485.224 78.8005 401 304
4732 1 485.294 78.6983 401 302
4733 1 485.481 78.6509 401 300
4734 1 485.625 78.6925 400 300
4735 1 485.798 78.6409 401 308
4736 1 485.955 78.581 401 306
4737 1 486.035 78.5125 400 314
4738 1 486.158 78.64 400 310
4739 1 486.257 78.7656 401 312
4740 1 486.38 78.6075 400 312
4741 1 486.514 78.4863 401 312
4742 1 486.632 78.4075 400 310
4743 1 486.74 78.125 400 306
4744 1 486.845 78.135 400 310
4745 1 487.04 78.0274 401 310
4746 1 487.142 77.9352 401 308
4747 1 487.326 77.99 402 300
4748 1 487.562 78.05 400 308
4749 1 487.726 77.9451 401 310
4750 1 487.873 77.8856 402 302
4751 1 487.89 77.87 400 306
4752 1 487.98 77.9075 400 306
4753 1 488.062 77.9475 400 308
4754 1 488.087 77.9352 401 304
4755 1 488.212 77.7332 401 304
4756 1 488.337 77.6175 400 300
4757 1 488.452 77.395 400 306
4758 1 488.658 77.2594 401 308
4759 1 488.663 77.13 400 310
4760 1 488.757 77.0775 400 310
4761 1 488.845 77.2145 401 306
4762 1 488.858 77.0798 401 310
4763 1 488.97 76.8728 401 312
4764 1 488.957 76.67 400 312
4765 1 489 76.8155 401 312
4766 1 489.075 76.8575 400 314
4767 1 489.142 76.8875 400 310
4768 1 489.172 76.7431 401 312
4769 1 489.238 76.6541 399 312
4770 1 489.24 76.8175 400 312
4771 1 489.254 76.8603 401 312
4772 1 489.319 76.7606 401 316
4773 1 489.36 76.7575 400 318
4774 1 489.317 76.655 400 316
4775 1 489.288 76.73 400 322
4776 1 489.312 76.813 401 318
4777 1 489.335 76.87 400 316
4778 1 489.348 76.9525 400 316
4779 1 489.345 76.9125 400 314
4780 1 489.358 76.82 400 316
4781 1 489.317 76.9025 400 316
4782 1 489.332 76.8703 401 316
4783 1 489.34 76.8275 400 314
4784 1 489.342 76.915 400 316
4785 1 489.37 76.88 400 318
4786 1 489.397 76.815 400 318
4787 1 489.408 76.695 400 320
4788 1 489.39 76.7875 400 322
4789 1 489.372 76.803 401 322
4790 1 489.37 76.7425 400 320
4791 1 489.357 76.803 401 320
4792 1 489.348 76.8375 400 318
4793 1 489.348 76.8375 400 318
4794 1 489.348 76.8375 400 318
4795 1 489.35 76.8375 400 320
4796 1 489.342 76.9275 400 320
4797 1 489.342 76.9275 400 320
4798 1 489.342 76.9275 400 320
4799 1 489.327 77.105 400 320
4800 1 489.337 77.24 400 316
4801 1 489.356 77.2406 399 316
4802 1 489.363 77.255 400 316
4803 1 489.363 77.255 400 316
4804 1 489.363 77.255 400 316
4805 1 489.368 77.235 400 316
4806 1 489.368 77.235 400 316
4807 1 489.35 77.1125 400 316
4808 1 489.277 77.065 400 316
4809 1 489.25 77.1675 400 316
4810 1 489.24 77.185 400 316
4811 1 489.262 77.0975 400 316
4812 1 489.233 77.12 400 314
4813 1 489.2 77.0925 400 316
4814 1 489.233 77.01 400 316
4815 1 489.245 76.9875 400 314
4816 1 489.245 76.9875 400 314
4817 1 489.245 76.9875 400 314
4818 1 489.223 77.015 400 314
4819 1 489.233 76.975 400 314
4820 1 489.288 76.94 400 312
4821 1 489.288 76.94 400 312
4822 1 489.288 76.94 400 312
4823 1 489.285 76.9225 400 314
4824 1 489.285 76.8975 400 312
4825 1 489.243 76.91 400 314
4826 1 489.265 76.8825 400 314
4827 1 489.245 76.81 400 312
4828 1 489.308 76.76 400 314
4829 1 489.255 76.7375 400 314
4830 1 489.283 76.7125 400 310
4831 1 489.255 76.9625 400 312
4832 1 489.22 77.07 400 310
4833 1 489.22 77.0425 400 310
4834 1 489.195 77.1325 400 306
4835 1 489.17 77.0977 399 310
4836 1 489.178 77.21 400 314
4837 1 489.16 77.42 400 310
4838 1 489.183 77.3925 400 310
4839 1 489.16 77.525 400 310
4840 1 489.185 77.5675 400 308
4841 1 489.13 77.56 400 310
4842 1 489.105 77.5175 400 310
4843 1 489.085 77.5175 400 304
4844 1 489.09 77.43 400 308
4845 1 489.158 77.71 400 308
4846 1 489.098 77.605 400 304
4847 1 489.113 77.61 400 308
4848 1 489.158 77.6825 400 312
4849 1 489.165 77.69 400 308
4850 1 489.17 77.785 400 312
4851 1 489.142 77.705 400 314
4852 1 489.225 77.75 400 312
4853 1 489.248 77.815 400 312
4854 1 489.255 77.935 400 312
4855 1 489.225 78.04 400 312
4856 1 489.22 78.21 400 310
4857 1 489.22 78.36 400 312
4858 1 489.235 78.3525 400 314
4859 1 489.288 78.435 400 310
4860 1 489.33 78.6325 400 316
4861 1 489.312 78.7125 400 312
4862 1 489.31 78.8525 400 320
4863 1 489.287 78.9825 401 320
4864 1 489.267 79.0075 401 316
4865 1 489.293 79.1025 400 316
4866 1 489.262 79.0875 400 316
4867 1 489.288 79.0975 400 314
4868 1 489.248 79.14 400 314
4869 1 489.32 79.2075 400 314
4870 1 489.353 79.275 400 314
4871 1 489.375 79.425 400 314
4872 1 489.363 79.5275 400 314
4873 1 489.383 79.6792 399 316
4874 1 489.418 79.7475 400 312
4875 1 489.411 80.005 401 312
4876 1 489.457 80.15 400 310
4877 1 489.46 80.265 400 310
4878 1 489.502 80.385 400 310
4879 1 489.566 80.3641 401 308
4880 1 489.618 80.41 400 312
4881 1 489.757 80.475 400 312
4882 1 489.845 80.585 400 308
4883 1 490.002 80.6775 400 310
4884 1 490.045 80.975 400 308
4885 1 490.125 81.1525 400 306
4886 1 490.195 81.2419 401 306
4887 1 490.248 81.1475 400 306
4888 1 490.293 81.1925 400 308
4889 1 490.38 81.2125 400 302
4890 1 490.393 81.3634 399 302
4891 1 490.365 81.43 400 300
4892 1 490.351 81.3935 399 304
4893 1 490.38 81.3275 400 302
4894 1 490.395 81.44 400 300
4895 1 490.44 81.7125 400 308
4896 1 490.46 81.6 400 302
4897 1 490.504 81.6908 401 302
4898 1 490.517 81.6975 400 308
4899 1 490.551 81.6858 401 302
4900 1 490.558 81.81 400 300
4901 1 490.553 81.8575 400 304
4902 1 490.516 81.9749 399 308
4903 1 490.525 82.1675 400 312
4904 1 490.618 82.3566 401 302
4905 1 490.692 82.555 400 308
4906 1 490.761 82.7656 401 308
4907 1 490.772 82.8925 400 308
4908 1 490.81 83.0225 400 306
4909 1 490.79 83.295 400 304
4910 1 490.783 83.3625 400 310
4911 1 490.757 83.34 400 314
4912 1 490.783 83.6459 401 314
4913 1 490.82 83.855 400 304
4914 1 490.825 83.8675 400 308
4915 1 490.85 84.0025 400 300
4916 1 490.842 84.085 400 304
4917 1 490.798 84.135 400 302
4918 1 490.77 84.3325 400 308
4919 1 490.748 84.54 400 308
4920 1 490.715 84.665 400 306
4921 1 490.601 84.6658 401 308
4922 1 490.509 84.5965 399 306
4923 1 490.435 84.51 400 306
4924 1 490.439 84.4364 401 306
4925 1 490.302 84.5087 401 308
4926 1 490.24 84.3925 400 308
4927 1 490.105 84.3441 401 306
4928 1 490.087 84.3491 401 312
4929 1 489.93 84.4575 400 314
4930 1 489.93 84.5075 400 310
4931 1 489.925 84.6975 400 310
4932 1 489.84 84.7525 400 310
4933 1 489.865 84.9075 400 312
4934 1 489.798 85.0375 400 312
4935 1 489.701 85.0499 401 312
4936 1 489.595 85.065 400 312
4937 1 489.44 85.235 400 312
4938 1 489.36 85.26 400 314
4939 1 489.113 85.255 400 316
4940 1 489.017 85.215 400 316
4941 1 488.933 85.27 400 312
4942 1 488.793 85.2925 400 314
4943 1 488.691 85.3491 401 314
4944 1 488.6 85.3375 400 316
4945 1 488.558 85.445 400 312
4946 1 488.4 85.4575 400 316
4947 1 488.304 85.5162 401 310
4948 1 488.185 85.5312 401 314
4949 1 488.058 85.4975 400 310
4950 1 487.967 85.4286 399 306
4951 1 487.806 85.3383 402 308
4952 1 487.69 85.2475 400 314
4953 1 487.499 85.1629 399 316
4954 1 487.462 85.1775 400 318
4955 1 487.34 85.13 400 310
4956 1 487.3 85.0625 400 306
4957 1 487.12 85.065 400 306
4958 1 486.923 84.9751 401 312
4959 1 486.76 84.975 400 306
4960 1 486.613 85.0925 400 312
4961 1 486.442 84.8525 400 308
4962 1 486.192 84.7631 401 306
4963 1 485.962 84.6725 400 310
4964 1 485.726 84.8254 401 308
4965 1 485.524 84.8429 401 306
4966 1 485.27 84.83 400 298
4967 1 485.038 84.8997 399 298
4968 1 484.796 84.8903 401 304
4969 1 484.507 84.6875 400 308
4970 1 484.372 84.8603 401 302
4971 1 484.08 84.7805 401 304
4972 1 483.683 84.8005 401 298
4973 1 483.579 84.8753 401 298
4974 1 483.469 85.0025 401 302
4975 1 483.175 84.83 400 306
4976 1 482.887 84.9275 400 298
4977 1 482.647 84.895 400 306
4978 1 482.182 84.8383 402 302
4979 1 482.032 84.9476 401 298
4980 1 481.86 85.1147 401 296
4981 1 481.53 85.14 400 308
4982 1 481.377 85.1446 401 302
4983 1 481.327 85.2625 400 304
4984 1 481.117 85.3217 401 308
4985 1 480.898 85.3092 401 306
4986 1 480.686 85.4214 401 310
4987 1 480.409 85.3466 401 304
4988 1 480.225 85.3725 400 304
4989 1 480.092 85.44 400 308
4990 1 479.769 85.3559 399 304
4991 1 479.761 85.4339 401 302
4992 1 479.621 85.419 401 300
4993 1 479.405 85.3725 400 296
4994 1 479.033 85.405 400 312
4995 1 478.908 85.3965 401 300
4996 1 478.798 85.5087 401 310
4997 1 478.626 85.5686 401 302
4998 1 478.501 85.5137 401 306
4999 1 478.307 85.4963 401 304
5000 1 478.077 85.55 400 306
5001 1 477.87 85.3915 401 304
5002 1 477.688 85.4564 401 310
5003 1 477.572 85.4125 400 310
5004 1 477.534 85.5037 401 308
5005 1 477.387 85.47 400 310
5006 1 477.28 85.44 400 312
5007 1 477.125 85.395 400 308
5008 1 477.002 85.405 400 306
5009 1 476.751 85.399 401 300
5010 1 476.529 85.2943 401 304
5011 1 476.423 85.31 400 304
5012 1 476.267 85.3042 401 302
5013 1 476.175 85.4 400 304
5014 1 476.03 85.5137 401 306
5015 1 475.892 85.5125 400 312
5016 1 475.822 85.39 400 302
5017 1 475.711 85.3017 401 306
5018 1 475.543 85.3625 400 312
5019 1 475.502 85.325 400 314
5020 1 475.409 85.2768 401 312
5021 1 475.212 85.1671 401 308
5022 1 475.167 85.1995 401 310
5023 1 475.032 85.1646 401 304
5024 1 474.785 85.0725 400 310
5025 1 474.681 85.2469 401 306
5026 1 474.656 85.2219 401 310
5027 1 474.64 85.245 400 314
5028 1 474.555 85.305 400 312
5029 1 474.504 85.2743 401 314
5030 1 474.451 85.2244 401 308
5031 1 474.456 85.2281 399 308
5032 1 474.217 85.1675 400 312
5033 1 474.127 85.1372 401 308
5034 1 474.08 85.0025 401 304
5035 1 473.955 84.8275 400 300
5036 1 473.823 84.591 401 308
5037 1 473.783 84.67 400 308
5038 1 473.516 84.4589 401 308
5039 1 473.495 84.49 400 310
5040 1 473.387 84.3525 400 306
5041 1 473.25 84.2325 400 304
5042 1 473.132 84.1072 401 304
5043 1 472.92 83.7481 401 312
5044 1 472.708 83.611 401 314
5045 1 472.618 83.59 400 310
5046 1 472.49 83.59 400 310
5047 1 472.325 83.275 400 310
5048 1 472.192 83.125 400 310
5049 1 472.16 83.182 401 306
5050 1 472.022 82.905 400 308
5051 1 471.918 82.7875 400 312
5052 1 471.855 82.783 401 306
5053 1 471.663 82.48 400 310
5054 1 471.621 82.5935 401 308
5055 1 471.362 82.4065 401 308
5056 1 471.322 82.3125 400 312
5057 1 471.092 82.0973 401 314
5058 1 470.925 81.98 400 314
5059 1 470.771 81.7681 401 312
5060 1 470.785 81.7125 400 310
5061 1 470.648 81.5362 401 310
5062 1 470.536 81.4165 401 308
5063 1 470.402 81.3575 400 312
5064 1 470.215 81.235 400 308
5065 1 470.06 81.1596 401 308
5066 1 469.92 81.24 400 314
5067 1 469.74 81.1125 400 308
5068 1 469.567 80.7925 400 310
5069 1 469.452 80.63 400 304
5070 1 469.41 80.705 400 304
5071 1 469.257 80.5062 401 306
5072 1 469.167 80.5212 401 306
5073 1 469.038 80.455 400 308
5074 1 468.756 80.2594 401 314
5075 1 468.753 80.3067 401 308
5076 1 468.466 80.197 401 312
5077 1 468.287 80.1546 401 314
5078 1 468.163 80.0225 400 314
5079 1 468.152 79.9525 400 312
5080 1 468.075 79.895 400 314
5081 1 467.88 79.8504 401 314
5082 1 467.81 79.8554 401 312
5083 1 467.723 79.8075 400 312
5084 1 467.592 79.7264 402 312
5085 1 467.522 79.685 400 304
5086 1 467.373 79.62 400 314
5087 1 467.18 79.3815 401 312
5088 1 467.135 79.2419 401 314
5089 1 466.923 79.135 400 312
5090 1 466.815 79.035 400 312
5091 1 466.748 79.02 400 312
5092 1 466.628 78.8379 401 308
5093 1 466.54 78.73 400 312
5094 1 466.367 78.6409 401 310
5095 1 466.359 78.6958 401 312
5096 1 466.238 78.6 400 312
5097 1 466.09 78.5337 401 310
5098 1 465.972 78.3409 399 316
5099 1 465.68 78.07 400 312
5100 1 465.531 77.9002 401 310
5101 1 465.474 77.8778 401 314
5102 1 465.4 77.7925 400 308
5103 1 465.205 77.7375 400 314
5104 1 464.967 77.5225 400 310
5105 1 464.662 77.1542 402 310
5106 1 464.599 77.0673 401 308
5107 1 464.445 77.05 400 310
5108 1 464.413 76.8825 400 312
5109 1 464.272 76.7025 400 316
5110 1 464.123 76.5363 399 314
5111 1 463.955 76.4925 400 316
5112 1 463.865 76.3716 401 308
5113 1 463.798 76.2444 401 310
5114 1 463.79 76.2425 400 312
5115 1 463.759 76.1278 399 306
5116 1 463.777 76.0375 400 306
5117 1 463.668 75.9975 400 306
5118 1 463.512 75.575 400 310
5119 1 463.301 75.4311 399 310
5120 1 463.12 75.3925 400 308
5121 1 463.077 75.3666 401 314
5122 1 462.908 75.325 400 310
5123 1 462.858 75.17 400 312
5124 1 462.796 75.0773 401 304
5125 1 462.827 75.1 400 310
5126 1 462.731 75.0499 401 312
5127 1 462.685 75.1875 400 308
5128 1 462.577 75.1025 400 312
5129 1 462.451 75.0549 401 314
5130 1 462.322 74.9925 400 316
5131 1 462.224 74.9701 401 314
5132 1 462.025 74.9726 401 314
5133 1 461.947 74.8375 400 310
5134 1 461.868 74.7575 400 310
5135 1 461.788 74.8005 401 314
5136 1 461.666 74.8005 401 310
5137 1 461.554 74.7481 401 308
5138 1 461.425 74.61 400 310
5139 1 461.272 74.5711 401 316
5140 1 461.057 74.409 401 312
5141 1 460.928 74.389 401 312
5142 1 460.86 74.4 400 312
5143 1 460.723 74.3591 401 314
5144 1 460.485 74.3475 400 314
5145 1 460.41 74.2925 400 312
5146 1 460.367 74.4389 401 310
5147 1 460.33 74.3525 400 310
5148 1 460.19 74.4115 401 310
5149 1 460.035 74.3766 401 314
5150 1 459.933 74.3142 401 312
5151 1 459.885 74.27 400 314
5152 1 459.775 74.25 400 308
5153 1 459.62 74.195 400 314
5154 1 459.521 74.1721 401 310
5155 1 459.419 74.0175 401 310
5156 1 459.185 73.9725 400 314
5157 1 459.09 73.975 400 314
5158 1 458.91 73.7875 400 314
5159 1 458.863 73.84 400 314
5160 1 458.825 73.7275 400 310
5161 1 458.655 73.615 400 310
5162 1 458.555 73.4725 400 316
5163 1 458.587 73.4975 400 310
5164 1 458.483 73.405 400 304
5165 1 458.342 73.3815 401 308
5166 1 458.248 73.375 400 302
5167 1 458.137 73.3575 400 306
5168 1 458.037 73.2544 401 306
5169 1 458.06 73.3175 400 308
5170 1 457.86 73.3985 399 310
5171 1 457.751 73.3716 401 308
5172 1 457.625 73.4425 400 312
5173 1 457.553 73.365 400 312
5174 1 457.459 73.2668 401 314
5175 1 457.35 73.235 400 310
5176 1 457.237 73.1796 401 310
5177 1 457.092 73.0125 400 312
5178 1 457.142 72.89 400 310
5179 1 457.053 72.9398 399 304
5180 1 456.772 72.9675 400 312
5181 1 456.658 72.9975 401 312
5182 1 456.546 72.9825 399 314
5183 1 456.478 73.0875 400 312
5184 1 456.521 73.1197 401 308
5185 1 456.493 73.1075 400 310
5186 1 456.247 73.0948 401 308
5187 1 456.112 73.2512 402 312
5188 1 455.973 73.0524 401 310
5189 1 455.885 72.9002 401 306
5190 1 455.675 72.91 400 310
5191 1 455.522 72.8825 400 308
5192 1 455.267 72.8875 400 306
5193 1 455.07 72.9975 401 310
5194 1 454.968 72.9426 401 314
5195 1 454.758 72.8928 401 304
5196 1 454.645 72.855 400 302
5197 1 454.598 72.8375 400 312
5198 1 454.387 72.7025 400 304
5199 1 454.265 72.64 400 306
5200 1 454.06 72.4925 400 314
5201 1 453.988 72.42 400 308
5202 1 453.828 72.3691 401 310
5203 1 453.586 72.4015 401 312
5204 1 453.457 72.23 400 310
5205 1 453.351 72.2139 402 312
5206 1 453.002 72.2612 402 314
5207 1 452.817 72.27 400 310
5208 1 452.702 72.25 400 312
5209 1 452.496 72.3117 401 308
5210 1 452.327 72.2394 401 312
5211 1 451.978 72.1675 400 316
5212 1 451.792 72.0902 399 312
5213 1 451.647 72.15 400 316
5214 1 451.481 72.0798 401 316
5215 1 451.44 72.02 400 310
5216 1 451.267 71.9775 400 312
5217 1 451.015 71.9751 401 308
5218 1 450.723 71.9277 401 310
5219 1 450.461 71.7556 401 306
5220 1 450.265 71.7275 400 310
5221 1 450.12 71.65 400 310
5222 1 450.007 71.6035 401 310
5223 1 449.743 71.545 400 310
5224 1 449.456 71.6309 401 312
5225 1 449.267 71.615 400 314
5226 1 449.115 71.66 400 310
5227 1 449.043 71.605 400 312
5228 1 448.818 71.6484 401 312
5229 1 448.79 71.57 400 310
5230 1 448.685 71.6025 400 314
5231 1 448.424 71.5212 401 312
5232 1 448.464 71.2618 401 304
5233 1 448.172 71.2918 401 312
5234 1 448.03 71.2943 401 312
5235 1 447.882 71.26 400 316
5236 1 447.692 71.2675 400 314
5237 1 447.615 71.1475 400 310
5238 1 447.466 71.1729 399 314
5239 1 447.223 71.2406 399 316
5240 1 447.1 71.2675 400 312
5241 1 446.925 71.3025 400 314
5242 1 446.743 71.505 400 314
5243 1 446.507 71.455 400 314
5244 1 446.429 71.4688 401 314
5245 1 446.21 71.5 400 314
5246 1 445.978 71.611 401 314
5247 1 445.757 71.7525 400 308
5248 1 445.58 71.785 400 316
5249 1 445.377 71.8379 401 316
5250 1 445.137 71.965 400 310
5251 1 444.993 71.915 400 314
5252 1 444.828 71.9451 401 302
5253 1 444.625 71.9475 400 312
5254 1 444.51 71.95 400 310
5255 1 444.33 71.8475 400 316
5256 1 444.1 71.99 400 312
5257 1 443.893 72.0599 401 312
5258 1 443.685 72.0975 400 310
5259 1 443.549 72.1097 401 308
5260 1 443.262 72.19 400 314
5261 1 443.057 72.0698 401 314
5262 1 442.925 72.105 400 312
5263 1 442.767 72.1075 400 314
5264 1 442.636 72.2344 401 312
5265 1 442.444 72.2594 401 310
5266 1 442.322 72.2643 401 310
5267 1 442.158 72.335 400 308
5268 1 442.005 72.315 400 312
5269 1 441.903 72.3766 401 312
5270 1 441.656 72.4589 401 316
5271 1 441.539 72.4963 401 306
5272 1 441.399 72.404 401 308
5273 1 441.085 72.4439 401 316
5274 1 440.923 72.38 400 310
5275 1 440.8 72.4075 400 312
5276 1 440.673 72.4075 400 308
5277 1 440.315 72.38 400 312
5278 1 440.158 72.35 400 310
5279 1 439.923 72.4913 401 314
5280 1 439.692 72.5325 400 312
5281 1 439.52 72.4925 400 314
5282 1 439.294 72.4838 401 306
5283 1 439.09 72.5062 401 304
5284 1 438.84 72.55 400 306
5285 1 438.755 72.425 400 312
5286 1 438.546 72.5087 401 306
5287 1 438.327 72.4439 401 310
5288 1 437.957 72.5275 400 304
5289 1 437.773 72.4539 401 312
5290 1 437.553 72.3175 400 308
5291 1 437.431 72.2494 401 304
5292 1 437.155 72.4025 400 310
5293 1 436.965 72.3425 400 316
5294 1 436.8 72.3965 401 316
5295 1 436.666 72.3766 401 310
5296 1 436.507 72.34 400 306
5297 1 436.36 72.275 400 302
5298 1 436.125 72.24 400 312
5299 1 436.053 72.3025 400 312
5300 1 435.89 72.2575 400 310
5301 1 435.73 72.125 400 312
5302 1 435.592 72.0275 400 312
5303 1 435.416 72.0399 401 308
5304 1 435.337 71.9352 401 306
5305 1 435.16 71.785 400 310
5306 1 435.012 71.7531 401 308
5307 1 434.762 71.7325 400 310
5308 1 434.696 71.7781 401 310
5309 1 434.581 71.818 401 310
5310 1 434.488 71.7075 400 306
5311 1 434.282 71.6858 401 306
5312 1 434.05 71.7157 401 308
5313 1 433.817 71.785 400 306
5314 1 433.673 71.6584 401 306
5315 1 433.572 71.4725 400 310
5316 1 433.369 71.5187 401 306
5317 1 433.2 71.36 400 304
5318 1 433.005 71.3025 400 300
5319 1 432.877 71.2575 400 312
5320 1 432.81 71.185 400 306
5321 1 432.571 71.2394 401 306
5322 1 432.447 71.1525 400 304
5323 1 432.312 70.915 400 304
5324 1 432.12 70.7905 401 312
5325 1 431.96 70.8778 401 312
5326 1 431.743 70.9227 401 310
5327 1 431.68 70.95 400 310
5328 1 431.465 71.0175 400 312
5329 1 431.337 71.07 400 316
5330 1 431.277 71.0625 400 316
5331 1 431.17 71.0125 400 312
5332 1 431.09 70.9377 401 312
5333 1 430.953 70.7307 401 304
5334 1 430.928 70.5536 401 314
5335 1 430.798 70.2825 400 314
5336 1 430.748 70.2818 401 308
5337 1 430.615 70.2875 400 308
5338 1 430.444 70.1446 401 312
5339 1 430.426 69.9401 401 310
5340 1 430.299 69.9277 401 310
5341 1 430.242 69.5337 401 300
5342 1 430.14 69.4875 400 306
5343 1 430.052 69.3392 401 304
5344 1 430.055 69.015 400 310
5345 1 430.017 68.8975 400 308
5346 1 429.845 68.66 400 304
5347 1 429.62 68.4475 400 306
5348 1 429.572 68.2025 400 310
5349 1 429.416 68.193 399 306
5350 1 429.447 68.015 400 314
5351 1 429.446 67.9676 401 308
5352 1 429.43 67.825 400 308
5353 1 429.377 67.7431 401 312
5354 1 429.227 67.5935 401 308
5355 1 429.165 67.4165 401 300
5356 1 429.017 67.3317 401 304
5357 1 428.686 67.3292 401 306
5358 1 428.675 67.0775 400 306
5359 1 428.577 66.92 400 298
5360 1 428.429 66.7556 401 304
5361 1 428.31 66.4375 400 304
5362 1 428.365 66.08 400 310
5363 1 428.315 65.935 400 304
5364 1 428.188 65.75 400 298
5365 1 428.033 65.56 400 308
5366 1 428.095 65.2943 401 304
5367 1 427.993 64.9875 401 306
5368 1 427.84 64.803 401 306
5369 1 427.938 64.6425 400 306
5370 1 427.952 64.35 400 302
5371 1 427.832 64.095 400 308
5372 1 427.78 63.7925 400 306
5373 1 427.621 63.5636 401 308
5374 1 427.475 63.3 400 308
5375 1 427.392 63.05 400 310
5376 1 427.19 62.9449 399 306
5377 1 427.033 62.81 400 310
5378 1 426.955 62.4175 400 306
5379 1 426.895 62.2975 400 312
5380 1 426.815 62.1775 400 306
5381 1 426.712 61.9875 400 312
5382 1 426.525 61.8025 400 314
5383 1 426.441 61.7781 401 300
5384 1 426.348 61.6775 400 310
5385 1 426.332 61.53 400 302
5386 1 426.178 61.3935 399 312
5387 1 426.075 61.2594 401 312
5388 1 425.843 61.414 401 308
5389 1 425.736 61.2718 401 308
5390 1 425.728 61.2219 401 308
5391 1 425.618 61.0224 401 304
5392 1 425.404 60.7656 401 310
5393 1 425.307 60.6908 401 304
5394 1 425.13 60.555 400 304
5395 1 425.152 60.3675 400 314
5396 1 425.06 60.1222 401 304
5397 1 424.975 59.9202 401 310
5398 1 424.815 59.8 400 306
5399 1 424.772 59.6 400 308
5400 1 424.603 59.6209 401 308
5401 1 424.554 59.4389 401 312
5402 1 424.35 59.4875 400 308
5403 1 424.155 59.2793 401 310
5404 1 424.098 59.0125 400 306
5405 1 424 58.7811 402 308
5406 1 423.803 58.7114 402 310
5407 1 423.683 58.6958 401 304
5408 1 423.632 58.405 400 306
5409 1 423.665 58.1725 400 306
5410 1 423.524 57.9277 401 302
5411 1 423.262 58.0675 400 306
5412 1 423.135 57.9799 399 300
5413 1 423.182 57.6608 401 300
5414 1 422.972 57.5113 399 308
5415 1 422.757 57.475 400 310
5416 1 422.541 57.5187 401 306
5417 1 422.444 57.4913 401 306
5418 1 422.327 57.404 401 304
5419 1 422.236 57.3434 399 304
5420 1 422.252 57.03 400 300
5421 1 422.177 56.9576 401 304
5422 1 422.157 56.7731 401 304
5423 1 421.985 56.7456 401 302
5424 1 421.92 56.5675 400 306
5425 1 421.815 56.2743 401 306
5426 1 421.721 56.2239 402 306
5427 1 421.69 56.11 400 304
5428 1 421.613 55.9751 401 300
5429 1 421.556 55.8329 401 308
5430 1 421.461 55.8005 401 304
5431 1 421.411 55.6883 401 308
5432 1 421.368 55.5675 400 312
5433 1 421.165 55.5625 400 304
5434 1 421.053 55.4275 400 304
5435 1 420.953 55.3516 401 314
5436 1 420.905 55.192 401 306
5437 1 420.988 55.0349 401 302
5438 1 420.908 54.9751 401 304
5439 1 420.77 54.9575 400 302
5440 1 420.698 54.8155 401 300
5441 1 420.535 54.845 400 306
5442 1 420.322 54.7855 401 312
5443 1 420.372 54.616 401 308
5444 1 420.247 54.5486 401 306
5445 1 420.145 54.5411 401 314
5446 1 420.025 54.399 401 310
5447 1 420.017 54.2444 401 304
5448 1 419.812 54.2456 399 310
5449 1 419.61 54.21 400 308
5450 1 419.396 54.1905 399 306
5451 1 419.147 54.37 400 316
5452 1 419.122 54.3815 401 306
5453 1 419.082 54.4239 401 308
5454 1 418.853 54.3625 400 306
5455 1 418.738 54.2693 401 304
5456 1 418.575 54.1975 400 298
5457 1 418.55 54.1175 400 306
5458 1 418.364 54.1571 401 306
5459 1 418.222 54.0823 401 304
5460 1 418.17 53.9475 400 308
5461 1 418.04 53.955 400 306
5462 1 417.73 54.0425 400 306
5463 1 417.516 54.1053 399 306
5464 1 417.27 54.075 400 308
5465 1 417.207 53.975 400 306
5466 1 417.125 53.94 400 310
5467 1 416.83 54.0723 401 306
5468 1 416.621 54.0698 401 306
5469 1 416.569 53.9626 401 310
5470 1 416.301 53.9073 399 310
5471 1 415.89 53.8479 401 298
5472 1 415.743 53.8778 401 310
5473 1 415.434 53.6708 401 298
5474 1 415.279 53.6933 401 302
5475 1 415 53.7775 400 306
5476 1 414.89 53.6775 400 306
5477 1 414.673 53.7032 401 302
5478 1 414.459 53.6509 401 294
5479 1 414.012 53.7781 401 292
5480 1 413.765 53.8 400 298
5481 1 413.391 53.8697 399 304
5482 1 413.087 53.8875 400 304
5483 1 412.845 53.85 400 304
5484 1 412.566 53.7706 401 304
5485 1 412.317 53.7875 400 300
5486 1 411.938 53.805 400 312
5487 1 411.515 53.9475 400 304
5488 1 411.267 53.9626 401 298
5489 1 410.957 54.0325 400 302
5490 1 410.681 54.0948 401 302
5491 1 410.551 54.0574 401 298
5492 1 410.244 54.1347 401 306
5493 1 410.007 54.035 400 302
5494 1 409.81 53.945 400 300
5495 1 409.601 53.793 401 302
5496 1 409.476 53.7955 401 298
5497 1 409.295 53.83 400 304
5498 1 409.17 53.7125 400 302
5499 1 408.853 53.6708 401 304
5500 1 408.635 53.5825 400 302
5501 1 408.484 53.4264 401 308
5502 1 408.057 53.4963 401 308
5503 1 408.043 53.465 400 310
5504 1 407.781 53.4863 401 302
5505 1 407.671 53.4214 401 302
5506 1 407.485 53.2975 400 304
5507 1 407.337 53.115 400 304
5508 1 407.125 53.06 400 294
5509 1 406.903 53.1322 401 302
5510 1 406.84 52.995 400 308
5511 1 406.517 52.9425 400 302
5512 1 406.317 52.9775 400 306
5513 1 406.095 52.9327 401 306
5514 1 405.825 52.9102 401 308
5515 1 405.665 52.87 400 310
5516 1 405.531 52.8803 401 308
5517 1 405.187 52.8329 401 310
5518 1 405.195 52.6633 401 308
5519 1 404.952 52.6925 400 310
5520 1 404.848 52.596 401 312
5521 1 404.658 52.5075 400 308
5522 1 404.5 52.4675 400 304
5523 1 404.237 52.4289 401 300
5524 1 404.062 52.3042 401 304
5525 1 403.93 52.1995 401 306
5526 1 403.8 52.1272 401 306
5527 1 403.541 52.1471 401 300
5528 1 403.368 52.175 400 306
5529 1 403.17 52.1272 401 308
5530 1 403.025 52.1596 401 306
5531 1 402.863 52.075 400 308
5532 1 402.695 51.995 400 306
5533 1 402.571 52.0075 401 312
5534 1 402.22 52.0825 400 300
5535 1 402.07 52.0725 400 312
5536 1 402.045 51.8725 400 306
5537 1 401.942 51.8 400 306
5538 1 401.756 51.8204 401 308
5539 1 401.536 51.7232 401 300
5540 1 401.365 51.6875 400 302
5541 1 401.175 51.5337 401 302
5542 1 401.042 51.4539 401 300
5543 1 400.736 51.3416 401 304
5544 1 400.454 51.3741 401 304
5545 1 400.291 51.4701 402 300
5546 1 400.082 51.399 401 304
5547 1 399.998 51.375 400 308
5548 1 399.933 51.2768 401 298
5549 1 399.835 51.1097 401 310
5550 1 399.73 51.06 400 304
5551 1 399.66 50.9675 400 306
5552 1 399.527 50.8825 400 298
5553 1 399.411 50.7332 401 304
5554 1 399.205 50.8025 400 302
5555 1 399.225 50.57 400 300
5556 1 399.005 50.5561 401 302
5557 1 398.828 50.4439 401 300
5558 1 398.74 50.27 400 306
5559 1 398.409 50.409 401 300
5560 1 398.195 50.4165 401 308
5561 1 398.12 50.265 400 302
5562 1 398.018 50.1203 399 304
5563 1 397.696 50.2319 401 304
5564 1 397.598 50.0975 400 304
5565 1 397.598 49.7625 400 308
5566 1 397.466 49.813 401 302
5567 1 397.33 49.75 400 302
5568 1 397.065 49.5475 400 302
5569 1 396.733 49.4575 400 310
5570 1 396.519 49.5112 401 298
5571 1 396.217 49.5387 401 300
5572 1 395.988 49.4763 401 300
5573 1 395.723 49.3392 401 300
5574 1 395.569 49.1322 401 308
5575 1 395.294 48.9327 401 304
5576 1 395.202 48.7357 401 304
5577 1 395.027 48.61 400 300
5578 1 394.856 48.602 402 304
5579 1 394.731 48.4464 401 302
5580 1 394.566 48.3042 401 304
5581 1 394.345 48.1675 400 300
5582 1 394.277 47.818 401 304
5583 1 394.097 47.6658 401 308
5584 1 393.88 47.606 401 312
5585 1 393.73 47.4875 400 304
5586 1 393.594 47.1247 401 298
5587 1 393.439 47.0276 399 300
5588 1 393.428 46.7 400 308
5589 1 393.217 46.515 400 306
5590 1 392.988 46.4763 401 306
5591 1 392.9 46.295 400 298
5592 1 392.736 46.1796 401 302
5593 1 392.668 46.045 400 296
5594 1 392.623 45.875 400 308
5595 1 392.55 45.67 400 308
5596 1 392.456 45.4361 399 306
5597 1 392.317 45.275 400 306
5598 1 392.123 45.2375 400 306
5599 1 392.005 45.2225 400 304
5600 1 391.83 45.09 400 302
5601 1 391.678 44.9776 401 304
5602 1 391.58 44.9577 402 310
5603 1 391.551 44.818 401 310
5604 1 391.498 44.68 400 306
5605 1 391.414 44.5865 399 304
5606 1 391.277 44.535 400 304
5607 1 391.09 44.409 401 308
5608 1 391.125 44.2244 401 308
5609 1 391.103 44.055 400 306
5610 1 390.967 43.95 400 306
5611 1 390.928 43.7675 400 306
5612 1 390.726 43.6334 401 302
5613 1 390.545 43.5175 400 302
5614 1 390.414 43.4613 401 306
5615 1 390.43 43.2875 400 302
5616 1 390.452 42.88 400 306
5617 1 390.319 42.7781 401 308
5618 1 390.168 42.6775 400 304
5619 1 390.137 42.54 400 298
5620 1 389.945 42.3641 401 300
5621 1 389.795 42.2475 400 310
5622 1 389.574 42.2581 399 314
5623 1 389.572 42.21 400 300
5624 1 389.319 42.0449 401 306
5625 1 389.197 42.025 400 302
5626 1 389.04 41.8853 401 312
5627 1 388.945 41.6833 401 310
5628 1 388.815 41.6334 401 300
5629 1 388.566 41.6135 401 300
5630 1 388.502 41.385 400 304
5631 1 388.362 41.1496 401 302
5632 1 388.113 41.17 400 294
5633 1 387.9 41.0675 400 298
5634 1 387.905 40.7975 400 302
5635 1 387.761 40.7357 401 304
5636 1 387.628 40.6534 401 310
5637 1 387.449 40.604 399 306
5638 1 387.339 40.5511 401 302
5639 1 387.132 40.3965 401 310
5640 1 386.99 40.3575 400 308
5641 1 386.995 40.335 400 312
5642 1 386.933 40.28 400 304
5643 1 386.833 40.2244 401 306
5644 1 386.595 40.175 400 312
5645 1 386.42 40.17 400 308
5646 1 386.308 40.0975 400 302
5647 1 386.09 40.0773 401 310
5648 1 386.155 39.8853 401 302
5649 1 386.184 39.6816 402 306
5650 1 385.948 39.7057 401 312
5651 1 385.923 39.6334 401 304
5652 1 385.743 39.7556 401 308
5653 1 385.519 39.7232 401 306
5654 1 385.426 39.6908 401 306
5655 1 385.304 39.7232 401 302
5656 1 385.17 39.7132 401 302
5657 1 384.882 39.7625 400 308
5658 1 384.711 39.7357 401 312
5659 1 384.571 39.817 399 308
5660 1 384.342 39.8903 401 308
5661 1 384.037 40.01 401 310
5662 1 383.702 40.0675 400 302
5663 1 383.671 39.9751 401 306
5664 1 383.509 40.0748 401 304
5665 1 383.327 40.13 400 304
5666 1 382.96 40.2743 401 300
5667 1 382.825 40.3925 400 304
5668 1 382.783 40.2594 401 304
5669 1 382.615 40.2825 400 302
5670 1 382.603 40.2145 401 310
5671 1 382.444 40.2294 401 304
5672 1 382.461 40.1571 401 310
5673 1 382.408 39.995 400 310
5674 1 382.288 40.0125 400 312
5675 1 382.392 39.61 400 312
5676 1 382.257 39.67 400 310
5677 1 382.115 39.6525 400 310
5678 1 381.953 39.596 401 310
5679 1 381.878 39.606 401 312
5680 1 381.656 39.7157 401 310
5681 1 381.625 39.5925 400 312
5682 1 381.527 39.6 400 316
5683 1 381.499 39.4339 401 312
5684 1 381.354 39.4838 401 316
5685 1 381.342 39.3675 400 306
5686 1 381.262 39.2394 401 314
5687 1 381.142 39.3317 401 312
5688 1 380.983 39.4 400 314
5689 1 380.935 39.3975 400 308
5690 1 380.988 39.235 400 310
5691 1 381.058 39.08 400 314
5692 1 381.015 39.0798 401 318
5693 1 381.06 39.0175 400 310
5694 1 380.973 39.0375 400 312
5695 1 380.93 39.02 401 312
5696 1 380.84 39.105 400 316
5697 1 380.793 39.0475 400 312
5698 1 380.842 38.9375 400 308
5699 1 380.745 38.915 400 308
5700 1 380.735 38.7475 400 316
5701 1 380.623 38.74 400 312
5702 1 380.571 38.7007 401 310
5703 1 380.413 38.7275 400 312
5704 1 380.214 38.8529 401 314
5705 1 379.993 39.005 401 312
5706 1 379.91 39.035 400 310
5707 1 379.84 39.05 400 310
5708 1 379.612 39.1078 399 306
5709 1 379.467 39.125 400 308
5710 1 379.27 39.185 400 308
5711 1 378.887 39.395 400 312
5712 1 378.8 39.3175 400 312
5713 1 378.663 39.389 401 314
5714 1 378.464 39.5212 401 310
5715 1 378.455 39.405 400 314
5716 1 378.265 39.505 400 318
5717 1 378.152 39.4975 400 318
5718 1 377.88 39.6925 400 316
5719 1 377.761 39.6284 401 312
5720 1 377.581 39.7182 401 316
5721 1 377.608 39.685 400 310
5722 1 377.585 39.67 400 310
5723 1 377.272 39.8425 400 318
5724 1 377.272 39.805 400 312
5725 1 376.952 39.87 400 308
5726 1 376.717 39.91 400 312
5727 1 376.743 39.7525 400 308
5728 1 376.556 39.818 401 314
5729 1 376.615 39.7075 400 308
5730 1 376.469 39.7431 401 310
5731 1 376.457 39.76 400 310
5732 1 376.374 39.6958 401 314
5733 1 376.354 39.6758 401 320
5734 1 376.257 39.61 400 320
5735 1 376.227 39.4888 401 316
5736 1 376.16 39.5461 401 312
5737 1 376.113 39.505 400 316
5738 1 376.058 39.54 400 314
5739 1 375.952 39.495 400 316
5740 1 375.776 39.4613 401 308
5741 1 375.697 39.3925 400 304
5742 1 375.48 39.335 400 308
5743 1 375.28 39.475 400 312
5744 1 375.21 39.585 400 310
5745 1 375.183 39.5925 400 312
5746 1 375.062 39.5875 400 312
5747 1 374.882 39.6475 400 310
5748 1 374.683 39.69 400 314
5749 1 374.615 39.585 400 308
5750 1 374.42 39.535 400 312
5751 1 374.217 39.565 400 306
5752 1 374.145 39.5885 401 312
5753 1 374.122 39.4813 401 314
5754 1 373.965 39.4389 401 314
5755 1 373.845 39.465 400 314
5756 1 373.711 39.4264 401 312
5757 1 373.63 39.38 400 312
5758 1 373.54 39.385 400 314
5759 1 373.425 39.3375 400 314
5760 1 373.444 39.3791 401 314
5761 1 373.382 39.335 400 308
5762 1 373.282 39.5686 401 312
5763 1 373.228 39.575 400 302
5764 1 373.105 39.515 400 318
5765 1 373.027 39.4813 401 314
5766 1 372.91 39.505 400 316
5767 1 372.783 39.4115 401 316
5768 1 372.669 39.5163 399 310
5769 1 372.536 39.6534 401 306
5770 1 372.385 39.6425 400 314
5771 1 372.411 39.5362 401 310
5772 1 372.348 39.4775 400 306
5773 1 372.325 39.265 400 304
5774 1 372.3 39.355 400 300
5775 1 372.185 39.36 400 310
5776 1 371.93 39.4125 400 308
5777 1 371.815 39.465 400 302
5778 1 371.629 39.213 399 308
5779 1 371.387 39.2025 400 314
5780 1 371.227 39.3591 401 306
5781 1 371.165 39.4125 400 310
5782 1 371.09 39.394 401 306
5783 1 371.035 39.3275 400 310
5784 1 370.92 39.1025 400 310
5785 1 370.86 39.0725 400 314
5786 1 370.808 38.945 400 310
5787 1 370.645 38.9175 400 312
5788 1 370.519 38.9252 401 304
5789 1 370.488 38.9225 400 306
5790 1 370.452 38.735 400 314
5791 1 370.212 38.7805 401 310
5792 1 370.137 38.6225 400 310
5793 1 369.835 38.3875 400 306
5794 1 369.653 38.1272 401 308
5795 1 369.633 38.2718 401 310
5796 1 369.54 38.2075 400 310
5797 1 369.438 38.125 400 310
5798 1 369.337 38.1275 400 304
5799 1 369.28 37.9975 400 314
5800 1 369.26 37.9325 400 312
5801 1 369.087 37.885 400 312
5802 1 368.98 37.8828 401 310
5803 1 368.902 37.6216 399 310
5804 1 368.823 37.6359 401 306
5805 1 368.772 37.525 400 302
5806 1 368.608 37.2575 400 308
5807 1 368.534 37.0125 401 306
5808 1 368.466 37 401 304
5809 1 368.336 36.6992 399 312
5810 1 368.26 36.5525 400 304
5811 1 368.178 36.535 400 298
5812 1 368.045 36.405 400 304
5813 1 367.837 36.23 400 304
5814 1 367.701 36.2469 401 308
5815 1 367.577 35.9925 400 308
5816 1 367.337 35.8325 400 306
5817 1 367.117 35.7357 401 306
5818 1 366.915 35.5561 401 304
5819 1 366.658 35.4225 400 306
5820 1 366.483 35.1075 400 304
5821 1 366.264 35.0175 401 302
5822 1 366.02 35.0998 401 302
5823 1 365.822 35.075 400 306
5824 1 365.756 34.9601 401 302
5825 1 365.544 34.818 401 300
5826 1 365.436 34.6783 401 310
5827 1 365.249 34.5935 401 302
5828 1 365.085 34.51 400 308
5829 1 364.885 34.3725 400 306
5830 1 364.661 34.3541 401 298
5831 1 364.491 34.197 401 304
5832 1 364.385 34.2775 400 304
5833 1 364.283 34.115 400 308
5834 1 364.212 34.0324 401 300
5835 1 363.962 33.955 400 298
5836 1 363.696 33.8454 401 300
5837 1 363.392 33.616 401 308
5838 1 363.255 33.3725 400 296
5839 1 363.127 33.1675 400 300
5840 1 362.975 32.94 400 310
5841 1 362.771 32.6958 401 300
5842 1 362.595 32.5125 400 298
5843 1 362.519 32.4264 401 306
5844 1 362.397 32.2725 400 304
5845 1 362.277 32.2893 401 306
5846 1 362.19 32.192 401 304
5847 1 362.03 32.1025 400 302
5848 1 362.01 31.84 400 310
5849 1 361.822 31.625 400 314
5850 1 361.656 31.4838 401 310
5851 1 361.541 31.3691 401 304
5852 1 361.433 31.115 400 304
5853 1 361.285 31.1 400 304
5854 1 361.322 31.0599 401 310
5855 1 361.267 30.9526 401 314
5856 1 361.287 30.7955 401 306
5857 1 361.085 30.5686 401 302
5858 1 360.92 30.5575 400 308
5859 1 360.892 30.115 400 314
5860 1 360.827 29.8025 400 302
5861 1 360.686 29.7706 401 304
5862 1 360.565 29.63 400 308
5863 1 360.495 29.4725 400 306
5864 1 360.392 29.32 400 310
5865 1 360.327 29.13 400 310
5866 1 360.24 28.905 400 306
5867 1 360.307 28.6783 401 312
5868 1 360.309 28.5985 401 308
5869 1 360.228 28.6225 400 308
5870 1 360.155 28.4564 401 308
5871 1 359.982 28.2256 399 312
5872 1 359.882 28.065 400 318
5873 1 359.855 27.985 400 314
5874 1 359.725 27.7125 400 316
5875 1 359.636 27.3541 401 304
5876 1 359.574 27.207 401 310
5877 1 359.483 26.8175 400 320
5878 1 359.438 26.8125 400 308
5879 1 359.19 26.545 400 302
5880 1 359.118 26.2481 399 306
5881 1 359.11 26.0725 400 306
5882 1 359.032 25.7382 401 306
5883 1 358.833 25.6135 401 312
5884 1 358.758 25.2993 401 306
5885 1 358.621 25.2219 401 308
5886 1 358.572 24.915 400 310
5887 1 358.569 24.7855 401 310
5888 1 358.467 24.6925 400 308
5889 1 358.39 24.5075 400 304
5890 1 358.409 24.3566 401 308
5891 1 358.324 24.182 401 308
5892 1 358.27 23.97 400 310
5893 1 358.197 23.8475 400 306
5894 1 358.18 23.8404 401 310
5895 1 358.165 23.8055 401 308
5896 1 358.283 23.6 400 312
5897 1 358.115 23.606 401 310
5898 1 358.025 23.54 400 306
5899 1 358.082 23.4165 401 306
5900 1 357.827 23.305 400 310
5901 1 357.813 23.1596 401 312
5902 1 357.75 23.1725 400 310
5903 1 357.68 23.11 400 310
5904 1 357.575 23.19 400 310
5905 1 357.462 23.165 400 306
5906 1 357.442 23.1275 400 310
5907 1 357.272 23.1521 401 308
5908 1 357.1 23.0325 400 308
5909 1 356.998 23.045 400 310
5910 1 356.947 22.9375 400 310
5911 1 356.692 22.9275 400 312
5912 1 356.705 22.825 400 316
5913 1 356.551 22.813 401 314
5914 1 356.466 22.8379 401 310
5915 1 356.474 22.7681 401 310
5916 1 356.439 22.7581 401 310
5917 1 356.392 22.7275 400 312
5918 1 356.302 22.5985 401 310
5919 1 356.243 22.54 400 316
5920 1 356.242 22.5935 401 314
5921 1 356.108 22.64 400 314
5922 1 355.938 22.6259 401 316
5923 1 355.835 22.61 400 310
5924 1 355.66 22.625 400 318
5925 1 355.569 22.3616 401 310
5926 1 355.521 22.2594 401 308
5927 1 355.464 22.2456 399 312
5928 1 355.494 22.1454 399 308
5929 1 355.446 22.1147 401 306
5930 1 355.319 22.0499 401 312
5931 1 355.202 21.9575 400 302
5932 1 355.108 21.9 400 306
5933 1 355.03 21.825 400 306
5934 1 354.89 21.915 400 304
5935 1 354.737 21.9799 399 308
5936 1 354.765 21.825 400 310
5937 1 354.572 21.83 400 304
5938 1 354.361 22.0426 399 302
5939 1 354.409 21.9626 401 302
5940 1 354.419 21.8504 401 304
5941 1 354.27 21.91 400 304
5942 1 354.234 21.8055 401 310
5943 1 354.137 21.7207 401 308
5944 1 353.885 21.7631 401 308
5945 1 353.76 21.8375 400 304
5946 1 353.638 21.7731 401 310
5947 1 353.658 21.6975 400 308
5948 1 353.42 21.71 400 308
5949 1 353.348 21.7475 400 308
5950 1 353.195 21.7731 401 310
5951 1 353.048 21.7475 400 312
5952 1 353.115 21.6284 401 310
5953 1 352.947 21.7425 400 314
5954 1 352.713 21.7656 401 312
5955 1 352.485 21.69 400 314
5956 1 352.262 21.8075 400 316
5957 1 352.252 21.905 400 312
5958 1 352.105 21.9625 400 312
5959 1 352.012 21.895 400 310
5960 1 351.758 22.0723 401 312
5961 1 351.429 22.212 401 312
5962 1 351.293 22.2775 400 312
5963 1 351.135 22.295 400 314
5964 1 350.978 22.4525 400 310
5965 1 350.71 22.4575 400 310
5966 1 350.684 22.4261 399 306
5967 1 350.546 22.4015 401 310
5968 1 350.498 22.385 400 314
5969 1 350.242 22.414 401 310
5970 1 350.02 22.3308 399 312
5971 1 349.698 22.3915 401 314
5972 1 349.544 22.2968 401 312
5973 1 349.387 22.1725 400 312
5974 1 349.397 22.1025 400 310
5975 1 349.197 22.12 400 304
5976 1 349.142 22.095 400 306
5977 1 348.933 22.19 400 304
5978 1 348.668 22.2775 400 308
5979 1 348.404 22.2294 401 312
5980 1 348.304 22.2419 401 312
5981 1 348.058 22.2925 400 312
5982 1 347.855 22.3075 400 308
5983 1 347.696 22.3342 401 308
5984 1 347.469 22.2544 401 312
5985 1 347.317 22.2225 400 314
5986 1 347.148 22.1779 399 316
5987 1 346.945 22.275 400 314
5988 1 346.822 22.3509 399 310
5989 1 346.695 22.3325 400 310
5990 1 346.546 22.3358 399 308
5991 1 346.29 22.4375 400 308
5992 1 345.92 22.4439 401 308
5993 1 345.765 22.41 400 304
5994 1 345.592 22.505 400 312
5995 1 345.451 22.4612 399 302
5996 1 345.267 22.5112 401 304
5997 1 345.01 22.5561 401 310
5998 1 344.65 22.6525 400 308
5999 1 344.571 22.6783 401 310
6000 1 344.272 22.74 400 310
6001 1 343.92 22.8875 400 310
6002 1 343.68 22.9825 400 312
6003 1 343.413 23.145 400 308
6004 1 343.18 23.075 400 304
6005 1 342.89 23.2269 401 312
6006 1 342.738 23.2519 401 306
6007 1 342.505 23.365 400 302
6008 1 342.423 23.31 400 306
6009 1 342.25 23.22 400 308
6010 1 342.192 23.105 400 312
6011 1 342.233 23.035 400 310
6012 1 342.09 23.1297 401 308
6013 1 342.002 23.1097 401 312
6014 1 341.877 23.1025 400 306
6015 1 341.73 23.1525 400 310
6016 1 341.527 23.215 400 308
6017 1 341.348 23.23 400 312
6018 1 341.29 23.1875 400 310
6019 1 341.202 23.217 401 306
6020 1 341.055 23.185 400 310
6021 1 341.055 23.3092 401 308
6022 1 340.958 23.1895 401 312
6023 1 340.87 23.29 400 314
6024 1 340.808 23.2768 401 314
6025 1 340.596 23.3484 399 306
6026 1 340.484 23.3591 401 304
6027 1 340.389 23.2643 401 300
6028 1 340.31 23.245 400 308
6029 1 340.214 23.3117 401 308
6030 1 340.212 23.3875 400 304
6031 1 340.137 23.3491 401 308
6032 1 340.048 23.4 400 308
6033 1 339.94 23.4589 401 310
6034 1 339.922 23.5138 399 306
6035 1 339.945 23.62 400 310
6036 1 339.86 23.5835 401 314
6037 1 339.695 23.5225 400 310
6038 1 339.66 23.655 400 314
6039 1 339.546 23.7357 401 314
6040 1 339.395 23.875 400 318
6041 1 339.365 23.8925 400 314
6042 1 339.305 23.8775 400 314
6043 1 339.321 23.8847 399 314
6044 1 339.185 23.8225 400 314
6045 1 339.065 23.66 400 314
6046 1 338.962 23.81 400 310
6047 1 338.795 23.705 400 316
6048 1 338.793 23.7057 401 314
6049 1 338.757 23.6525 400 314
6050 1 338.701 23.611 401 314
6051 1 338.582 23.5525 400 316
6052 1 338.51 23.51 400 316
6053 1 338.402 23.4925 400 314
6054 1 338.34 23.5225 400 306
6055 1 338.224 23.5411 401 312
6056 1 338.168 23.55 400 312
6057 1 337.942 23.5375 400 314
6058 1 337.825 23.5439 399 312
6059 1 337.697 23.525 400 314
6060 1 337.54 23.6025 400 310
6061 1 337.433 23.51 400 310
6062 1 337.228 23.3675 400 318
6063 1 337.097 23.3716 401 316
6064 1 337.025 23.3242 401 312
6065 1 336.945 23.36 400 310
6066 1 336.86 23.389 401 310
6067 1 336.855 23.2 400 314
6068 1 336.838 23.2269 401 316
6069 1 336.73 23.25 400 310
6070 1 336.599 23.1905 399 316
6071 1 336.525 23.1375 400 314
6072 1 336.333 23.183 399 310
6073 1 336.137 23.3192 401 312
6074 1 336.123 23.33 400 310
6075 1 336.075 23.36 400 312
6076 1 336.072 23.295 400 310
6077 1 335.943 23.2768 401 314
6078 1 335.96 23.3541 401 316
6079 1 335.855 23.18 400 314
6080 1 335.777 23.1925 400 312
6081 1 335.712 23.15 400 314
6082 1 335.655 23.17 400 316
6083 1 335.635 23.1925 400 312
6084 1 335.631 23.2145 401 312
6085 1 335.621 23.2195 401 316
6086 1 335.515 23.2275 400 316
6087 1 335.53 23.185 400 318
6088 1 335.48 22.9575 400 314
6089 1 335.394 22.9551 401 316
6090 1 335.424 22.9499 399 316
6091 1 335.415 22.9225 400 314
6092 1 335.345 22.8875 400 322
6093 1 335.277 22.9325 400 320
6094 1 335.275 22.9275 400 316
6095 1 335.22 22.875 400 314
6096 1 335.118 22.805 400 314
6097 1 335.108 22.7225 400 312
6098 1 334.985 22.7232 401 314
6099 1 334.92 22.7581 401 314
6100 1 334.845 22.865 400 314
6101 1 334.79 22.7925 400 312
6102 1 334.618 22.6633 401 310
6103 1 334.63 22.5225 400 310
6104 1 334.543 22.46 400 316
6105 1 334.582 22.5675 400 310
6106 1 334.383 22.4311 399 306
6107 1 334.087 22.38 400 306
6108 1 334.075 22.4464 401 306
6109 1 333.99 22.3625 400 308
6110 1 333.89 22.3042 401 304
6111 1 333.757 22.255 400 308
6112 1 333.67 22.2725 400 316
6113 1 333.585 22.4175 400 316
6114 1 333.59 22.4875 400 312
6115 1 333.424 22.5162 401 314
6116 1 333.392 22.605 400 314
6117 1 333.284 22.4364 401 308
6118 1 333.11 22.409 401 308
6119 1 333.065 22.4165 401 312
6120 1 332.928 22.2575 400 308
6121 1 332.832 22.2275 400 312
6122 1 332.741 22.2768 401 312
6123 1 332.485 22.2175 400 310
6124 1 332.192 22.18 400 310
6125 1 332.04 22.17 400 314
6126 1 331.96 22.0875 400 310
6127 1 331.82 22.0299 401 308
6128 1 331.738 22.0525 400 304
6129 1 331.65 22.0925 400 296
6130 1 331.425 22.015 400 302
6131 1 331.293 22.025 400 300
6132 1 330.962 21.9075 400 306
6133 1 330.818 21.9651 401 308
6134 1 330.525 21.9925 400 302
6135 1 330.387 22.145 400 308
6136 1 330.118 22.02 400 310
6137 1 329.952 22.065 400 298
6138 1 329.697 22.19 400 306
6139 1 329.582 22.3475 400 304
6140 1 329.525 22.42 400 296
6141 1 329.369 22.404 401 300
6142 1 329.162 22.5162 401 308
6143 1 329.03 22.6816 402 304
6144 1 328.8 22.6925 400 308
6145 1 328.695 22.7675 400 306
6146 1 328.58 22.775 400 306
6147 1 328.409 22.9875 401 300
6148 1 328.217 23.0524 401 296
6149 1 328.15 23.1895 401 304
6150 1 327.908 23.11 400 302
6151 1 327.589 23.2145 401 306
6152 1 327.504 23.3267 401 290
6153 1 327.326 23.291 402 294
6154 1 327.122 23.414 401 304
6155 1 326.873 23.4638 401 302
6156 1 326.599 23.5312 401 304
6157 1 326.354 23.4289 401 306
6158 1 326.15 23.4713 401 298
6159 1 325.883 23.5037 401 306
6160 1 325.771 23.5835 401 304
6161 1 325.461 23.581 401 304
6162 1 325.404 23.6933 401 304
6163 1 325.217 23.7825 400 292
6164 1 325.01 23.7431 401 308
6165 1 324.728 23.6334 401 306
6166 1 324.53 23.745 400 312
6167 1 324.335 23.8425 400 304
6168 1 323.886 23.6343 402 306
6169 1 323.763 23.6808 401 302
6170 1 323.589 23.7756 401 302
6171 1 323.296 23.6891 402 300
6172 1 323.163 23.6475 400 302
6173 1 323.072 23.7531 401 310
6174 1 322.892 23.6675 400 310
6175 1 322.798 23.775 400 312
6176 1 322.564 23.8204 401 306
6177 1 322.322 23.7032 401 312
6178 1 322.087 23.665 400 312
6179 1 321.905 23.6425 400 308
6180 1 321.825 23.7606 401 306
6181 1 321.805 23.965 400 306
6182 1 321.697 23.9825 400 308
6183 1 321.564 23.9426 401 310
6184 1 321.49 24.125 400 306
6185 1 321.3 24.015 400 310
6186 1 321.072 24.0025 401 308
6187 1 320.96 24.0175 401 310
6188 1 320.813 23.9252 401 310
6189 1 320.632 23.87 400 312
6190 1 320.488 23.9125 400 308
6191 1 320.486 24.0125 401 308
6192 1 320.324 23.8279 401 304
6193 1 320.137 23.79 400 306
6194 1 319.908 23.8554 401 302
6195 1 319.882 24.125 400 308
6196 1 319.895 24.2225 400 310
6197 1 319.757 24.07 400 306
6198 1 319.746 24.3791 401 310
6199 1 319.683 24.3591 401 316
6200 1 319.533 24.245 400 312
6201 1 319.377 24.1775 400 306
6202 1 319.248 24.2225 400 306
6203 1 319.145 24.1825 400 310
6204 1 319.127 24.1225 400 310
6205 1 319.067 24.145 400 312
6206 1 319.057 24.0798 401 308
6207 1 318.903 23.9726 401 310
6208 1 318.798 24.0425 400 308
6209 1 318.73 24.1225 400 310
6210 1 318.574 24.0474 401 308
6211 1 318.461 24.0748 401 308
6212 1 318.305 23.985 400 314
6213 1 318.27 23.9525 400 308
6214 1 318.105 23.9776 401 308
6215 1 317.998 24.2494 401 306
6216 1 317.978 24.4425 400 306
6217 1 317.943 24.3217 401 304
6218 1 317.773 24.192 401 310
6219 1 317.655 24.2675 400 314
6220 1 317.529 24.2344 401 314
6221 1 317.42 24.13 400 312
6222 1 317.288 24.03 400 310
6223 1 317.262 24.207 401 310
6224 1 317.14 24.4414 401 312
6225 1 316.97 24.5262 401 308
6226 1 316.775 24.6275 400 314
6227 1 316.645 24.6975 400 310
6228 1 316.592 24.7975 400 306
6229 1 316.455 24.91 400 310
6230 1 316.397 25.0525 400 306
6231 1 316.387 25.4625 400 310
6232 1 316.332 25.4913 401 310
6233 1 316.298 25.61 400 306
6234 1 316.275 25.8425 400 306
6235 1 316.205 26.0625 400 314
6236 1 316.098 26.2425 400 312
6237 1 316.098 26.6575 400 310
6238 1 316.007 26.7756 401 310
6239 1 315.973 26.9701 401 312
6240 1 315.963 27.1397 401 318
6241 1 315.842 27.2825 400 312
6242 1 315.705 27.415 400 312
6243 1 315.574 27.4414 401 310
6244 1 315.456 27.4589 401 312
6245 1 315.355 27.5025 400 310
6246 1 315.167 27.5711 401 306
6247 1 315.085 27.72 400 304
6248 1 314.973 28.0325 400 312
6249 1 314.96 28.2356 399 306
6250 1 314.892 28.2675 400 310
6251 1 314.918 28.4025 400 304
6252 1 314.832 28.5425 400 308
6253 1 314.765 28.5625 400 312
6254 1 314.752 28.8825 400 310
6255 1 314.712 28.9825 400 302
6256 1 314.538 29.135 400 312
6257 1 314.436 29.2943 401 300
6258 1 314.348 29.5313 399 304
6259 1 314.238 29.7975 400 312
6260 1 314.205 29.875 400 314
6261 1 314.112 30.0025 401 310
6262 1 313.965 30.0499 401 304
6263 1 313.828 30.0274 401 314
6264 1 313.733 30.0873 401 306
6265 1 313.721 30.3167 401 304
6266 1 313.723 30.4825 400 302
6267 1 313.606 30.6584 401 304
6268 1 313.531 30.9027 401 300
6269 1 313.232 30.9501 401 298
6270 1 313.1 31.0125 400 308
6271 1 312.94 31.0249 402 308
6272 1 312.748 31.1975 400 306
6273 1 312.686 31.3392 401 312
6274 1 312.702 31.465 400 314
6275 1 312.707 31.6425 400 310
6276 1 312.628 31.6708 401 310
6277 1 312.387 31.7107 401 310
6278 1 312.238 31.8825 400 306
6279 1 312.19 32.0399 401 314
6280 1 312.015 32.1571 401 310
6281 1 311.863 32.1571 401 314
6282 1 311.775 32.0825 400 310
6283 1 311.663 32.23 400 310
6284 1 311.572 32.3625 400 314
6285 1 311.511 32.4214 401 310
6286 1 311.384 32.4439 401 306
6287 1 311.272 32.58 400 308
6288 1 311.163 32.6725 400 306
6289 1 310.98 32.7065 402 298
6290 1 310.805 32.9002 401 308
6291 1 310.648 32.7382 401 306
6292 1 310.535 32.8325 400 304
6293 1 310.402 32.995 400 312
6294 1 310.425 33.34 400 310
6295 1 310.387 33.43 400 310
6296 1 310.392 33.5536 401 306
6297 1 310.344 33.5262 401 312
6298 1 310.257 33.65 400 314
6299 1 310.173 33.655 400 314
6300 1 310.048 33.8075 400 314
6301 1 309.908 33.8204 401 312
6302 1 309.701 33.7706 401 318
6303 1 309.517 33.6875 400 318
6304 1 309.464 33.7706 401 318
6305 1 309.337 33.765 400 312
6306 1 309.222 33.8603 401 308
6307 1 309.118 33.845 400 310
6308 1 309.033 33.8475 400 314
6309 1 308.988 33.9177 401 316
6310 1 309.033 34.0551 399 310
6311 1 308.85 33.9875 400 312
6312 1 308.702 33.9675 400 316
6313 1 308.646 34.0499 401 306
6314 1 308.469 33.9476 401 308
6315 1 308.405 33.8625 400 314
6316 1 308.29 33.8325 400 310
6317 1 308.314 33.8554 401 310
6318 1 308.145 33.845 400 312
6319 1 307.923 33.94 400 314
6320 1 307.905 34.03 400 310
6321 1 307.925 34.05 400 306
6322 1 307.76 33.905 400 306
6323 1 307.715 33.9075 400 306
6324 1 307.668 33.8675 400 308
6325 1 307.613 33.7625 400 312
6326 1 307.631 33.7232 401 308
6327 1 307.435 33.5875 400 308
6328 1 307.433 33.55 400 310
6329 1 307.387 33.5275 400 316
6330 1 307.342 33.5 400 314
6331 1 307.312 33.53 400 314
6332 1 307.202 33.5375 400 316
6333 1 307.115 33.4575 400 314
6334 1 306.887 33.26 400 314
6335 1 306.748 33.19 400 312
6336 1 306.767 33.14 400 308
6337 1 306.629 33.0201 399 312
6338 1 306.608 32.975 400 310
6339 1 306.426 33.005 401 312
6340 1 306.288 32.8375 400 312
6341 1 306.195 32.82 400 314
6342 1 306.15 32.735 400 314
6343 1 306.147 32.6633 401 314
6344 1 305.942 32.445 400 314
6345 1 305.808 32.3865 401 314
6346 1 305.777 32.3975 400 316
6347 1 305.663 32.3017 401 314
6348 1 305.548 32.2 400 312
6349 1 305.527 32.2425 400 318
6350 1 305.465 32.09 400 310
6351 1 305.441 32.0574 401 310
6352 1 305.217 31.9275 400 308
6353 1 305.12 31.825 400 316
6354 1 305.072 31.7855 401 312
6355 1 304.955 31.6658 401 316
6356 1 304.87 31.586 401 316
6357 1 304.776 31.4289 401 310
6358 1 304.695 31.335 400 314
6359 1 304.619 31.2488 402 314
6360 1 304.555 31.36 400 316
6361 1 304.473 31.32 400 312
6362 1 304.38 31.1575 400 312
6363 1 304.308 31.0225 400 314
6364 1 304.24 30.835 400 310
6365 1 304.1 30.7125 400 312
6366 1 303.918 30.4539 401 308
6367 1 303.69 30.195 400 304
6368 1 303.505 29.965 400 304
6369 1 303.455 29.8425 400 308
6370 1 303.297 29.606 401 310
6371 1 303.2 29.57 400 314
6372 1 303.103 29.565 400 306
6373 1 302.803 29.2668 401 306
6374 1 302.88 29.2294 401 306
6375 1 302.725 29.035 400 310
6376 1 302.48 28.975 400 312
6377 1 302.382 28.9 400 306
6378 1 302.227 28.591 401 310
6379 1 302.045 28.33 400 310
6380 1 302.025 28.19 400 312
6381 1 301.897 28.125 400 302
6382 1 301.758 27.8953 401 314
6383 1 301.758 27.8254 401 310
6384 1 301.74 27.72 400 314
6385 1 301.647 27.635 400 312
6386 1 301.521 27.4913 401 312
6387 1 301.526 27.3591 401 316
6388 1 301.428 27.135 400 312
6389 1 301.408 27.015 400 312
6390 1 301.31 26.91 400 314
6391 1 301.322 26.7575 400 308
6392 1 301.217 26.5162 401 312
6393 1 301.115 26.355 400 310
6394 1 300.98 26.1125 400 314
6395 1 300.923 25.9475 400 310
6396 1 300.82 25.705 400 312
6397 1 300.827 25.535 400 310
6398 1 300.748 25.2975 400 308
6399 1 300.74 25.22 400 312
6400 1 300.853 24.9626 401 304
6401 1 300.868 24.835 400 308
6402 1 300.775 24.5875 400 312
6403 1 300.678 24.3275 400 312
6404 1 300.692 24.265 400 308
6405 1 300.695 24.1625 400 310
6406 1 300.789 23.9599 399 310
6407 1 300.663 23.6375 400 312
6408 1 300.605 23.425 400 308
6409 1 300.637 23.33 400 310
6410 1 300.76 23.255 400 310
6411 1 300.873 23.0673 401 304
6412 1 301.005 22.8628 401 314
6413 1 301.012 22.6975 400 306
6414 1 301.002 22.445 400 310
6415 1 300.96 22.2743 401 298
6416 1 300.99 21.8653 401 304
6417 1 301.11 21.7182 401 308
6418 1 301.158 21.5338 399 300
6419 1 301.215 21.485 400 308
6420 1 301.262 21.305 400 304
6421 1 301.282 21.0499 401 308
6422 1 301.315 20.9075 400 308
6423 1 301.329 20.6958 401 308
6424 1 301.348 20.5375 400 304
6425 1 301.446 20.2843 401 310
6426 1 301.368 20.095 400 304
6427 1 301.566 20.0698 401 304
6428 1 301.7 19.71 400 304
6429 1 301.75 19.65 400 310
6430 1 301.842 19.42 400 304
6431 1 301.85 19.0823 401 310
6432 1 301.83 18.75 400 312
6433 1 301.95 18.591 401 308
6434 1 302.055 18.4527 402 306
6435 1 302.067 18.3825 400 304
6436 1 302.205 18.135 400 304
6437 1 302.319 17.8229 401 308
6438 1 302.327 17.54 400 310
6439 1 302.338 17.3333 399 302
6440 1 302.329 17.2145 401 302
6441 1 302.317 16.9576 401 306
6442 1 302.277 16.665 400 300
6443 1 302.309 16.4539 401 302
6444 1 302.423 16.25 400 306
6445 1 302.55 16.1692 402 308
6446 1 302.531 15.783 401 306
6447 1 302.536 15.5761 401 302
6448 1 302.603 15.4489 401 308
6449 1 302.65 15.34 400 302
6450 1 302.758 15.1995 401 304
6451 1 302.636 14.9875 401 312
6452 1 302.665 14.805 400 304
6453 1 302.813 14.7282 401 304
6454 1 302.748 14.3875 400 310
6455 1 302.752 14.33 400 308
6456 1 302.87 14.1675 400 306
6457 1 302.818 14.1721 401 304
6458 1 302.955 13.9751 401 302
6459 1 303.1 14.11 400 302
6460 1 303.26 14.0475 400 308
6461 1 303.283 13.8475 400 310
6462 1 303.295 13.68 400 312
6463 1 303.397 13.615 400 306
6464 1 303.471 13.5636 401 306
6465 1 303.553 13.5225 400 302
6466 1 303.506 13.5486 401 310
6467 1 303.467 13.335 400 304
6468 1 303.546 13.3566 401 306
6469 1 303.51 13.2275 400 314
6470 1 303.6 13.2275 400 304
6471 1 303.693 13.2594 401 302
6472 1 303.764 13.1278 399 306
6473 1 303.784 13.1404 399 304
6474 1 303.64 13.0925 400 310
6475 1 303.603 13.04 400 308
6476 1 303.536 13.015 401 306
6477 1 303.5 12.9725 400 306
6478 1 303.545 13.035 400 304
6479 1 303.49 13.0225 400 308
6480 1 303.394 13.0374 401 312
6481 1 303.401 13.1247 401 314
6482 1 303.438 13.23 400 312
6483 1 303.44 13.2675 400 316
6484 1 303.392 13.2818 401 314
6485 1 303.35 13.2625 400 320
6486 1 303.353 13.2175 400 316
6487 1 303.222 13.1895 401 314
6488 1 303.125 13.187 401 312
6489 1 303.155 13.2125 400 310
6490 1 303.165 13.2594 401 314
6491 1 303.197 13.2968 401 318
6492 1 303.243 13.385 400 316
6493 1 303.279 13.409 401 316
6494 1 303.337 13.415 400 318
6495 1 303.392 13.4 400 314
6496 1 303.379 13.404 401 314
6497 1 303.408 13.36 400 314
6498 1 303.467 13.435 400 314
6499 1 303.45 13.5225 400 312
6500 1 303.304 13.4314 401 310
6501 1 303.4 13.5475 400 312
6502 1 303.51 13.565 400 316
6503 1 303.462 13.5925 400 314
6504 1 303.429 13.581 401 312
6505 1 303.408 13.5975 400 310
6506 1 303.372 13.6035 401 312
6507 1 303.252 13.5875 400 316
6508 1 303.28 13.615 400 316
6509 1 303.265 13.59 400 320
6510 1 303.17 13.5725 400 320
6511 1 303.178 13.6125 400 322
6512 1 303.238 13.6875 400 320
6513 1 303.238 13.6825 400 318
6514 1 303.185 13.6775 400 318
6515 1 303.127 13.7107 401 318
6516 1 303.163 13.715 400 318
6517 1 303.18 13.775 400 320
6518 1 303.173 13.7575 400 318
6519 1 303.2 13.7575 400 318
6520 1 303.254 13.7656 401 318
6521 1 303.235 13.71 400 314
6522 1 303.275 13.7775 400 308
6523 1 303.288 13.7425 400 306
6524 1 303.288 13.7425 400 306
6525 1 303.288 13.7425 400 306
6526 1 303.368 13.695 400 308
6527 1 303.415 13.7525 400 310
6528 1 303.337 13.7556 401 312
6529 1 303.225 13.7075 400 306
6530 1 303.168 13.675 400 312
6531 1 303.163 13.7575 400 308
6532 1 303.182 13.7307 401 306
6533 1 303.24 13.79 400 306
6534 1 303.234 13.8529 401 310
6535 1 303.075 13.8375 400 306
6536 1 303.115 13.845 400 306
6537 1 303.113 13.8675 400 304
6538 1 303.017 13.7731 401 308
6539 1 302.962 13.775 400 306
6540 1 302.913 13.74 400 300
6541 1 302.837 13.715 400 298
6542 1 302.785 13.8125 400 306
6543 1 302.905 14.01 401 312
6544 1 302.892 13.985 400 300
6545 1 302.767 13.99 400 306
6546 1 302.748 14.055 400 304
6547 1 302.767 14.0827 399 300
6548 1 302.623 14.0623 401 300
6549 1 302.553 14.1375 400 302
6550 1 302.52 14.1725 400 304
6551 1 302.538 14.29 400 302
6552 1 302.158 14.2356 399 304
6553 1 302.108 14.27 400 304
6554 1 302.017 14.2843 401 304
6555 1 302.1 14.4275 400 306
6556 1 302.005 14.56 400 302
6557 1 301.812 14.5825 400 310
6558 1 301.76 14.6225 400 306
6559 1 301.562 14.765 400 308
6560 1 301.48 14.895 400 306
6561 1 301.137 14.8603 401 310
6562 1 301.065 14.925 400 302
6563 1 301.015 15.0499 401 310
6564 1 300.953 15.197 401 314
6565 1 300.915 15.2325 400 308
6566 1 300.915 15.38 400 308
6567 1 300.575 15.585 400 314
6568 1 300.507 15.6925 400 310
6569 1 300.451 15.8421 399 308
6570 1 300.363 15.99 400 300
6571 1 300.375 16.145 400 306
6572 1 300.205 16.1325 400 300
6573 1 299.95 16.2968 401 310
6574 1 299.828 16.3491 401 300
6575 1 299.705 16.5125 400 304
6576 1 299.553 16.535 400 302
6577 1 299.414 16.6259 401 304
6578 1 299.244 16.9252 401 306
6579 1 299.158 17.035 400 302
6580 1 299.09 17.1796 401 302
6581 1 299.067 17.2668 401 304
6582 1 298.861 17.5199 402 308
6583 1 298.522 17.65 400 304
6584 1 298.302 17.7232 401 314
6585 1 298.277 17.7257 401 312
6586 1 298.322 17.825 400 304
6587 1 298.197 17.8925 400 306
6588 1 298.025 17.985 401 310
6589 1 297.877 18.1704 399 302
6590 1 297.827 18.2325 400 296
6591 1 297.656 18.3516 401 300
6592 1 297.441 18.3666 401 308
6593 1 297.075 18.5162 401 298
6594 1 297.047 18.7382 401 306
6595 1 296.853 18.8105 401 310
6596 1 296.723 18.8575 400 304
6597 1 296.51 18.9125 400 308
6598 1 296.429 18.8828 401 300
6599 1 296.157 18.9776 402 302
6600 1 296.048 18.945 400 304
6601 1 295.736 19.1097 401 306
6602 1 295.526 19.3117 401 292
6603 1 295.377 19.4863 401 306
6604 1 295.267 19.601 401 306
6605 1 295.281 19.7594 399 306
6606 1 295.165 19.9302 401 306
6607 1 295.175 20.0525 400 302
6608 1 295.12 20.1446 401 304
6609 1 295.02 20.1125 400 306
6610 1 294.975 20.29 400 302
6611 1 294.923 20.3217 401 298
6612 1 294.842 20.55 400 306
6613 1 294.791 20.6642 402 300
6614 1 294.665 20.84 400 306
6615 1 294.603 20.935 400 302
6616 1 294.641 21.015 401 300
6617 1 294.589 21.0524 401 300
6618 1 294.496 21.1122 401 300
6619 1 294.419 21.2344 401 300
6620 1 294.493 21.4225 400 308
6621 1 294.357 21.5262 401 298
6622 1 294.272 21.5885 401 304
6623 1 294.187 21.6608 401 306
6624 1 294.303 21.88 400 304
6625 1 294.31 21.9625 400 304
6626 1 294.299 22.015 401 306
6627 1 294.168 22.11 400 306
6628 1 294.217 22.265 400 308
6629 1 294.105 22.4165 401 308
6630 1 294.105 22.54 400 310
6631 1 294.082 22.6384 401 306
6632 1 294.108 22.675 400 304
6633 1 294.08 22.6309 401 308
6634 1 294.252 22.8055 401 308
6635 1 294.295 22.9775 400 306
6636 1 294.414 23.182 401 302
6637 1 294.447 23.3625 400 306
6638 1 294.362 23.6284 401 308
6639 1 294.436 23.6983 401 298
6640 1 294.498 23.88 400 306
6641 1 294.684 24.0149 402 300
6642 1 294.858 24.1421 401 304
6643 1 294.955 24.212 401 310
6644 1 294.89 24.39 400 306
6645 1 294.743 24.5287 401 306
6646 1 294.827 24.685 400 314
6647 1 294.783 24.755 400 300
6648 1 295.197 25.02 401 308
6649 1 295.34 25.0975 400 306
6650 1 295.546 25.2045 401 310
6651 1 295.534 25.3092 401 306
6652 1 295.582 25.4525 400 302
6653 1 295.538 25.5125 400 308
6654 1 295.767 25.585 400 304
6655 1 295.8 25.6758 401 312
6656 1 295.885 25.6225 400 312
6657 1 295.87 25.72 400 312
6658 1 295.965 25.745 400 312
6659 1 296.103 25.81 400 310
6660 1 296.334 25.8554 401 310
6661 1 296.416 25.9601 401 314
6662 1 296.415 25.9975 400 318
6663 1 296.387 26.0025 400 318
6664 1 296.339 26.0823 401 314
6665 1 296.577 26.1425 400 314
6666 1 296.757 26.29 400 312
6667 1 296.77 26.3725 400 312
6668 1 296.743 26.4925 400 318
6669 1 296.938 26.485 400 314
6670 1 296.873 26.4975 400 310
6671 1 297.048 26.525 400 310
6672 1 297.267 26.6683 401 318
6673 1 297.344 26.7157 401 314
6674 1 297.556 26.7382 401 314
6675 1 297.637 26.7825 400 318
6676 1 297.768 26.8628 401 318
6677 1 297.783 26.8703 401 314
6678 1 297.865 26.8525 400 312
6679 1 297.91 26.9027 401 314
6680 1 297.965 26.9425 400 316
6681 1 298.092 27.0175 400 318
6682 1 298.158 27.0525 400 316
6683 1 298.205 27.04 400 316
6684 1 298.401 27.1022 401 314
6685 1 298.452 27.145 400 312
6686 1 298.606 27.187 401 312
6687 1 298.855 27.207 401 316
6688 1 298.87 27.245 400 316
6689 1 299.027 27.2319 401 320
6690 1 299.077 27.2625 400 318
6691 1 299.06 27.2825 400 316
6692 1 299.08 27.2825 400 316
6693 1 299.095 27.2975 400 318
6694 1 299.152 27.27 400 316
6695 1 299.185 27.2725 400 318
6696 1 299.325 27.2525 400 312
6697 1 299.385 27.2325 400 314
6698 1 299.385 27.2325 400 314
6699 1 299.382 27.26 400 312
6700 1 299.405 27.2725 400 314
6701 1 299.397 27.3225 400 316
6702 1 299.452 27.3425 400 316
6703 1 299.608 27.3425 400 314
6704 1 299.788 27.31 400 314
6705 1 299.842 27.3375 400 316
6706 1 299.885 27.32 400 316
6707 1 299.978 27.3125 400 316
6708 1 300.327 27.34 400 318
6709 1 300.308 27.3835 399 318
6710 1 300.293 27.3825 400 316
6711 1 300.342 27.4 400 316
6712 1 300.277 27.38 400 316
6713 1 300.413 27.315 400 312
6714 1 300.397 27.295 400 314
6715 1 300.354 27.3367 401 316
6716 1 300.308 27.3925 400 316
6717 1 300.345 27.3875 400 312
6718 1 300.382 27.3475 400 312
6719 1 300.423 27.3775 400 314
6720 1 300.539 27.3691 401 318
6721 1 300.594 27.3258 399 314
6722 1 300.562 27.3025 400 316
6723 1 300.658 27.3225 400 316
6724 1 300.752 27.345 400 320
6725 1 301.062 27.36 400 318
6726 1 301.183 27.38 400 318
6727 1 301.312 27.35 400 316
6728 1 301.415 27.345 400 318
6729 1 301.545 27.34 400 318
6730 1 301.671 27.3666 401 322
6731 1 301.795 27.32 400 322
6732 1 302.02 27.3425 400 322
6733 1 302.07 27.325 400 320
6734 1 302.108 27.3275 400 322
6735 1 302.102 27.2768 401 320
6736 1 302.273 27.2857 399 322
6737 1 302.304 27.2868 401 322
6738 1 302.447 27.305 400 322
6739 1 302.515 27.3125 400 322
6740 1 302.608 27.34 400 324
6741 1 302.767 27.4075 400 324
6742 1 302.877 27.45 400 324
6743 1 302.98 27.3925 400 322
6744 1 303.135 27.375 400 322
6745 1 303.22 27.38 400 322
6746 1 303.31 27.39 400 322
6747 1 303.506 27.394 401 326
6748 1 303.739 27.3559 399 324
6749 1 303.855 27.365 400 324
6750 1 303.923 27.375 400 318
6751 1 304.075 27.3625 400 318
6752 1 303.985 27.3525 400 318
6753 1 304.17 27.365 400 318
6754 1 304.24 27.3875 400 318
6755 1 304.245 27.41 400 320
6756 1 304.377 27.365 400 318
6757 1 304.377 27.365 400 318
6758 1 304.353 27.345 400 318
6759 1 304.562 27.4125 400 318
6760 1 304.514 27.4211 399 316
6761 1 304.613 27.43 400 318
6762 1 304.765 27.4625 400 322
6763 1 304.853 27.4838 401 322
6764 1 305.048 27.495 400 318
6765 1 305.288 27.605 400 320
6766 1 305.302 27.6683 401 320
6767 1 305.33 27.695 400 322
6768 1 305.49 27.7325 400 324
6769 1 305.507 27.7125 400 324
6770 1 305.658 27.77 400 324
6771 1 305.5 27.7275 400 322
6772 1 305.516 27.6967 399 320
6773 1 305.591 27.6817 399 318
6774 1 305.565 27.6525 400 318
6775 1 305.627 27.6925 400 320
6776 1 305.621 27.6758 401 320
6777 1 305.64 27.71 400 322
6778 1 305.618 27.7575 400 322
6779 1 305.605 27.7925 400 320
6780 1 305.515 27.7925 400 320
6781 1 305.562 27.84 400 320
6782 1 305.642 27.8975 400 322
6783 1 305.762 28.015 400 318
6784 1 305.827 28.0475 400 320
6785 1 305.783 28.1471 401 320
6786 1 305.908 28.2175 400 322
6787 1 306.127 28.2725 400 320
6788 1 306.366 28.386 399 320
6789 1 306.348 28.4775 400 316
6790 1 306.363 28.5175 400 320
6791 1 306.6 28.6 400 318
6792 1 306.63 28.6425 400 314
6793 1 306.615 28.5825 400 310
6794 1 306.695 28.6175 400 310
6795 1 306.625 28.625 400 312
6796 1 306.68 28.675 400 314
6797 1 306.79 28.72 400 314
6798 1 306.835 28.7 400 314
6799 1 306.925 28.7325 400 314
6800 1 306.963 28.7606 401 312
6801 1 307.185 28.8925 400 310
6802 1 307.18 28.9375 400 310
6803 1 307.377 29.0725 400 314
6804 1 307.502 29.2 400 314
6805 1 307.447 29.265 400 314
6806 1 307.58 29.28 400 312
6807 1 307.623 29.37 400 312
6808 1 307.642 29.52 400 314
6809 1 307.64 29.6 400 316
6810 1 307.53 29.7025 400 316
6811 1 307.693 29.7756 401 312
6812 1 307.5 29.7625 400 314
6813 1 307.524 29.7644 399 312
6814 1 307.49 29.7275 400 314
6815 1 307.45 29.7275 400 314
6816 1 307.38 29.7875 400 310
6817 1 307.444 29.8628 401 308
6818 1 307.567 29.9225 400 310
6819 1 307.54 29.985 400 308
6820 1 307.574 30.1297 401 314
6821 1 307.712 30.195 400 308
6822 1 307.645 30.195 400 316
6823 1 307.613 30.1621 401 310
6824 1 307.645 30.265 400 312
6825 1 307.882 30.4125 400 314
6826 1 307.933 30.5075 400 314
6827 1 307.805 30.4962 399 310
6828 1 307.853 30.6075 400 312
6829 1 307.978 30.6025 400 310
6830 1 307.99 30.7 400 310
6831 1 308.14 30.825 400 312
6832 1 308.366 31.0677 399 308
6833 1 308.41 31.1725 400 306
6834 1 308.5 31.28 400 308
6835 1 308.423 31.18 400 310
6836 1 308.401 31.2693 401 314
6837 1 308.478 31.2825 400 310
6838 1 308.569 31.4165 401 314
6839 1 308.734 31.5338 399 312
6840 1 308.685 31.64 400 318
6841 1 308.765 31.745 400 316
6842 1 308.723 31.8275 400 314
6843 1 308.694 31.8847 399 310
6844 1 308.76 31.9425 400 308
6845 1 308.868 32.065 400 308
6846 1 308.94 32.21 400 310
6847 1 309.062 32.3525 400 310
6848 1 308.99 32.3591 401 312
6849 1 308.953 32.4389 401 304
6850 1 308.99 32.596 401 308
6851 1 309.167 32.7207 401 306
6852 1 309.217 32.9775 400 316
6853 1 309.308 33.03 400 310
6854 1 309.575 33.3075 400 306
6855 1 309.708 33.4289 401 304
6856 1 309.865 33.5675 400 308
6857 1 309.868 33.6975 400 310
6858 1 309.955 33.8425 400 312
6859 1 310.05 34.0475 400 312
6860 1 310.123 34.21 400 310
6861 1 310.112 34.3441 401 302
6862 1 309.973 34.4075 400 306
6863 1 310.09 34.635 400 304
6864 1 310.306 34.9749 399 302
6865 1 310.39 35.32 400 310
6866 1 310.49 35.63 400 308
6867 1 310.64 35.99 400 300
6868 1 310.653 36.2768 401 308
6869 1 310.642 36.4725 400 304
6870 1 310.494 36.7182 401 306
6871 1 310.359 36.8678 401 304
6872 1 310.359 37.0973 401 300
6873 1 310.363 37.535 400 300
6874 1 310.173 37.695 400 302
6875 1 310.067 37.8653 401 302
6876 1 310.082 38.1297 401 302
6877 1 310.085 38.4525 400 302
6878 1 310.093 38.7043 399 298
6879 1 309.973 38.9352 401 302
6880 1 309.917 39.0927 399 300
6881 1 309.767 39.3425 400 304
6882 1 309.82 39.6875 400 300
6883 1 309.783 39.7855 401 310
6884 1 309.605 39.9225 400 298
6885 1 309.628 40.3466 401 304
6886 1 309.556 40.5561 401 302
6887 1 309.685 40.965 400 306
6888 1 309.784 41.2431 399 304
6889 1 309.725 41.35 400 310
6890 1 309.853 41.5287 401 306
6891 1 309.796 41.6509 401 304
6892 1 309.925 41.7756 401 308
6893 1 309.938 42.0274 401 306
6894 1 309.763 42.0299 401 316
6895 1 309.686 42.1197 401 306
6896 1 309.695 42.1775 400 306
6897 1 309.74 42.3625 400 306
6898 1 309.776 42.611 401 304
6899 1 309.983 42.8175 400 304
6900 1 309.928 43.1322 401 306
6901 1 309.938 43.1421 401 310
6902 1 310.112 43.3167 401 304
6903 1 310.231 43.6045 402 306
6904 1 310.272 43.8603 401 310
6905 1 310.26 44.02 400 312
6906 1 310.452 44.335 400 306
6907 1 310.592 44.635 400 302
6908 1 310.549 44.8603 401 306
6909 1 310.704 45.0702 399 300
6910 1 310.791 45.399 401 304
6911 1 310.739 45.5821 402 302
6912 1 310.632 45.6925 400 304
6913 1 310.604 45.8045 399 302
6914 1 310.643 45.9027 401 306
6915 1 310.681 46.0873 401 308
6916 1 310.837 46.315 400 306
6917 1 310.842 46.3475 400 302
6918 1 311.032 46.4414 401 302
6919 1 311.2 46.5212 401 296
6920 1 311.339 46.7382 401 310
6921 1 311.354 46.7855 401 304
6922 1 311.619 47.0576 399 302
6923 1 311.529 47.1895 401 302
6924 1 311.611 47.3142 401 308
6925 1 311.655 47.4725 400 306
6926 1 311.707 47.665 400 312
6927 1 311.805 47.9676 401 312
6928 1 311.985 48.1047 401 308
6929 1 312.025 48.2525 400 306
6930 1 312.03 48.3367 401 308
6931 1 311.888 48.4663 401 310
6932 1 311.83 48.6035 401 310
6933 1 311.642 48.535 400 310
6934 1 311.565 48.565 400 308
6935 1 311.535 48.71 400 310
6936 1 311.342 48.855 400 310
6937 1 311.367 48.9327 401 312
6938 1 311.339 48.9152 401 312
6939 1 311.192 48.9002 401 310
6940 1 311.195 48.9 400 314
6941 1 311.082 48.8928 401 312
6942 1 311.185 48.9525 400 310
6943 1 311.03 48.8625 400 308
6944 1 311.04 48.9626 401 306
6945 1 310.753 48.8603 401 312
6946 1 310.641 48.8628 401 314
6947 1 310.51 48.915 400 312
6948 1 310.368 48.9875 400 312
6949 1 310.295 48.9625 400 318
6950 1 310.232 49 401 316
6951 1 310.207 49.12 400 312
6952 1 310.05 49.0424 401 312
6953 1 310.043 49.06 400 316
6954 1 309.998 48.99 400 316
6955 1 309.913 48.9625 400 314
6956 1 309.848 48.97 400 314
6957 1 309.803 48.9775 400 316
6958 1 309.83 49.0025 400 318
6959 1 309.798 49.0325 400 314
6960 1 309.8 49.06 400 314
6961 1 309.736 49.0773 401 316
6962 1 309.665 49.1 400 316
6963 1 309.571 49.0175 401 316
6964 1 309.58 49.1575 400 320
6965 1 309.62 49.19 400 320
6966 1 309.595 49.16 400 320
6967 1 309.62 49.2225 400 316
6968 1 309.413 49.1275 400 316
6969 1 309.385 49.1525 400 316
6970 1 309.38 49.135 400 316
6971 1 309.38 49.135 400 316
6972 1 309.36 49.16 400 318
6973 1 309.261 49.0977 399 318
6974 1 309.272 49.185 400 318
6975 1 309.25 49.155 400 316
6976 1 309.36 49.425 400 308
6977 1 309.365 49.435 400 312
6978 1 309.36 49.4875 400 312
6979 1 309.283 49.4925 400 312
6980 1 309.16 49.4165 401 312
6981 1 309.295 49.5475 400 304
6982 1 309.275 49.5625 400 308
6983 1 309.27 49.62 400 314
6984 1 309.283 49.6391 399 306
6985 1 309.295 49.57 400 308
6986 1 309.228 49.5975 400 310
6987 1 309.23 49.6825 400 310
6988 1 309.17 49.7275 400 312
6989 1 309.2 49.8425 400 316
6990 1 309.115 49.8875 400 314
6991 1 309.072 49.86 400 312
6992 1 309.072 49.86 400 312
6993 1 308.983 49.8475 400 310
6994 1 309.1 49.98 400 310
6995 1 308.93 50.015 401 312
6996 1 308.933 50.0823 401 308
6997 1 308.842 50.05 400 308
6998 1 308.815 50.2444 401 310
6999 1 308.812 50.265 400 306
7000 1 308.778 50.419 401 306
7001 1 308.788 50.585 400 312
7002 1 308.757 50.665 400 308
7003 1 308.767 50.7475 400 308
7004 1 308.798 50.8753 401 306
7005 1 308.748 50.84 400 312
7006 1 308.805 51.12 400 314
7007 1 308.783 51.3475 400 318
7008 1 308.748 51.3616 401 312
7009 1 308.803 51.515 400 312
7010 1 308.935 51.5925 400 308
7011 1 308.933 51.7225 400 312
7012 1 308.975 51.81 400 314
7013 1 308.953 52.0224 401 312
7014 1 308.948 52.1072 401 310
7015 1 308.835 52.17 400 312
7016 1 308.905 52.3317 401 308
7017 1 308.835 52.5025 400 318
7018 1 308.668 52.4239 401 306
7019 1 308.615 52.52 400 312
7020 1 308.531 52.7406 401 320
7021 1 308.567 52.795 400 318
7022 1 308.506 52.8797 399 318
7023 1 308.446 53.0175 401 320
7024 1 308.425 53.0525 400 314
7025 1 308.387 52.99 400 314
7026 1 308.277 53.1471 401 310
7027 1 308.269 53.3042 401 308
7028 1 308.23 53.535 400 304
7029 1 308.222 53.6459 401 312
7030 1 308.22 53.7925 400 310
7031 1 308.252 53.99 401 314
7032 1 308.15 54.1125 400 312
7033 1 308.113 54.255 400 316
7034 1 308.02 54.3192 401 316
7035 1 307.93 54.3509 399 306
7036 1 307.855 54.5187 401 310
7037 1 307.751 54.6484 401 320
7038 1 307.697 54.8075 400 314
7039 1 307.628 54.9601 401 310
7040 1 307.579 55.01 401 306
7041 1 307.538 55.0875 400 314
7042 1 307.502 55.0875 400 314
7043 1 307.416 55.1571 401 312
7044 1 307.507 55.4625 400 306
7045 1 307.402 55.5025 400 308
7046 1 307.339 55.6783 401 316
7047 1 307.293 55.6725 400 310
7048 1 307.23 55.805 400 318
7049 1 307.188 55.8825 400 318
7050 1 307.085 55.7875 400 314
7051 1 307.062 55.93 400 310
7052 1 306.957 56.0725 400 316
7053 1 307.012 56.465 400 312
7054 1 307.075 56.4688 401 306
7055 1 306.945 56.5037 401 312
7056 1 306.873 56.5625 400 308
7057 1 306.757 56.62 400 306
7058 1 306.656 56.7855 401 306
7059 1 306.475 56.6325 400 302
7060 1 306.408 56.6375 400 302
7061 1 306.274 56.7007 401 308
7062 1 306.1 56.82 400 306
7063 1 305.88 56.8025 400 308
7064 1 305.726 56.9202 401 302
7065 1 305.641 57.0125 401 304
7066 1 305.516 57.1471 401 306
7067 1 305.358 57.1525 400 310
7068 1 305.247 57.1721 401 310
7069 1 305.1 57.2525 400 312
7070 1 305.03 57.3175 400 304
7071 1 304.767 57.5038 399 310
7072 1 304.582 57.36 400 308
7073 1 304.524 57.4738 401 302
7074 1 304.429 57.2544 401 306
7075 1 304.215 57.28 400 312
7076 1 304.012 57.315 400 308
7077 1 303.892 57.3 400 306
7078 1 303.72 57.2225 400 312
7079 1 303.544 57.1022 401 310
7080 1 303.392 57.1471 401 308
7081 1 303.28 57.1825 400 306
7082 1 303.095 57.295 400 306
7083 1 302.855 57.3416 401 314
7084 1 302.605 57.2875 400 302
7085 1 302.516 57.3067 401 302
7086 1 302.35 57.4025 400 300
7087 1 302.09 57.23 400 302
7088 1 301.762 57.1125 400 312
7089 1 301.623 57.0125 401 308
7090 1 301.237 57.0374 401 304
7091 1 300.97 57.1771 401 304
7092 1 300.76 57.275 400 312
7093 1 300.538 57.3925 400 306
7094 1 300.288 57.295 400 310
7095 1 300.097 57.2164 402 310
7096 1 299.948 57.2394 401 310
7097 1 299.838 57.3716 401 308
7098 1 299.589 57.3367 401 306
7099 1 299.464 57.4613 401 304
7100 1 299.374 57.2943 401 308
7101 1 299.307 57.3716 401 310
7102 1 299.247 57.4414 401 312
7103 1 299.2 57.5225 400 314
7104 1 299.01 57.6633 401 308
7105 1 298.718 57.7581 401 310
7106 1 298.514 57.7581 401 312
7107 1 298.31 57.9025 400 310
7108 1 298.2 57.9875 400 312
7109 1 297.96 58.0224 402 310
7110 1 297.855 58.015 400 308
7111 1 297.591 58.0349 401 308
7112 1 297.524 58.0948 401 310
7113 1 297.369 58.0723 401 308
7114 1 297.233 58.2375 400 312
7115 1 297.125 58.415 400 310
7116 1 297.105 58.4225 400 310
7117 1 296.948 58.5212 401 314
7118 1 296.868 58.59 400 306
7119 1 296.69 58.64 400 304
7120 1 296.474 58.6559 401 310
7121 1 296.416 58.7218 399 312
7122 1 296.424 58.8329 401 306
7123 1 296.23 58.78 400 308
7124 1 296.037 58.8828 401 302
7125 1 295.908 59.0375 400 308
7126 1 295.665 59.075 400 308
7127 1 295.533 59.0525 400 314
7128 1 295.363 59.29 400 308
7129 1 295.158 59.2925 400 304
7130 1 294.92 59.505 400 312
7131 1 294.786 59.4065 401 314
7132 1 294.663 59.39 400 310
7133 1 294.48 59.4175 400 308
7134 1 294.28 59.5425 400 312
7135 1 294.152 59.535 400 310
7136 1 293.963 59.5786 401 312
7137 1 293.83 59.76 400 308
7138 1 293.608 59.9102 401 306
7139 1 293.339 60.0698 401 310
7140 1 293.254 59.9052 401 300
7141 1 293.085 60.2338 402 304
7142 1 292.863 60.5575 400 306
7143 1 292.738 60.8229 401 306
7144 1 292.725 61.005 400 304
7145 1 292.62 61.22 400 302
7146 1 292.418 61.4627 402 304
7147 1 292.264 61.7007 401 312
7148 1 292.175 61.8055 401 308
7149 1 291.905 61.8329 401 300
7150 1 291.805 61.9451 401 304
7151 1 291.678 62.0399 401 314
7152 1 291.599 62.0973 401 312
7153 1 291.29 62.12 400 306
7154 1 291.123 62.2375 400 298
7155 1 290.957 62.1975 400 300
7156 1 290.805 62.2943 401 304
7157 1 290.67 62.6 400 310
7158 1 290.579 62.788 401 304
7159 1 290.575 62.8175 400 304
7160 1 290.373 63.0622 402 306
7161 1 290.279 63.0998 401 302
7162 1 290.108 63.1725 400 300
7163 1 290.062 63.5162 401 310
7164 1 289.848 63.5137 401 304
7165 1 289.613 63.6475 400 312
7166 1 289.641 63.6359 401 310
7167 1 289.558 63.645 400 308
7168 1 289.483 63.7025 400 310
7169 1 289.363 63.7475 400 308
7170 1 289.25 63.72 400 308
7171 1 289.105 63.755 400 310
7172 1 289.045 63.7125 400 310
7173 1 288.915 63.845 400 310
7174 1 288.835 63.8475 400 300
7175 1 288.7 63.9175 400 310
7176 1 288.543 64.12 400 298
7177 1 288.473 64.2275 400 308
7178 1 288.315 64.17 400 304
7179 1 288.225 64.205 400 298
7180 1 288.048 64.25 400 302
7181 1 287.8 64.3675 400 302
7182 1 287.605 64.33 400 304
7183 1 287.496 64.3067 401 304
7184 1 287.347 64.2743 401 308
7185 1 287.158 64.2675 400 308
7186 1 287.01 64.2175 400 310
7187 1 286.815 64.1022 401 310
7188 1 286.623 64.285 400 302
7189 1 286.504 64.4065 401 306
7190 1 286.372 64.4214 401 308
7191 1 286.165 64.5561 401 304
7192 1 286.12 64.5262 401 302
7193 1 285.988 64.5411 401 308
7194 1 285.95 64.595 400 308
7195 1 285.875 64.7531 401 310
7196 1 285.796 64.783 401 314
7197 1 285.716 65.0324 401 308
7198 1 285.608 65.04 400 310
7199 1 285.564 64.9651 401 310
7200 1 285.354 65.2045 401 308
7201 1 285.31 65.2875 400 312
7202 1 285.272 65.4325 400 306
7203 1 285.217 65.5675 400 304
7204 1 285.112 65.4863 401 308
7205 1 284.983 65.78 400 310
7206 1 284.988 65.7207 401 308
7207 1 284.88 65.9825 400 308
7208 1 284.795 66.055 400 310
7209 1 284.803 66.1895 401 306
7210 1 284.661 66.2444 401 306
7211 1 284.52 66.3175 400 306
7212 1 284.399 66.5761 401 308
7213 1 284.17 67.0551 399 306
7214 1 284.062 67.2325 400 308
7215 1 284.007 67.195 400 306
7216 1 283.898 67.1297 401 300
7217 1 283.85 67.2925 400 308
7218 1 283.808 67.6075 400 296
7219 1 283.687 67.7289 402 310
7220 1 283.608 67.85 400 306
7221 1 283.516 68.1521 401 302
7222 1 283.414 68.4264 401 306
7223 1 283.223 68.585 400 306
7224 1 283.123 68.815 400 310
7225 1 283.067 68.8728 401 306
7226 1 282.94 68.9052 401 306
7227 1 282.735 69.05 400 312
7228 1 282.61 69.1625 400 312
7229 1 282.543 69.2725 400 314
7230 1 282.37 69.3975 400 310
7231 1 282.242 69.4239 401 310
7232 1 282.067 69.6275 400 304
7233 1 281.95 69.545 400 310
7234 1 281.842 69.85 400 300
7235 1 281.693 69.99 401 308
7236 1 281.638 70 401 312
7237 1 281.627 70.24 400 310
7238 1 281.595 70.3308 402 306
7239 1 281.501 70.3067 401 310
7240 1 281.387 70.3425 400 310
7241 1 281.308 70.4275 400 306
7242 1 281.17 70.7681 401 310
7243 1 281.045 70.7075 400 312
7244 1 281.005 70.6658 401 310
7245 1 280.948 70.7057 401 316
7246 1 280.942 70.755 400 314
7247 1 280.853 70.8075 400 314
7248 1 280.868 70.89 400 316
7249 1 280.825 70.9175 400 312
7250 1 280.661 71.1222 401 316
7251 1 280.599 70.9975 401 316
7252 1 280.59 71.0225 400 316
7253 1 280.567 71.145 400 314
7254 1 280.516 71.1397 401 314
7255 1 280.34 71.105 400 316
7256 1 280.195 71.1525 400 316
7257 1 280.18 71.145 400 316
7258 1 280.12 70.9575 400 318
7259 1 280.06 70.8275 400 316
7260 1 280.09 70.8475 400 314
7261 1 280.055 70.8529 401 314
7262 1 280.02 70.9375 400 318
7263 1 280.04 70.9102 401 318
7264 1 280.017 70.8875 400 318
7265 1 280.02 70.72 400 318
7266 1 280.058 70.715 400 318
7267 1 280.058 70.785 400 316
7268 1 280.05 70.7675 400 316
7269 1 280.075 70.803 401 312
7270 1 280.01 70.7625 400 314
7271 1 279.983 70.7132 401 316
7272 1 279.968 70.7157 401 314
7273 1 280.025 70.695 400 310
7274 1 279.97 70.65 400 314
7275 1 279.935 70.6733 401 310
7276 1 279.91 70.705 400 308
7277 1 279.945 70.7325 400 308
7278 1 279.91 70.715 400 312
7279 1 279.95 70.5675 400 308
7280 1 279.94 70.55 400 306
7281 1 279.905 70.495 400 310
7282 1 279.848 70.6175 400 308
7283 1 279.84 70.565 400 310
7284 1 279.897 70.5175 400 308
7285 1 279.86 70.5375 400 304
7286 1 279.827 70.55 400 308
7287 1 279.762 70.49 400 310
7288 1 279.734 70.6366 399 308
7289 1 279.712 70.61 400 312
7290 1 279.715 70.49 400 312
7291 1 279.598 70.395 400 306
7292 1 279.643 70.3691 401 304
7293 1 279.687 70.3634 399 308
7294 1 279.637 70.245 400 312
7295 1 279.603 70.2569 401 310
7296 1 279.558 70.2625 400 312
7297 1 279.507 70.175 400 308
7298 1 279.399 70.0549 401 308
7299 1 279.317 70.01 400 310
7300 1 279.277 69.7525 400 312
7301 1 279.212 69.5786 401 312
7302 1 279.02 69.535 400 312
7303 1 278.94 69.4602 402 310
7304 1 278.893 69.4863 401 316
7305 1 278.848 69.51 400 310
7306 1 278.785 69.47 400 312
7307 1 278.694 69.4787 399 312
7308 1 278.683 69.2918 401 314
7309 1 278.706 69.2618 401 310
7310 1 278.642 69.21 400 312
7311 1 278.524 69.1047 401 306
7312 1 278.384 68.9377 401 308
7313 1 278.249 68.8279 401 312
7314 1 278.14 68.7325 400 308
7315 1 277.99 68.6775 400 310
7316 1 277.933 68.6833 401 306
7317 1 277.765 68.4075 400 310
7318 1 277.773 68.2743 401 300
7319 1 277.62 68.1575 400 302
7320 1 277.299 67.9875 401 302
7321 1 277.123 67.9025 400 308
7322 1 276.935 67.7731 401 310
7323 1 276.8 67.6225 400 304
7324 1 276.692 67.58 400 312
7325 1 276.606 67.5786 401 306
7326 1 276.363 67.34 400 314
7327 1 276.252 67.1771 401 310
7328 1 276.077 67.0524 401 308
7329 1 275.751 66.8628 401 310
7330 1 275.569 66.6967 399 310
7331 1 275.353 66.6692 399 310
7332 1 275.233 66.51 400 314
7333 1 275.005 66.2344 401 304
7334 1 274.8 66.07 400 308
7335 1 274.561 65.9277 401 308
7336 1 274.428 65.8 400 306
7337 1 274.087 65.6125 400 304
7338 1 273.903 65.6434 401 310
7339 1 273.677 65.4876 402 308
7340 1 273.451 65.4489 401 304
7341 1 273.345 65.26 400 304
7342 1 273.09 65.2693 401 310
7343 1 272.933 65.3142 401 302
7344 1 272.717 65.1425 400 312
7345 1 272.623 65.0274 401 310
7346 1 272.382 64.7207 401 312
7347 1 272.297 64.7107 401 310
7348 1 272.145 64.805 400 308
7349 1 272.057 64.7531 401 308
7350 1 271.827 64.5775 400 308
7351 1 271.576 64.5436 401 314
7352 1 271.345 64.4875 400 312
7353 1 271.15 64.4065 401 308
7354 1 271.075 64.4389 401 306
7355 1 270.835 64.2832 399 306
7356 1 270.612 64.0852 399 308
7357 1 270.365 63.88 400 302
7358 1 270.072 63.7556 401 298
7359 1 269.803 63.6259 401 304
7360 1 269.428 63.3075 400 308
7361 1 269.23 63.025 400 306
7362 1 268.995 62.8603 401 308
7363 1 268.731 62.7332 401 308
7364 1 268.589 62.601 401 304
7365 1 268.49 62.64 400 302
7366 1 268.173 62.57 400 312
7367 1 267.943 62.3566 401 302
7368 1 267.915 62.3225 400 308
7369 1 267.835 62.405 400 306
7370 1 267.613 62.3292 401 306
7371 1 267.337 62.1521 401 314
7372 1 267.125 61.9449 399 304
7373 1 267.062 61.785 400 306
7374 1 266.882 61.6925 400 308
7375 1 266.778 61.6808 401 306
7376 1 266.695 61.6175 400 306
7377 1 266.561 61.5087 401 306
7378 1 266.479 61.4688 401 312
7379 1 266.294 61.3416 401 308
7380 1 266.12 61.305 400 306
7381 1 266.035 61.3083 399 306
7382 1 265.97 61.2993 401 308
7383 1 265.83 61.34 400 310
7384 1 265.662 61.4411 399 306
7385 1 265.442 61.4425 400 306
7386 1 265.37 61.445 400 304
7387 1 265.299 61.5736 401 308
7388 1 265.172 61.6983 401 306
7389 1 265.053 61.55 400 310
7390 1 264.958 61.5387 401 304
7391 1 264.803 61.3267 401 310
7392 1 264.63 61.27 400 310
7393 1 264.511 61.2544 401 312
7394 1 264.397 61.2675 400 312
7395 1 264.359 61.2444 401 310
7396 1 264.297 61.2319 401 306
7397 1 264.127 61.2843 401 308
7398 1 263.967 61.31 400 314
7399 1 263.83 61.1529 399 302
7400 1 263.731 61.1696 401 308
7401 1 263.519 60.8753 401 310
7402 1 263.217 60.62 400 310
7403 1 263.117 60.6359 401 310
7404 1 263.01 60.6025 400 312
7405 1 262.953 60.7257 401 316
7406 1 262.832 60.6341 399 312
7407 1 262.539 60.5362 401 316
7408 1 262.433 60.42 400 312
7409 1 262.304 60.2095 401 316
7410 1 262.08 59.945 400 312
7411 1 261.793 59.7275 400 310
7412 1 261.566 59.5935 401 312
7413 1 261.435 59.5475 400 310
7414 1 261.312 59.385 400 310
7415 1 261.209 59.3142 401 308
7416 1 260.98 59.1775 400 310
7417 1 260.848 59.155 400 306
7418 1 260.663 59 400 302
7419 1 260.616 58.783 401 308
7420 1 260.431 58.6234 401 312
7421 1 260.269 58.5686 401 310
7422 1 260.082 58.4625 400 308
7423 1 259.915 58.31 400 306
7424 1 259.803 58.2625 400 304
7425 1 259.618 58.1571 401 306
7426 1 259.456 58.1696 401 310
7427 1 259.325 57.965 400 306
7428 1 259.14 57.75 400 302
7429 1 258.978 57.6525 400 304
7430 1 258.915 57.66 400 308
7431 1 258.78 57.46 400 312
7432 1 258.522 57.1575 400 306
7433 1 258.332 56.9327 401 314
7434 1 258.357 56.9377 401 310
7435 1 258.314 57.01 401 308
7436 1 258.228 56.9375 400 304
7437 1 258.117 56.985 401 304
7438 1 257.812 56.8396 399 308
7439 1 257.695 56.7125 400 308
7440 1 257.423 56.585 400 308
7441 1 257.292 56.404 401 310
7442 1 257.107 56.2693 401 306
7443 1 256.955 56.1721 401 300
7444 1 256.751 56.1047 401 308
7445 1 256.6 55.7438 402 300
7446 1 256.475 55.6425 400 304
7447 1 256.272 55.5586 401 306
7448 1 256.283 55.535 400 298
7449 1 256.155 55.3475 400 308
7450 1 255.995 55.1675 400 312
7451 1 255.827 55.13 400 312
7452 1 255.684 55.0652 399 308
7453 1 255.545 54.985 400 312
7454 1 255.435 54.8275 400 306
7455 1 255.352 54.685 400 310
7456 1 255.187 54.5935 401 306
7457 1 255.197 54.5611 401 314
7458 1 255.17 54.2725 400 312
7459 1 255.11 54.1496 401 314
7460 1 254.958 54.1446 401 314
7461 1 254.793 54.0923 401 310
7462 1 254.641 54.0723 401 306
7463 1 254.531 54.0075 401 314
7464 1 254.505 53.83 400 316
7465 1 254.387 53.6725 400 310
7466 1 254.392 53.5162 401 312
7467 1 254.212 53.4638 401 314
7468 1 254.167 53.3342 401 310
7469 1 254.05 53.1525 400 310
7470 1 253.94 53.1475 400 306
7471 1 253.89 53.0775 400 310
7472 1 253.82 52.93 400 300
7473 1 253.686 52.9426 401 304
7474 1 253.653 52.7257 401 308
7475 1 253.603 52.7681 401 306
7476 1 253.688 52.6334 401 308
7477 1 253.651 52.5087 401 308
7478 1 253.631 52.5237 401 306
7479 1 253.703 52.409 401 310
7480 1 253.692 52.3575 400 310
7481 1 253.683 52.2675 400 310
7482 1 253.562 52.335 400 314
7483 1 253.514 52.3392 401 314
7484 1 253.37 52.3975 400 312
7485 1 253.349 52.2918 401 312
7486 1 253.227 52.215 400 308
7487 1 253.185 52.1325 400 310
7488 1 253.173 51.835 400 310
7489 1 253.155 51.5325 400 312
7490 1 252.963 51.5975 400 308
7491 1 252.853 51.4065 401 302
7492 1 252.77 51.4575 400 314
7493 1 252.721 51.2512 402 312
7494 1 252.618 51.105 400 302
7495 1 252.501 50.9177 401 312
7496 1 252.469 50.8596 399 310
7497 1 252.463 50.7175 400 310
7498 1 252.444 50.7182 401 312
7499 1 252.406 50.4613 401 314
7500 1 252.369 50.2269 401 310
7501 1 252.345 50.1075 400 312
7502 1 252.305 50.055 400 308
7503 1 252.264 49.8155 401 316
7504 1 252.257 49.7481 401 316
7505 1 252.195 49.7332 401 312
7506 1 252.117 49.7656 401 312
7507 1 252.04 49.6675 400 310
7508 1 251.988 49.615 400 312
7509 1 251.982 49.4075 400 312
7510 1 252.017 49.1347 401 312
7511 1 251.998 49.145 400 314
7512 1 251.993 49.1375 400 316
7513 1 251.928 49.11 400 314
7514 1 251.888 49.0274 401 312
7515 1 251.84 48.9725 400 316
7516 1 251.88 48.8375 400 316
7517 1 251.78 48.8725 400 318
7518 1 251.695 48.9375 400 318
7519 1 251.647 48.9801 402 316
7520 1 251.664 48.8596 399 314
7521 1 251.657 48.825 400 314
7522 1 251.605 48.7075 400 320
7523 1 251.599 48.5611 401 322
7524 1 251.528 48.5325 400 324
7525 1 251.525 48.465 400 322
7526 1 251.546 48.4414 401 318
7527 1 251.53 48.4225 400 316
7528 1 251.498 48.4975 400 316
7529 1 251.449 48.5387 401 316
7530 1 251.385 48.4975 400 316
7531 1 251.385 48.55 400 318
7532 1 251.4 48.4825 400 320
7533 1 251.412 48.4075 400 322
7534 1 251.387 48.4514 401 322
7535 1 251.388 48.4511 399 322
7536 1 251.377 48.3775 400 320
7537 1 251.347 48.3675 400 320
7538 1 251.35 48.355 400 318
7539 1 251.373 48.3425 400 318
7540 1 251.373 48.3425 400 318
7541 1 251.403 48.3475 400 318
7542 1 251.423 48.26 400 318
7543 1 251.435 48.185 400 318
7544 1 251.494 48.1654 399 318
7545 1 251.475 48.1925 400 318
7546 1 251.475 48.1925 400 318
7547 1 251.498 48.2125 400 318
7548 1 251.475 48.2375 400 318
7549 1 251.44 48.28 400 318
7550 1 251.44 48.28 400 318
7551 1 251.445 48.305 400 318
7552 1 251.456 48.3409 399 318
7553 1 251.434 48.3634 399 318
7554 1 251.357 48.475 400 318
7555 1 251.415 48.3825 400 318
7556 1 251.371 48.4536 399 322
7557 1 251.343 48.415 400 322
7558 1 251.338 48.435 400 320
7559 1 251.354 48.4165 401 318
7560 1 251.423 48.3425 400 318
7561 1 251.382 48.3641 401 318
7562 1 251.421 48.2943 401 318
7563 1 251.387 48.2618 401 318
7564 1 251.417 48.405 400 318
7565 1 251.433 48.46 400 316
7566 1 251.452 48.495 400 314
7567 1 251.442 48.5325 400 316
7568 1 251.468 48.5375 400 314
7569 1 251.535 48.44 400 314
7570 1 251.553 48.455 400 316
7571 1 251.532 48.3825 400 316
7572 1 251.541 48.4311 399 314
7573 1 251.58 48.4325 400 316
7574 1 251.595 48.515 400 318
7575 1 251.64 48.4275 400 318
7576 1 251.672 48.3509 399 318
7577 1 251.707 48.3333 399 316
7578 1 251.72 48.3325 400 318
7579 1 251.702 48.3425 400 316
7580 1 251.695 48.31 400 316
7581 1 251.715 48.355 400 318
7582 1 251.78 48.36 400 318
7583 1 251.787 48.3175 400 314
7584 1 251.827 48.3225 400 316
7585 1 251.865 48.3625 400 316
7586 1 251.81 48.4 400 314
7587 1 251.882 48.345 400 316
7588 1 251.88 48.3584 399 314
7589 1 251.905 48.385 400 314
7590 1 251.917 48.3775 400 316
7591 1 251.917 48.3775 400 316
7592 1 251.982 48.3975 400 316
7593 1 251.995 48.4065 401 316
7594 1 252 48.4561 399 314
7595 1 252.018 48.45 400 314
7596 1 252.007 48.585 400 312
7597 1 252.002 48.58 400 310
7598 1 252.025 48.57 400 312
7599 1 252.04 48.675 400 314
7600 1 252.012 48.785 400 314
7601 1 252.04 48.76 400 314
7602 1 252.067 48.6808 401 314
7603 1 252.215 48.6375 400 312
7604 1 252.21 48.77 400 312
7605 1 252.221 48.9599 399 310
7606 1 252.213 49.0225 400 312
7607 1 252.275 49.045 400 316
7608 1 252.255 49.095 400 312
7609 1 252.239 49.1945 401 310
7610 1 252.208 49.225 400 308
7611 1 252.255 49.3125 400 312
7612 1 252.217 49.3716 401 312
7613 1 252.183 49.4375 400 312
7614 1 252.195 49.5525 400 308
7615 1 252.292 49.5625 400 312
7616 1 252.392 49.4688 401 310
7617 1 252.395 49.5325 400 308
7618 1 252.442 49.81 400 314
7619 1 252.5 49.75 400 314
7620 1 252.555 49.815 400 312
7621 1 252.672 49.802 399 308
7622 1 252.71 49.87 400 312
7623 1 252.775 49.94 400 312
7624 1 252.808 50.1425 400 310
7625 1 252.907 50.3985 399 314
7626 1 252.965 50.5175 400 314
7627 1 253.045 50.6933 401 318
7628 1 253.167 50.985 400 316
7629 1 253.204 51.1845 401 314
7630 1 253.165 51.305 400 308
7631 1 253.137 51.4575 400 310
7632 1 253.257 51.435 400 316
7633 1 253.265 51.435 400 312
7634 1 253.312 51.465 400 310
7635 1 253.343 51.6775 400 310
7636 1 253.44 51.8425 400 312
7637 1 253.469 51.9152 401 310
7638 1 253.61 52.05 400 308
7639 1 253.708 52.2544 401 312
7640 1 253.835 52.365 400 316
7641 1 254.005 52.7769 399 312
7642 1 254.088 52.9398 399 308
7643 1 254.128 52.9724 399 310
7644 1 254.262 53.0274 401 310
7645 1 254.4 53.2 400 312
7646 1 254.493 53.0975 400 306
7647 1 254.548 53.21 400 308
7648 1 254.748 53.4364 401 314
7649 1 254.963 53.4988 401 312
7650 1 255.132 53.6534 401 308
7651 1 255.219 53.8753 401 308
7652 1 255.41 53.9625 400 302
7653 1 255.646 54.2793 401 306
7654 1 255.89 54.4075 400 310
7655 1 256.127 54.5411 401 306
7656 1 256.312 54.83 400 310
7657 1 256.544 54.9526 401 312
7658 1 256.717 55.0425 400 306
7659 1 256.945 55.175 400 306
7660 1 257.17 55.2325 400 308
7661 1 257.289 55.2868 401 306
7662 1 257.606 55.4738 401 308
7663 1 257.736 55.5786 401 312
7664 1 257.86 55.7068 399 306
7665 1 258.162 55.8354 401 310
7666 1 258.469 56.1696 401 306
7667 1 258.668 56.3275 400 310
7668 1 259.032 56.5661 401 300
7669 1 259.214 56.7182 401 308
7670 1 259.419 56.8329 401 302
7671 1 259.581 56.9925 401 312
7672 1 259.701 57.0524 401 314
7673 1 259.853 57.145 400 306
7674 1 260.04 57.1845 401 308
7675 1 260.183 57.1425 400 302
7676 1 260.289 57.3142 401 308
7677 1 260.364 57.4788 401 302
7678 1 260.449 57.5511 401 300
7679 1 260.514 57.7406 401 308
7680 1 260.621 57.9277 401 306
7681 1 260.795 57.9625 400 302
7682 1 260.908 57.975 400 310
7683 1 260.91 57.945 400 310
7684 1 260.855 58.1746 401 308
7685 1 261.11 58.2175 400 304
7686 1 261.332 58.3741 401 306
7687 1 261.456 58.5411 401 306
7688 1 261.603 58.6475 400 306
7689 1 261.873 58.98 401 304
7690 1 262.012 59.0325 400 300
7691 1 262.07 59.2195 401 300
7692 1 262.334 59.2743 401 302
7693 1 262.379 59.4863 401 304
7694 1 262.392 59.5661 401 306
7695 1 262.546 59.6708 401 302
7696 1 262.577 59.8525 400 304
7697 1 262.815 59.7257 401 302
7698 1 262.815 59.785 400 310
7699 1 262.778 59.803 401 304
7700 1 262.868 59.9551 401 306
7701 1 262.875 60.095 400 306
7702 1 262.928 60.245 400 310
7703 1 263.137 60.3766 401 306
7704 1 263.142 60.3516 401 306
7705 1 263.243 60.225 400 310
7706 1 263.285 60.4375 400 308
7707 1 263.431 60.5112 401 302
7708 1 263.594 60.5885 401 308
7709 1 263.733 60.545 400 306
7710 1 263.765 60.7625 400 302
7711 1 263.885 60.615 400 306
7712 1 264.052 60.7032 401 308
7713 1 264.097 60.7706 401 302
7714 1 264.238 60.955 400 310
7715 1 264.434 61.0175 401 306
7716 1 264.544 61.2244 401 302
7717 1 264.642 61.42 400 302
7718 1 264.705 61.5975 400 304
7719 1 264.968 61.793 401 308
7720 1 265.115 61.9451 401 308
7721 1 265.12 62.0775 400 312
7722 1 265.08 62.1571 401 304
7723 1 265.172 62.1496 401 304
7724 1 265.26 62.185 400 302
7725 1 265.308 62.3025 400 306
7726 1 265.531 62.4863 401 308
7727 1 265.637 62.5238 399 306
7728 1 265.73 62.535 400 306
7729 1 265.822 62.7425 400 310
7730 1 265.953 62.9252 401 312
7731 1 266.017 62.9102 401 312
7732 1 266.05 63.035 400 312
7733 1 266.09 63.0474 401 314
7734 1 266.279 63.1322 401 308
7735 1 266.376 63.3609 399 312
7736 1 266.566 63.1796 401 306
7737 1 266.615 63.135 400 310
7738 1 266.736 63.3292 401 314
7739 1 266.82 63.405 400 314
7740 1 266.978 63.5225 400 310
7741 1 267.033 63.595 400 314
7742 1 267.18 63.65 400 308
7743 1 267.293 63.6675 400 314
7744 1 267.308 63.795 400 314
7745 1 267.317 63.8225 400 312
7746 1 267.326 64.1153 399 306
7747 1 267.478 64.15 400 310
7748 1 267.551 64.396 399 306
7749 1 267.631 64.6284 401 302
7750 1 267.794 64.7769 399 308
7751 1 267.762 64.895 400 302
7752 1 267.915 64.8953 401 304
7753 1 268.042 64.995 401 310
7754 1 268.108 65.2325 400 312
7755 1 268.185 65.225 400 306
7756 1 268.298 65.5325 400 304
7757 1 268.474 65.596 401 304
7758 1 268.712 65.8175 400 310
7759 1 268.842 66.035 400 308
7760 1 269.065 66.3675 400 312
7761 1 269.377 66.595 400 308
7762 1 269.602 66.6965 402 304
7763 1 269.858 66.9325 400 308
7764 1 269.9 67.0351 399 304
7765 1 270.113 67.2975 400 300
7766 1 270.327 67.655 400 302
7767 1 270.42 67.995 400 304
7768 1 270.525 68.16 400 304
7769 1 270.842 68.4261 399 308
7770 1 271.055 68.4938 401 312
7771 1 271.113 68.4625 400 304
7772 1 271.18 68.565 400 306
7773 1 271.4 68.735 400 304
7774 1 271.56 69 402 310
7775 1 271.778 69.1397 401 302
7776 1 271.99 69.2369 401 308
7777 1 272.01 69.2668 401 304
7778 1 272.115 69.5237 401 300
7779 1 272.32 69.6 400 302
7780 1 272.345 69.69 400 300
7781 1 272.584 69.9426 401 306
7782 1 272.638 70.0025 401 308
7783 1 272.875 70.235 400 306
7784 1 272.88 70.4015 401 308
7785 1 272.923 70.4975 400 304
7786 1 272.978 70.7431 401 306
7787 1 273.085 70.9027 401 302
7788 1 273.19 71.0475 400 306
7789 1 273.244 71.212 401 306
7790 1 273.299 71.4813 401 304
7791 1 273.445 71.595 400 306
7792 1 273.462 71.78 400 312
7793 1 273.628 71.8828 401 306
7794 1 273.663 72.07 400 310
7795 1 273.766 72.1493 402 312
7796 1 273.783 72.2294 401 310
7797 1 273.885 72.2943 401 312
7798 1 273.978 72.4364 401 316
7799 1 273.993 72.4725 400 312
7800 1 274.02 72.6725 400 314
7801 1 273.99 72.8225 400 310
7802 1 274.052 72.995 401 316
7803 1 274.07 73.0725 400 306
7804 1 273.88 73.182 401 308
7805 1 273.907 73.2682 399 306
7806 1 273.942 73.335 400 312
7807 1 274.015 73.36 400 316
7808 1 274.035 73.395 400 316
7809 1 274.075 73.545 400 312
7810 1 274.085 73.5661 401 316
7811 1 274.002 73.8678 401 314
7812 1 274.007 74.1525 400 312
7813 1 274.03 74.2512 402 314
7814 1 273.902 74.5775 400 310
7815 1 273.75 74.7275 400 302
7816 1 273.696 74.9002 401 310
7817 1 273.778 74.9726 401 304
7818 1 273.728 75.1575 400 312
7819 1 273.733 75.255 400 306
7820 1 273.785 75.2925 400 310
7821 1 273.79 75.3325 400 306
7822 1 273.848 75.4713 401 312
7823 1 273.83 75.5436 401 314
7824 1 273.868 75.7706 401 304
7825 1 273.975 75.9377 401 312
7826 1 274.04 76.055 400 308
7827 1 274.007 76.2725 400 306
7828 1 273.965 76.3292 401 312
7829 1 274.152 76.3491 401 308
7830 1 274.261 76.3283 399 306
7831 1 274.18 76.4165 401 314
7832 1 274.182 76.5985 401 304
7833 1 274.267 76.6275 400 312
7834 1 274.429 76.7293 399 310
7835 1 274.352 76.7731 401 312
7836 1 274.332 76.8875 400 314
7837 1 274.235 76.945 400 308
7838 1 274.242 77.0848 401 308
7839 1 274.223 77.1775 400 312
7840 1 274.123 77.29 400 312
7841 1 274.002 77.5275 400 306
7842 1 273.798 77.7075 400 308
7843 1 273.668 77.96 400 316
7844 1 273.618 77.9152 401 314
7845 1 273.498 78.055 400 318
7846 1 273.479 78.1272 401 312
7847 1 273.329 78.3242 401 308
7848 1 273.274 78.399 401 310
7849 1 273.267 78.4825 400 312
7850 1 273.067 78.6683 401 308
7851 1 272.863 78.8575 400 314
7852 1 272.8 79.065 400 320
7853 1 272.767 79.195 400 318
7854 1 272.632 79.36 400 314
7855 1 272.683 79.3725 400 314
7856 1 272.599 79.5312 401 310
7857 1 272.48 79.605 400 310
7858 1 272.337 79.82 400 318
7859 1 272.348 79.8 400 312
7860 1 272.298 79.89 400 316
7861 1 272.105 80.0675 400 312
7862 1 271.723 80.3616 401 316
7863 1 271.619 80.594 399 318
7864 1 271.558 80.7 400 318
7865 1 271.64 80.6675 400 312
7866 1 271.581 80.788 401 314
7867 1 271.39 80.97 400 316
7868 1 271.207 81.1225 400 312
7869 1 271.207 81.1725 400 314
7870 1 271.127 81.2425 400 308
7871 1 270.99 81.285 400 310
7872 1 271.015 81.28 400 310
7873 1 270.915 81.4389 401 312
7874 1 270.84 81.5425 400 312
7875 1 270.723 81.6808 401 308
7876 1 270.555 81.77 400 308
7877 1 270.473 81.8325 400 312
7878 1 270.307 81.9751 401 314
7879 1 270.11 82.1875 400 314
7880 1 269.848 82.4275 400 316
7881 1 269.728 82.615 400 306
7882 1 269.625 82.825 400 308
7883 1 269.387 83.1172 401 308
7884 1 269.237 83.3167 401 308
7885 1 269.007 83.525 400 314
7886 1 268.85 83.7275 400 310
7887 1 268.658 83.885 400 314
7888 1 268.447 84.2025 400 314
7889 1 268.23 84.37 400 310
7890 1 267.993 84.6175 400 310
7891 1 267.847 84.7995 399 308
7892 1 267.685 85.1075 400 316
7893 1 267.618 85.2618 401 308
7894 1 267.41 85.5 400 312
7895 1 267.29 85.5775 400 308
7896 1 266.94 85.9424 399 316
7897 1 266.798 86.1347 401 316
7898 1 266.594 86.2743 401 312
7899 1 266.598 86.4 400 316
7900 1 266.553 86.385 400 308
7901 1 266.317 86.6035 401 312
7902 1 266.275 86.64 400 306
7903 1 265.962 86.9575 400 308
7904 1 265.835 87.2025 400 314
7905 1 265.76 87.2375 400 312
7906 1 265.738 87.345 400 310
7907 1 265.63 87.4425 400 312
7908 1 265.46 87.5825 400 306
7909 1 265.413 87.615 400 308
7910 1 265.155 87.8903 401 304
7911 1 265.032 88.1172 401 310
7912 1 264.882 88.255 400 310
7913 1 264.767 88.4025 400 314
7914 1 264.658 88.4525 400 314
7915 1 264.551 88.5614 399 310
7916 1 264.446 88.7082 401 314
7917 1 264.387 88.775 400 314
7918 1 264.245 88.95 400 312
7919 1 264.03 89.1825 400 316
7920 1 263.76 89.5075 400 314
7921 1 263.601 89.6234 401 316
7922 1 263.498 89.6975 400 320
7923 1 263.382 89.8978 401 318
7924 1 263.354 89.9002 401 316
7925 1 263.342 89.9675 400 316
7926 1 263.195 90.212 401 308
7927 1 263.058 90.325 400 310
7928 1 262.845 90.4913 401 310
7929 1 262.738 90.595 400 314
7930 1 262.675 90.725 400 314
7931 1 262.438 90.925 400 318
7932 1 262.267 90.94 400 314
7933 1 262.127 91.0923 401 310
7934 1 261.773 91.2868 401 314
7935 1 261.728 91.2875 400 314
7936 1 261.409 91.4738 401 310
7937 1 261.303 91.635 400 312
7938 1 261.217 91.7025 400 312
7939 1 261.12 91.802 399 304
7940 1 261.075 91.8828 401 306
7941 1 260.945 92.0825 400 310
7942 1 260.646 92.1197 401 308
7943 1 260.408 92.1675 400 304
7944 1 260.14 92.255 400 306
7945 1 259.987 92.3108 399 312
7946 1 259.998 92.2968 401 312
7947 1 259.892 92.29 400 304
7948 1 259.645 92.5525 400 308
7949 1 259.426 92.7107 401 312
7950 1 259.31 92.85 400 308
7951 1 259.19 93.005 400 316
7952 1 259.017 93.135 400 312
7953 1 258.98 93.217 401 314
7954 1 258.882 93.345 400 316
7955 1 258.772 93.5965 399 316
7956 1 258.572 93.79 400 316
7957 1 258.409 93.9451 401 314
7958 1 258.217 94.125 400 318
7959 1 257.938 94.3092 401 316
7960 1 257.902 94.325 400 310
7961 1 257.745 94.22 400 314
7962 1 257.599 94.2893 401 318
7963 1 257.387 94.3775 400 314
7964 1 257.135 94.5162 401 318
7965 1 256.932 94.6692 399 316
7966 1 256.665 94.765 400 312
7967 1 256.549 94.7506 401 310
7968 1 256.455 94.8725 400 312
7969 1 256.297 94.9451 401 312
7970 1 256.152 94.9625 400 316
7971 1 256.017 94.995 401 312
7972 1 255.815 95.1925 400 310
7973 1 255.667 95.396 399 312
7974 1 255.524 95.4913 401 316
7975 1 255.37 95.585 400 312
7976 1 255.17 95.7775 400 310
7977 1 255.035 95.8925 400 306
7978 1 254.845 96.045 400 308
7979 1 254.505 96.205 400 310
7980 1 254.322 96.3167 401 306
7981 1 254.04 96.4075 400 308
7982 1 253.835 96.5337 401 308
7983 1 253.625 96.6375 400 306
7984 1 253.382 96.6475 400 308
7985 1 253.229 96.6908 401 306
7986 1 253.224 96.8603 401 314
7987 1 253.018 97.085 400 310
7988 1 252.968 97.2993 401 308
7989 1 252.755 97.3575 400 316
7990 1 252.574 97.3716 401 304
7991 1 252.287 97.5075 400 304
7992 1 252.112 97.5985 401 310
7993 1 251.912 97.6692 399 306
7994 1 251.6 97.6045 402 300
7995 1 251.308 97.6125 400 310
7996 1 251.12 97.8175 400 298
7997 1 250.893 97.9277 401 304
7998 1 250.743 97.965 400 290
7999 1 250.463 98.02 400 302
8000 1 250.202 98.0723 401 302
8001 1 249.995 98.1446 401 302
8002 1 249.773 98.1471 401 296
8003 1 249.561 98.3416 401 300
8004 1 249.484 98.3766 401 310
8005 1 249.257 98.4625 400 312
8006 1 249.095 98.5686 401 306
8007 1 248.955 98.57 400 302
8008 1 248.771 98.5348 402 296
8009 1 248.691 98.6658 401 316
8010 1 248.648 98.7681 401 302
8011 1 248.547 99 402 308
8012 1 248.495 99.215 400 308
8013 1 248.147 99.3192 401 300
8014 1 247.968 99.404 401 304
8015 1 247.727 99.3625 400 300
8016 1 247.579 99.4264 401 306
8017 1 247.387 99.6234 401 306
8018 1 247.21 99.5875 400 304
8019 1 247.037 99.586 401 302
8020 1 246.847 99.585 400 304
8021 1 246.719 99.6842 399 296
8022 1 246.691 99.9252 401 310
8023 1 246.536 99.9377 401 302
8024 1 246.451 100.03 401 306
8025 1 246.335 100.205 400 306
8026 1 246.165 100.414 401 312
8027 1 246.022 100.337 401 306
8028 1 245.907 100.433 400 306
8029 1 245.85 100.599 401 304
8030 1 245.725 100.765 400 304
8031 1 245.648 100.908 401 306
8032 1 245.599 101.015 401 302
8033 1 245.458 100.993 400 310
8034 1 245.287 100.972 400 308
8035 1 245.262 101.037 401 310
8036 1 245.205 101.112 400 314
8037 1 245.1 101.065 400 310
8038 1 244.995 101.115 400 314
8039 1 244.91 101.192 400 312
8040 1 244.778 101.27 400 310
8041 1 244.532 101.295 400 308
8042 1 244.401 101.219 401 312
8043 1 244.347 101.125 401 304
8044 1 244.302 101.269 401 306
8045 1 244.08 101.195 401 312
8046 1 243.998 101.285 400 302
8047 1 243.825 101.314 401 310
8048 1 243.778 101.419 401 304
8049 1 243.59 101.442 400 316
8050 1 243.461 101.421 401 312
8051 1 243.392 101.449 401 314
8052 1 243.215 101.407 400 314
8053 1 243.128 101.429 399 314
8054 1 243.102 101.416 401 316
8055 1 243.055 101.514 401 314
8056 1 242.947 101.445 400 312
8057 1 242.741 101.404 401 318
8058 1 242.718 101.472 400 314
8059 1 242.558 101.513 400 310
8060 1 242.61 101.555 400 314
8061 1 242.392 101.509 401 312
8062 1 242.255 101.483 400 316
8063 1 241.94 101.337 401 310
8064 1 241.64 101.213 400 314
8065 1 241.507 101.135 400 308
8066 1 241.294 101.027 401 308
8067 1 241.045 100.92 401 310
8068 1 240.915 100.908 401 312
8069 1 240.805 100.845 400 310
8070 1 240.718 100.8 400 308
8071 1 240.562 100.757 400 308
8072 1 240.243 100.608 400 306
8073 1 240.147 100.606 401 312
8074 1 239.912 100.605 400 312
8075 1 239.857 100.543 400 310
8076 1 239.782 100.551 399 310
8077 1 239.627 100.555 400 316
8078 1 239.436 100.491 399 308
8079 1 239.374 100.426 401 316
8080 1 239.289 100.439 401 314
8081 1 239.254 100.469 401 314
8082 1 239 100.388 400 316
8083 1 238.853 100.284 401 312
8084 1 238.823 100.247 401 306
8085 1 238.743 100.297 401 310
8086 1 238.523 100.278 400 312
8087 1 238.498 100.275 400 308
8088 1 238.347 100.289 401 310
8089 1 238.311 100.301 399 310
8090 1 238.122 100.142 401 304
8091 1 238.085 100.19 400 312
8092 1 237.978 100.122 401 306
8093 1 237.83 100.219 401 312
8094 1 237.599 100.035 401 316
8095 1 237.586 100.01 399 314
8096 1 237.454 100.057 401 316
8097 1 237.299 99.98 401 316
8098 1 237.015 99.8225 400 314
8099 1 236.796 99.7182 401 310
8100 1 236.544 99.4938 401 312
8101 1 236.532 99.5725 400 306
8102 1 236.393 99.475 400 310
8103 1 236.289 99.3915 401 310
8104 1 236.165 99.295 400 314
8105 1 236.037 99.1925 400 316
8106 1 235.912 99.0677 399 312
8107 1 235.74 98.905 400 316
8108 1 235.618 98.8225 400 316
8109 1 235.548 98.6925 400 308
8110 1 235.466 98.5586 401 304
8111 1 235.349 98.5062 401 308
8112 1 235.035 98.245 400 312
8113 1 234.792 98.11 400 308
8114 1 234.495 97.98 400 310
8115 1 234.377 97.97 400 308
8116 1 234.327 98.0125 400 302
8117 1 234.097 97.9102 401 306
8118 1 233.903 97.8175 400 312
8119 1 233.686 97.7107 401 308
8120 1 233.519 97.5237 401 308
8121 1 233.445 97.58 400 308
8122 1 233.325 97.5325 400 310
8123 1 233.312 97.5825 400 314
8124 1 233.125 97.5325 400 306
8125 1 233.055 97.585 400 310
8126 1 232.98 97.5561 401 306
8127 1 232.805 97.4913 401 310
8128 1 232.641 97.5212 401 312
8129 1 232.485 97.5475 400 310
8130 1 232.48 97.5875 400 314
8131 1 232.377 97.6434 401 314
8132 1 232.25 97.5825 400 312
8133 1 232.102 97.7157 401 314
8134 1 232.102 97.7625 400 310
8135 1 231.99 97.8333 402 310
8136 1 231.97 97.8675 400 310
8137 1 231.795 97.82 400 310
8138 1 231.65 97.7425 400 308
8139 1 231.576 97.7781 401 312
8140 1 231.489 97.7282 401 308
8141 1 231.273 97.685 400 308
8142 1 231.17 97.725 400 310
8143 1 231.14 97.8379 401 314
8144 1 230.925 97.7781 401 314
8145 1 230.855 97.825 400 308
8146 1 230.73 97.905 400 316
8147 1 230.743 97.8778 401 314
8148 1 230.676 97.9027 401 312
8149 1 230.585 97.95 400 314
8150 1 230.406 98.0449 401 314
8151 1 230.309 98.182 401 306
8152 1 230.259 98.202 401 316
8153 1 230.14 98.2743 401 312
8154 1 230.102 98.3125 400 304
8155 1 229.923 98.225 400 312
8156 1 229.763 98.2993 401 312
8157 1 229.828 98.4738 401 314
8158 1 229.868 98.5375 400 308
8159 1 229.795 98.6025 400 310
8160 1 229.646 98.6234 401 308
8161 1 229.627 98.6675 400 304
8162 1 229.581 98.8155 401 312
8163 1 229.599 98.9177 401 310
8164 1 229.675 98.945 400 312
8165 1 229.808 99.075 400 306
8166 1 229.798 99.2175 400 302
8167 1 229.83 99.26 400 306
8168 1 229.87 99.3516 401 310
8169 1 229.89 99.419 401 310
8170 1 229.89 99.4675 400 312
8171 1 229.942 99.655 400 308
8172 1 229.93 99.7275 400 304
8173 1 229.945 99.7525 400 312
8174 1 229.948 99.8978 401 316
8175 1 229.935 100.162 401 304
8176 1 229.958 100.334 401 308
8177 1 230.042 100.427 400 308
8178 1 230.127 100.711 401 302
8179 1 230.207 101.1 401 312
8180 1 230.223 101.316 399 308
8181 1 230.273 101.517 400 310
8182 1 230.362 101.688 401 302
8183 1 230.429 101.746 401 308
8184 1 230.303 101.797 400 318
8185 1 230.352 101.825 400 310
8186 1 230.368 101.963 400 306
8187 1 230.444 102.185 401 308
8188 1 230.468 102.3 400 308
8189 1 230.505 102.53 400 308
8190 1 230.488 102.665 400 300
8191 1 230.57 102.993 400 310
8192 1 230.953 103.387 401 312
8193 1 231.045 103.608 401 312
8194 1 230.852 103.638 400 312
8195 1 230.808 103.793 400 312
8196 1 230.863 104.067 400 308
8197 1 230.765 104.248 400 314
8198 1 230.778 104.429 401 310
8199 1 230.868 104.82 401 306
8200 1 230.91 105.013 400 308
8201 1 230.83 105.259 401 306
8202 1 230.895 105.539 401 302
8203 1 230.935 105.696 401 310
8204 1 230.968 105.9 400 312
8205 1 230.985 106.002 401 304
8206 1 230.663 105.95 401 306
8207 1 230.491 105.96 401 316
8208 1 230.433 106.172 400 308
8209 1 230.27 106.315 400 306
8210 1 230.249 106.399 401 298
8211 1 230.195 106.427 400 302
8212 1 230.292 106.582 400 306
8213 1 230.332 106.843 401 312
8214 1 230.423 107.058 400 306
8215 1 230.384 107.289 401 306
8216 1 230.428 107.547 400 308
8217 1 230.401 107.86 401 302
8218 1 230.476 108.107 401 310
8219 1 230.444 108.299 401 308
8220 1 230.315 108.49 400 304
8221 1 230.324 108.506 401 308
8222 1 230.313 108.609 399 312
8223 1 230.347 108.788 401 304
8224 1 230.237 108.96 401 310
8225 1 230.085 109.052 400 302
8226 1 230.268 109.388 400 312
8227 1 230.337 109.556 401 308
8228 1 230.309 109.711 401 308
8229 1 230.257 109.81 400 312
8230 1 230.245 109.855 400 308
8231 1 230.185 109.938 401 312
8232 1 230.157 110.067 400 310
8233 1 230.1 110.182 401 310
8234 1 230.12 110.294 401 310
8235 1 230.145 110.483 400 316
8236 1 230.107 110.621 401 312
8237 1 230.083 110.675 400 310
8238 1 230.065 110.915 401 310
8239 1 230.102 110.995 400 304
8240 1 230.127 111.207 401 304
8241 1 230.132 111.407 400 312
8242 1 230.1 111.498 400 310
8243 1 230.023 111.528 400 312
8244 1 230.025 111.763 401 310
8245 1 230.04 111.918 401 308
8246 1 229.827 111.892 400 310
8247 1 229.72 112.022 400 306
8248 1 229.718 112.187 401 310
8249 1 229.688 112.42 400 310
8250 1 229.593 112.522 400 310
8251 1 229.565 112.74 400 314
8252 1 229.423 112.675 400 308
8253 1 229.352 112.65 400 312
8254 1 229.282 112.812 400 312
8255 1 229.355 113.015 400 312
8256 1 229.329 113.09 401 310
8257 1 229.362 113.289 401 314
8258 1 229.269 113.317 401 316
8259 1 229.265 113.532 400 316
8260 1 229.347 113.797 400 312
8261 1 229.227 113.83 400 312
8262 1 229.037 113.892 400 310
8263 1 229.065 114.043 400 310
8264 1 229.017 114.087 401 310
8265 1 229.035 114.172 400 308
8266 1 229 114.317 401 312
8267 1 228.885 114.345 400 312
8268 1 228.94 114.605 400 316
8269 1 228.803 114.733 401 314
8270 1 228.785 114.86 400 316
8271 1 228.715 114.843 400 316
8272 1 228.694 114.957 399 310
8273 1 228.678 115.22 400 310
8274 1 228.648 115.389 401 314
8275 1 228.648 115.636 401 312
8276 1 228.531 115.616 401 316
8277 1 228.451 115.624 399 308
8278 1 228.36 115.935 400 314
8279 1 228.302 116.147 401 306
8280 1 228.295 116.403 400 308
8281 1 228.21 116.733 400 306
8282 1 228.125 117.027 401 316
8283 1 228.007 117.088 400 314
8284 1 227.96 117.052 400 304
8285 1 227.803 117.375 400 306
8286 1 227.748 117.558 400 304
8287 1 227.584 117.741 401 308
8288 1 227.377 117.93 400 308
8289 1 227.195 118.035 401 306
8290 1 227.045 118.365 400 310
8291 1 226.818 118.524 401 314
8292 1 226.678 118.737 400 310
8293 1 226.583 118.84 400 308
8294 1 226.58 118.925 400 308
8295 1 226.368 119.17 400 312
8296 1 226.257 119.368 400 306
8297 1 226.18 119.355 400 304
8298 1 225.925 119.64 400 306
8299 1 225.765 119.88 400 314
8300 1 225.572 120.17 400 304
8301 1 225.54 120.415 400 310
8302 1 225.298 120.485 400 308
8303 1 225.16 120.752 400 308
8304 1 225.01 120.998 401 314
8305 1 224.827 121.388 400 302
8306 1 224.633 121.758 401 300
8307 1 224.359 121.953 401 304
8308 1 224.188 122.043 400 314
8309 1 223.938 122.04 401 310
8310 1 223.755 122.15 400 308
8311 1 223.65 122.418 400 304
8312 1 223.496 122.509 401 306
8313 1 223.429 122.554 401 304
8314 1 223.317 122.73 400 312
8315 1 222.947 122.77 400 308
8316 1 222.75 122.858 400 300
8317 1 222.416 122.898 401 302
8318 1 222.065 123.153 399 304
8319 1 221.908 123.289 402 296
8320 1 221.58 123.642 400 304
8321 1 221.338 123.832 400 304
8322 1 221.067 123.898 401 306
8323 1 220.8 124.207 401 300
8324 1 220.678 124.237 401 308
8325 1 220.439 124.331 399 298
8326 1 220.188 124.328 400 302
8327 1 219.982 124.472 400 304
8328 1 219.708 124.49 400 304
8329 1 219.504 124.439 401 302
8330 1 219.354 124.786 401 304
8331 1 219.185 124.835 401 310
8332 1 219.057 125.11 401 310
8333 1 218.938 125.257 400 298
8334 1 218.875 125.406 401 310
8335 1 218.701 125.589 401 302
8336 1 218.442 125.64 400 304
8337 1 218.214 125.663 401 308
8338 1 218.125 125.783 401 310
8339 1 217.94 125.713 401 306
8340 1 217.798 125.808 400 308
8341 1 217.635 125.865 400 304
8342 1 217.352 125.85 401 310
8343 1 217.248 125.912 400 306
8344 1 217.127 126.032 400 312
8345 1 217.077 126.125 401 308
8346 1 216.7 126.15 400 310
8347 1 216.446 126.165 401 308
8348 1 216.374 126.297 401 302
8349 1 216.227 126.384 401 306
8350 1 216.097 126.433 400 312
8351 1 216.005 126.429 399 310
8352 1 215.9 126.53 400 304
8353 1 215.751 126.589 401 306
8354 1 215.786 126.663 401 304
8355 1 215.57 126.625 400 308
8356 1 215.523 126.573 400 312
8357 1 215.46 126.61 400 306
8358 1 215.232 126.613 401 314
8359 1 215.197 126.775 400 306
8360 1 215.002 126.813 401 306
8361 1 214.917 126.82 400 312
8362 1 214.803 126.903 401 306
8363 1 214.83 127.01 401 308
8364 1 214.815 127.172 401 314
8365 1 214.815 127.239 401 304
8366 1 214.751 127.401 401 310
8367 1 214.726 127.446 401 304
8368 1 214.825 127.751 401 312
8369 1 214.758 127.85 401 314
8370 1 214.822 128.163 399 304
8371 1 214.773 128.248 400 310
8372 1 214.757 128.31 400 310
8373 1 214.701 128.354 401 316
8374 1 214.581 128.187 401 312
8375 1 214.586 128.299 401 314
8376 1 214.518 128.345 400 304
8377 1 214.49 128.338 400 310
8378 1 214.501 128.377 401 308
8379 1 214.532 128.528 400 308
8380 1 214.546 128.586 401 312
8381 1 214.382 128.57 400 320
8382 1 214.32 128.657 400 318
8383 1 214.38 128.8 400 318
8384 1 214.36 128.803 400 318
8385 1 214.468 129.002 400 320
8386 1 214.465 128.998 400 318
8387 1 214.423 128.977 400 316
8388 1 214.57 129.127 400 314
8389 1 214.39 128.99 400 310
8390 1 214.399 129.115 401 318
8391 1 214.31 129.085 400 322
8392 1 214.287 129.05 400 320
8393 1 214.165 128.988 401 316
8394 1 214.197 129.058 400 318
8395 1 214.19 129.105 400 320
8396 1 214.135 129.095 400 312
8397 1 214.062 129.042 401 316
8398 1 214.018 129.04 400 316
8399 1 214.04 129.17 400 316
8400 1 214.028 129.157 400 316
8401 1 214.072 129.235 400 314
8402 1 214.02 129.278 399 316
8403 1 213.89 129.22 400 316
8404 1 213.857 129.391 399 320
8405 1 213.707 129.303 399 312
8406 1 213.685 129.298 400 314
8407 1 213.727 129.303 400 312
8408 1 213.695 129.325 400 314
8409 1 213.692 129.347 400 314
8410 1 213.68 129.285 400 314
8411 1 213.544 129.195 399 314
8412 1 213.537 129.167 400 314
8413 1 213.512 129.137 400 314
8414 1 213.537 129.19 400 318
8415 1 213.529 129.211 399 316
8416 1 213.387 129.12 400 320
8417 1 213.493 129.227 400 314
8418 1 213.488 129.2 400 314
8419 1 213.451 129.201 399 316
8420 1 213.39 129.23 400 316
8421 1 213.367 129.207 401 314
8422 1 213.303 129.13 400 314
8423 1 213.213 129.145 399 314
8424 1 213.167 129.137 400 316
8425 1 213.162 129.097 400 312
8426 1 213.2 129.22 400 310
8427 1 213.238 129.232 400 308
8428 1 213.238 129.232 400 308
8429 1 213.227 129.185 400 310
8430 1 213.195 129.222 400 310
8431 1 213.25 129.243 400 310
8432 1 213.357 129.36 400 310
8433 1 213.377 129.47 400 308
8434 1 213.454 129.496 401 312
8435 1 213.542 129.593 400 310
8436 1 213.607 129.555 400 310
8437 1 213.702 129.635 400 310
8438 1 213.602 129.577 400 310
8439 1 213.558 129.505 400 310
8440 1 213.52 129.553 400 312
8441 1 213.518 129.567 400 310
8442 1 213.66 129.695 400 310
8443 1 213.62 129.653 400 306
8444 1 213.59 129.507 400 310
8445 1 213.548 129.56 400 308
8446 1 213.46 129.57 400 310
8447 1 213.485 129.53 400 308
8448 1 213.33 129.455 400 310
8449 1 213.255 129.415 400 308
8450 1 213.238 129.498 400 308
8451 1 213.173 129.447 400 308
8452 1 213.162 129.42 400 310
8453 1 213.14 129.465 400 310
8454 1 213.178 129.541 399 308
8455 1 213.097 129.602 400 312
8456 1 212.975 129.593 400 312
8457 1 212.89 129.585 400 312
8458 1 212.792 129.607 400 314
8459 1 212.708 129.542 400 316
8460 1 212.597 129.523 400 316
8461 1 212.504 129.571 401 320
8462 1 212.445 129.542 400 318
8463 1 212.317 129.623 401 318
8464 1 212.38 129.782 400 316
8465 1 212.352 129.805 400 316
8466 1 212.209 129.798 401 318
8467 1 211.942 129.798 400 310
8468 1 211.91 129.787 399 310
8469 1 211.805 129.798 400 314
8470 1 211.673 129.833 400 314
8471 1 211.67 129.917 400 316
8472 1 211.662 129.96 400 316
8473 1 211.537 130.032 400 318
8474 1 211.471 130 401 320
8475 1 211.345 130.03 400 318
8476 1 211.335 130.153 400 318
8477 1 211.363 130.203 399 316
8478 1 211.227 130.355 400 316
8479 1 211.255 130.298 400 316
8480 1 211.083 130.343 400 314
8481 1 211.107 130.349 401 314
8482 1 211.028 130.312 400 314
8483 1 210.945 130.352 400 312
8484 1 210.935 130.317 400 312
8485 1 210.785 130.32 400 314
8486 1 210.733 130.342 401 312
8487 1 210.773 130.297 401 310
8488 1 210.704 130.253 399 310
8489 1 210.542 130.295 400 316
8490 1 210.49 130.333 400 316
8491 1 210.47 130.373 400 316
8492 1 210.452 130.395 400 314
8493 1 210.268 130.368 400 314
8494 1 210.183 130.4 400 316
8495 1 210.105 130.475 400 316
8496 1 210.032 130.528 400 316
8497 1 209.91 130.52 400 320
8498 1 209.855 130.575 400 316
8499 1 209.808 130.556 401 316
8500 1 209.748 130.58 400 314
8501 1 209.646 130.586 401 316
8502 1 209.562 130.532 400 316
8503 1 209.528 130.542 400 316
8504 1 209.47 130.615 400 314
8505 1 209.412 130.59 400 314
8506 1 209.222 130.525 400 312
8507 1 209.058 130.507 400 312
8508 1 208.938 130.502 400 314
8509 1 208.82 130.516 401 312
8510 1 208.783 130.521 401 312
8511 1 208.713 130.56 400 308
8512 1 208.613 130.532 400 308
8513 1 208.444 130.601 401 310
8514 1 208.41 130.67 400 312
8515 1 208.06 130.623 400 314
8516 1 207.963 130.615 400 316
8517 1 207.83 130.577 400 312
8518 1 207.696 130.656 401 316
8519 1 207.594 130.638 401 316
8520 1 207.495 130.605 400 306
8521 1 207.475 130.713 400 306
8522 1 207.435 130.773 400 312
8523 1 207.218 130.923 400 310
8524 1 207.048 130.99 400 314
8525 1 206.895 131.115 400 312
8526 1 206.855 131.173 400 308
8527 1 206.793 131.17 401 310
8528 1 206.631 131.257 401 306
8529 1 206.434 131.382 401 310
8530 1 206.127 131.44 400 310
8531 1 205.91 131.663 401 308
8532 1 205.647 131.624 399 308
8533 1 205.475 131.558 400 314
8534 1 205.345 131.648 400 316
8535 1 205.264 131.676 401 310
8536 1 205.14 131.731 401 310
8537 1 204.945 131.667 399 314
8538 1 204.823 131.718 401 314
8539 1 204.644 131.742 399 306
8540 1 204.417 131.827 400 312
8541 1 204.102 131.865 400 310
8542 1 203.928 131.868 401 312
8543 1 203.779 131.905 399 310
8544 1 203.54 131.89 400 308
8545 1 203.491 131.788 401 312
8546 1 203.307 131.793 401 294
8547 1 202.882 131.942 400 310
8548 1 202.632 131.938 400 308
8549 1 202.342 132.04 401 300
8550 1 202.015 132.057 401 300
8551 1 201.903 131.968 401 304
8552 1 201.575 131.988 402 298
8553 1 201.243 131.95 400 310
8554 1 200.958 131.972 400 312
8555 1 200.732 132.023 400 306
8556 1 200.648 132.11 401 302
8557 1 200.231 132.231 399 308
8558 1 199.858 132.444 401 306
8559 1 199.545 132.61 400 304
8560 1 199.303 132.66 400 304
8561 1 199.045 132.626 401 310
8562 1 198.755 132.745 400 312
8563 1 198.542 132.752 400 302
8564 1 198.249 132.768 401 302
8565 1 198.027 132.813 401 308
8566 1 197.732 132.882 400 308
8567 1 197.466 132.975 401 300
8568 1 197.279 132.998 401 302
8569 1 197.102 133.01 400 296
8570 1 197.002 133.025 400 302
8571 1 196.863 133.055 400 306
8572 1 196.696 133.147 401 306
8573 1 196.352 133.275 400 308
8574 1 196.279 133.379 401 302
8575 1 196.162 133.27 400 308
8576 1 195.977 133.282 400 300
8577 1 195.815 133.257 401 302
8578 1 195.564 133.324 401 304
8579 1 195.323 133.338 402 304
8580 1 195.27 133.225 400 304
8581 1 195.183 133.125 400 310
8582 1 194.93 133.234 401 306
8583 1 194.836 133.343 402 302
8584 1 194.663 133.406 401 300
8585 1 194.398 133.507 400 306
8586 1 194.224 133.469 401 296
8587 1 194.105 133.628 401 302
8588 1 194.025 133.665 400 310
8589 1 193.995 133.708 401 312
8590 1 193.888 133.703 401 308
8591 1 193.803 133.838 400 316
8592 1 193.753 133.888 401 308
8593 1 193.625 133.935 400 312
8594 1 193.474 133.965 401 310
8595 1 193.468 133.903 400 310
8596 1 193.272 133.945 401 310
8597 1 193.27 133.915 400 312
8598 1 193.162 133.817 400 306
8599 1 193.045 133.773 401 306
8600 1 192.943 133.955 401 308
8601 1 192.858 134.107 401 304
8602 1 192.773 134.082 401 306
8603 1 192.613 134.095 401 308
8604 1 192.678 133.975 401 312
8605 1 192.603 133.948 401 308
8606 1 192.535 133.893 400 302
8607 1 192.489 133.825 399 312
8608 1 192.364 133.835 401 314
8609 1 192.335 133.795 400 314
8610 1 192.217 133.883 401 310
8611 1 192.11 133.97 401 318
8612 1 192.16 133.995 400 314
8613 1 192.107 133.985 400 318
8614 1 192.028 134.077 400 316
8615 1 191.863 134.107 401 318
8616 1 191.855 134.053 400 314
8617 1 191.795 133.98 400 314
8618 1 191.758 133.978 401 312
8619 1 191.752 134.04 400 314
8620 1 191.659 134.04 399 316
8621 1 191.546 134.03 401 320
8622 1 191.477 134.03 400 318
8623 1 191.41 134.037 400 316
8624 1 191.429 133.945 401 316
8625 1 191.343 134.12 400 316
8626 1 191.317 134.145 400 316
8627 1 191.247 134.214 401 316
8628 1 191.188 134.11 400 314
8629 1 191.145 134.19 400 312
8630 1 191.052 134.14 401 318
8631 1 191.017 133.898 401 316
8632 1 190.847 133.923 400 312
8633 1 190.773 133.835 400 308
8634 1 190.79 133.805 400 310
8635 1 190.792 133.718 400 308
8636 1 190.785 133.588 400 308
8637 1 190.715 133.528 400 312
8638 1 190.683 133.37 400 310
8639 1 190.673 133.32 400 308
8640 1 190.605 133.275 400 314
8641 1 190.595 133.102 400 314
8642 1 190.542 133.023 400 314
8643 1 190.498 133.042 400 312
8644 1 190.485 132.952 400 312
8645 1 190.488 132.827 400 312
8646 1 190.45 132.873 400 312
8647 1 190.458 132.78 400 312
8648 1 190.419 132.601 401 314
8649 1 190.368 132.452 400 314
8650 1 190.433 132.262 400 314
8651 1 190.406 132.087 401 318
8652 1 190.355 131.915 400 318
8653 1 190.357 131.77 400 322
8654 1 190.362 131.723 401 322
8655 1 190.333 131.59 400 322
8656 1 190.282 131.435 400 316
8657 1 190.312 131.29 400 314
8658 1 190.343 131.257 400 316
8659 1 190.391 131.14 399 312
8660 1 190.317 131.102 400 318
8661 1 190.33 130.97 400 314
8662 1 190.395 130.82 400 314
8663 1 190.398 130.8 400 314
8664 1 190.39 130.632 400 316
8665 1 190.332 130.586 401 310
8666 1 190.31 130.428 400 310
8667 1 190.385 130.232 400 312
8668 1 190.355 129.835 400 314
8669 1 190.377 129.695 400 318
8670 1 190.455 129.572 400 314
8671 1 190.375 129.488 400 314
8672 1 190.305 129.155 400 314
8673 1 190.3 129.113 400 312
8674 1 190.308 129.005 400 312
8675 1 190.278 128.99 400 316
8676 1 190.265 128.895 400 314
8677 1 190.201 128.667 399 314
8678 1 190.207 128.661 401 314
8679 1 190.2 128.695 400 310
8680 1 190.28 128.51 400 308
8681 1 190.188 128.275 400 312
8682 1 190.14 128.035 400 316
8683 1 190.032 127.972 400 312
8684 1 189.988 127.922 400 314
8685 1 189.95 127.677 400 312
8686 1 189.81 127.397 401 316
8687 1 189.805 127.14 401 316
8688 1 189.798 127.118 400 316
8689 1 189.81 127.015 400 314
8690 1 189.713 126.731 401 316
8691 1 189.725 126.478 400 314
8692 1 189.726 126.421 401 312
8693 1 189.558 126.545 400 316
8694 1 189.625 126.415 400 316
8695 1 189.639 126.288 399 310
8696 1 189.697 126.233 400 312
8697 1 189.675 126.16 400 314
8698 1 189.704 126.12 399 312
8699 1 189.757 126.1 400 310
8700 1 189.725 126.04 400 310
8701 1 189.705 125.978 400 310
8702 1 189.745 125.948 400 312
8703 1 189.702 125.897 400 310
8704 1 189.648 125.616 401 314
8705 1 189.631 125.434 401 314
8706 1 189.536 125.302 401 318
8707 1 189.556 125.267 401 316
8708 1 189.57 125.26 400 318
8709 1 189.509 125.192 401 318
8710 1 189.455 125.127 400 316
8711 1 189.4 125.118 400 316
8712 1 189.44 125.047 400 316
8713 1 189.363 124.825 400 314
8714 1 189.333 124.718 400 310
8715 1 189.287 124.537 400 314
8716 1 189.205 124.525 400 312
8717 1 189.088 124.308 400 316
8718 1 189.01 124.17 400 316
8719 1 188.993 124.095 400 316
8720 1 188.945 123.877 400 316
8721 1 188.905 123.85 400 314
8722 1 188.732 123.582 400 316
8723 1 188.762 123.535 400 318
8724 1 188.7 123.522 400 318
8725 1 188.657 123.375 400 316
8726 1 188.662 123.36 400 312
8727 1 188.67 123.157 400 312
8728 1 188.65 122.69 400 316
8729 1 188.641 122.549 401 314
8730 1 188.6 122.463 400 310
8731 1 188.499 122.294 401 316
8732 1 188.498 122.168 400 316
8733 1 188.45 122.005 400 318
8734 1 188.447 121.907 400 318
8735 1 188.46 121.645 400 320
8736 1 188.399 121.526 401 320
8737 1 188.405 121.375 400 316
8738 1 188.36 121.145 400 312
8739 1 188.35 121.235 400 312
8740 1 188.24 120.95 400 310
8741 1 188.252 120.875 400 310
8742 1 188.183 120.802 400 314
8743 1 188.155 120.748 400 314
8744 1 188.17 120.748 400 312
8745 1 188.152 120.579 401 314
8746 1 188.143 120.485 400 312
8747 1 188.12 120.45 400 314
8748 1 188.093 120.325 400 314
8749 1 188.065 120.212 401 314
8750 1 188.028 119.955 400 308
8751 1 187.895 119.715 400 308
8752 1 187.748 119.615 400 314
8753 1 187.708 119.426 401 310
8754 1 187.683 119.332 400 312
8755 1 187.677 119.135 399 306
8756 1 187.556 119.038 399 304
8757 1 187.455 118.957 400 308
8758 1 187.285 118.71 400 312
8759 1 187.244 118.504 401 312
8760 1 187.185 118.424 401 310
8761 1 187.055 118.208 399 310
8762 1 186.947 117.89 400 316
8763 1 186.88 117.832 400 318
8764 1 186.877 117.73 400 316
8765 1 186.818 117.561 401 320
8766 1 186.792 117.392 400 312
8767 1 186.78 117.237 400 308
8768 1 186.727 117.025 400 314
8769 1 186.66 116.89 400 310
8770 1 186.595 116.755 400 306
8771 1 186.308 116.412 400 314
8772 1 186.125 116.095 400 312
8773 1 185.945 115.86 400 312
8774 1 185.823 115.566 401 308
8775 1 185.635 115.295 400 310
8776 1 185.575 115.073 400 312
8777 1 185.41 114.707 400 302
8778 1 185.244 114.471 401 306
8779 1 185.155 114.38 400 308
8780 1 185.112 114.015 401 306
8781 1 185.025 113.832 400 302
8782 1 184.877 113.627 400 306
8783 1 184.782 113.42 400 302
8784 1 184.665 113.2 400 308
8785 1 184.481 112.928 401 306
8786 1 184.27 112.64 400 302
8787 1 184.112 112.471 401 306
8788 1 183.9 112.234 401 300
8789 1 183.758 112.035 401 306
8790 1 183.596 111.895 401 308
8791 1 183.485 111.612 400 312
8792 1 183.398 111.478 400 306
8793 1 183.349 111.352 401 300
8794 1 183.108 111.08 399 304
8795 1 182.933 110.759 402 314
8796 1 182.73 110.418 400 304
8797 1 182.47 110.04 400 312
8798 1 182.264 109.803 401 310
8799 1 182.11 109.555 400 312
8800 1 181.975 109.422 400 310
8801 1 181.843 109.192 401 314
8802 1 181.768 109.085 400 302
8803 1 181.575 108.7 400 314
8804 1 181.295 108.422 400 300
8805 1 181.12 108.17 401 302
8806 1 181.07 107.998 400 310
8807 1 180.907 107.647 399 306
8808 1 180.716 107.269 401 310
8809 1 180.561 107.045 401 308
8810 1 180.434 106.778 401 308
8811 1 180.322 106.554 401 312
8812 1 180.24 106.335 400 318
8813 1 180.217 106.202 401 312
8814 1 180.132 106.015 400 312
8815 1 179.97 105.913 401 310
8816 1 179.817 105.688 400 306
8817 1 179.808 105.434 401 312
8818 1 179.702 105.252 400 308
8819 1 179.512 105.022 402 312
8820 1 179.37 104.85 400 316
8821 1 179.324 104.623 401 314
8822 1 179.299 104.546 401 312
8823 1 179.217 104.319 401 306
8824 1 179.11 104.17 400 310
8825 1 179.067 104.02 401 310
8826 1 179.017 103.905 401 312
8827 1 178.912 103.865 400 308
8828 1 178.699 103.566 399 302
8829 1 178.585 103.325 400 310
8830 1 178.536 103.16 401 310
8831 1 178.452 102.882 400 310
8832 1 178.482 102.775 400 312
8833 1 178.367 102.486 401 312
8834 1 178.267 102.367 401 314
8835 1 178.167 102.285 400 314
8836 1 178.152 102.264 401 308
8837 1 178.102 102.07 400 320
8838 1 178.067 102.047 400 316
8839 1 178.012 102 400 306
8840 1 177.92 101.797 400 308
8841 1 177.912 101.74 400 310
8842 1 177.835 101.505 400 308
8843 1 177.579 101.359 401 310
8844 1 177.498 101.1 400 314
8845 1 177.411 100.935 401 318
8846 1 177.334 100.86 401 314
8847 1 177.173 100.718 400 312
8848 1 177.185 100.534 401 308
8849 1 177.012 100.364 401 308
8850 1 176.985 100.263 400 308
8851 1 176.993 100.177 401 306
8852 1 176.96 100.147 401 310
8853 1 176.793 99.8628 401 310
8854 1 176.703 99.7756 401 312
8855 1 176.608 99.5112 401 310
8856 1 176.454 99.1955 399 308
8857 1 176.401 99.0673 401 312
8858 1 176.395 98.78 400 310
8859 1 176.486 98.6234 401 306
8860 1 176.289 98.5411 401 306
8861 1 176.147 98.3392 401 310
8862 1 176.125 97.985 399 310
8863 1 175.958 97.915 400 308
8864 1 175.723 97.7731 401 312
8865 1 175.665 97.73 400 312
8866 1 175.626 97.5362 401 310
8867 1 175.545 97.34 400 304
8868 1 175.499 97.1272 401 308
8869 1 175.511 96.9202 401 306
8870 1 175.496 96.8479 401 310
8871 1 175.41 96.7325 400 308
8872 1 175.407 96.5775 400 304
8873 1 175.447 96.385 400 310
8874 1 175.459 96.2893 401 302
8875 1 175.531 96.0623 401 304
8876 1 175.613 95.895 400 308
8877 1 175.613 95.6958 401 312
8878 1 175.676 95.6035 401 310
8879 1 175.875 95.4264 401 308
8880 1 175.838 95.18 400 310
8881 1 175.833 95.0673 401 312
8882 1 175.853 94.9077 401 306
8883 1 175.855 94.5761 401 310
8884 1 175.923 94.4428 402 306
8885 1 175.827 94.2575 400 304
8886 1 175.805 94.05 400 304
8887 1 175.763 93.8454 401 306
8888 1 175.76 93.7175 400 302
8889 1 175.722 93.485 400 302
8890 1 175.695 93.2775 400 290
8891 1 175.855 92.9002 401 308
8892 1 175.988 92.4963 401 302
8893 1 175.935 92.217 401 310
8894 1 175.963 91.9 400 302
8895 1 175.955 91.586 401 296
8896 1 176.072 91.2625 400 306
8897 1 176.145 90.985 401 306
8898 1 176.224 90.7207 401 296
8899 1 176.338 90.3375 400 304
8900 1 176.226 90.2164 402 304
8901 1 176.157 90.0274 402 302
8902 1 176.229 89.6833 401 302
8903 1 176.215 89.5075 400 302
8904 1 176.17 89.315 400 302
8905 1 176.145 89.1375 400 306
8906 1 176.202 88.8603 401 300
8907 1 176.187 88.5212 401 306
8908 1 176.117 88.2818 401 308
8909 1 176.037 88.0873 401 292
8910 1 176.224 87.6384 401 308
8911 1 176.264 87.3085 402 308
8912 1 176.217 87.217 401 312
8913 1 176.067 86.9275 400 308
8914 1 176.062 86.65 400 302
8915 1 176.01 86.5162 401 308
8916 1 175.838 86.2225 400 310
8917 1 175.89 85.8825 400 304
8918 1 175.8 85.6125 400 302
8919 1 175.73 85.3175 400 306
8920 1 175.715 84.95 400 304
8921 1 175.729 84.604 399 310
8922 1 175.718 84.3865 401 308
8923 1 175.626 84.3741 401 308
8924 1 175.633 84.1746 401 300
8925 1 175.498 84.035 400 302
8926 1 175.5 83.665 400 304
8927 1 175.476 83.4688 401 306
8928 1 175.412 83.255 400 308
8929 1 175.337 82.9925 401 312
8930 1 175.33 82.805 400 308
8931 1 175.273 82.605 400 304
8932 1 175.12 82.6284 401 302
8933 1 175.08 82.2145 401 302
8934 1 174.917 82.0175 400 310
8935 1 174.798 81.9075 400 312
8936 1 174.76 81.7625 400 310
8937 1 174.738 81.6683 401 304
8938 1 174.702 81.5275 400 308
8939 1 174.67 81.2675 400 308
8940 1 174.637 81.0725 400 304
8941 1 174.782 80.8775 400 300
8942 1 174.845 80.6692 399 306
8943 1 174.878 80.4414 401 310
8944 1 174.857 80.3375 400 304
8945 1 174.661 80.1072 401 294
8946 1 174.594 79.9223 399 310
8947 1 174.213 79.835 400 302
8948 1 174.048 79.7875 400 302
8949 1 173.97 79.615 400 302
8950 1 173.808 79.455 400 306
8951 1 173.694 79.3333 399 306
8952 1 173.608 79.3217 401 308
8953 1 173.537 79.2175 400 302
8954 1 173.449 79.2219 401 302
8955 1 173.367 79.1421 401 308
8956 1 173.06 79.0673 401 308
8957 1 172.835 78.9425 400 300
8958 1 172.835 78.7375 400 306
8959 1 172.75 78.535 400 304
8960 1 172.853 78.4314 401 308
8961 1 172.653 78.305 400 308
8962 1 172.589 78.1297 401 304
8963 1 172.595 77.9625 400 314
8964 1 172.486 77.9152 401 308
8965 1 172.572 77.805 400 308
8966 1 172.54 77.6625 400 312
8967 1 172.514 77.6658 401 312
8968 1 172.605 77.5225 400 310
8969 1 172.599 77.4888 401 310
8970 1 172.48 77.405 400 308
8971 1 172.377 77.1825 400 310
8972 1 172.3 77.1675 400 314
8973 1 172.127 77.015 400 312
8974 1 172.125 76.9475 400 314
8975 1 172.03 76.8778 401 316
8976 1 171.955 76.8346 399 310
8977 1 171.975 76.7575 400 310
8978 1 172.065 76.6758 401 314
8979 1 172.075 76.586 401 312
8980 1 172.082 76.596 401 314
8981 1 172.063 76.6717 399 312
8982 1 172.162 76.6625 400 308
8983 1 172.13 76.6625 400 312
8984 1 171.975 76.625 400 314
8985 1 171.875 76.5725 400 312
8986 1 171.79 76.55 400 310
8987 1 171.713 76.4439 401 310
8988 1 171.571 76.4165 401 308
8989 1 171.39 76.385 400 312
8990 1 171.405 76.39 400 316
8991 1 171.329 76.4264 401 314
8992 1 171.285 76.36 400 312
8993 1 171.343 76.39 400 310
8994 1 171.183 76.3675 400 312
8995 1 171.035 76.3835 399 310
8996 1 170.766 76.4564 401 310
8997 1 170.852 76.415 400 314
8998 1 170.803 76.4025 400 312
8999 1 170.745 76.4225 400 314
9000 1 170.618 76.4464 401 312
9001 1 170.45 76.43 400 314
9002 1 170.282 76.3625 400 312
9003 1 170.118 76.35 400 312
9004 1 169.9 76.4225 400 304
9005 1 169.55 76.545 400 312
9006 1 169.47 76.55 400 312
9007 1 169.23 76.56 400 312
9008 1 169.085 76.609 399 310
9009 1 168.933 76.625 400 312
9010 1 168.915 76.6125 400 310
9011 1 168.763 76.6209 401 312
9012 1 168.565 76.5625 400 312
9013 1 168.493 76.57 400 314
9014 1 168.32 76.6025 400 310
9015 1 168.088 76.6025 400 308
9016 1 167.852 76.67 400 312
9017 1 167.648 76.7606 401 312
9018 1 167.362 76.7656 401 310
9019 1 167.02 76.8575 400 314
9020 1 166.895 76.885 400 312
9021 1 166.905 76.8404 401 316
9022 1 166.761 76.7232 401 316
9023 1 166.752 76.6475 400 310
9024 1 166.365 76.6825 400 314
9025 1 166.232 76.6325 400 314
9026 1 166.157 76.5525 400 318
9027 1 166.087 76.5711 401 314
9028 1 166.055 76.555 400 316
9029 1 165.998 76.5711 401 318
9030 1 165.988 76.6334 401 316
9031 1 165.898 76.625 400 314
9032 1 165.808 76.5825 400 316
9033 1 165.67 76.5625 400 316
9034 1 165.571 76.6309 401 312
9035 1 165.553 76.61 400 312
9036 1 165.387 76.6075 400 314
9037 1 165.416 76.6309 401 310
9038 1 165.057 76.6633 401 314
9039 1 164.938 76.6275 400 314
9040 1 164.699 76.5764 399 312
9041 1 164.558 76.5275 400 312
9042 1 164.499 76.4464 401 314
9043 1 164.52 76.42 400 314
9044 1 164.364 76.3441 401 318
9045 1 164.324 76.3441 401 318
9046 1 164.311 76.4135 399 314
9047 1 164.292 76.3342 401 320
9048 1 164.291 76.2481 399 318
9049 1 164.275 76.18 400 318
9050 1 164.218 76.1 400 318
9051 1 164.095 76.0475 400 318
9052 1 163.958 76.0325 400 320
9053 1 164.057 76.0349 401 316
9054 1 163.702 75.9975 399 316
9055 1 163.57 76.0275 400 314
9056 1 163.449 76.0602 399 310
9057 1 163.31 76.0575 400 316
9058 1 163.35 76 400 314
9059 1 163.173 75.9475 400 314
9060 1 163.148 75.95 400 312
9061 1 163.118 75.9425 400 316
9062 1 163.083 75.9475 400 316
9063 1 162.925 75.935 400 318
9064 1 162.898 75.9352 401 312
9065 1 162.907 75.8825 400 314
9066 1 162.838 75.7775 400 316
9067 1 162.697 75.7193 399 312
9068 1 162.69 75.7075 400 316
9069 1 162.66 75.6875 400 316
9070 1 162.548 75.68 400 314
9071 1 162.447 75.595 400 314
9072 1 162.365 75.5775 400 314
9073 1 162.178 75.545 400 316
9074 1 162.067 75.515 400 314
9075 1 162.214 75.4663 401 312
9076 1 162.083 75.4375 400 312
9077 1 162.032 75.445 400 316
9078 1 161.98 75.375 400 312
9079 1 161.975 75.395 400 314
9080 1 162.097 75.345 400 314
9081 1 162.157 75.2494 401 318
9082 1 162.053 75.1925 400 316
9083 1 162.13 75.165 400 316
9084 1 162.122 75.1172 401 318
9085 1 162.025 75.09 400 314
9086 1 161.99 75.045 400 316
9087 1 161.96 75.0525 400 316
9088 1 161.985 75.015 400 318
9089 1 161.972 75.005 400 320
9090 1 161.79 74.9625 400 316
9091 1 161.764 74.9549 399 314
9092 1 161.8 74.9125 400 316
9093 1 161.787 74.9125 400 316
9094 1 161.727 74.89 400 314
9095 1 161.715 74.865 400 314
9096 1 161.802 74.8546 399 314
9097 1 161.83 74.7925 400 320
9098 1 161.832 74.7744 399 316
9099 1 161.877 74.7744 399 314
9100 1 161.893 74.7157 401 316
9101 1 161.812 74.675 400 316
9102 1 161.812 74.675 400 316
9103 1 161.72 74.675 400 316
9104 1 161.825 74.59 400 320
9105 1 161.815 74.5375 400 326
9106 1 161.803 74.5075 400 328
9107 1 161.752 74.5175 400 328
9108 1 161.815 74.5288 399 326
9109 1 161.9 74.54 400 326
9110 1 161.96 74.605 400 324
9111 1 162.028 74.56 400 322
9112 1 162.095 74.5639 399 322
9113 1 162.085 74.58 400 322
9114 1 162.11 74.595 400 320
9115 1 162.105 74.61 400 322
9116 1 162.077 74.6425 400 320
9117 1 162.053 74.635 400 320
9118 1 162 74.68 400 320
9119 1 161.95 74.685 400 320
9120 1 161.89 74.68 400 318
9121 1 161.965 74.6975 400 318
9122 1 162.045 74.685 400 318
9123 1 161.977 74.675 400 318
9124 1 161.977 74.675 400 318
9125 1 162.01 74.7025 400 318
9126 1 161.97 74.6775 400 318
9127 1 161.992 74.7018 399 320
9128 1 162.067 74.6808 401 320
9129 1 162.035 74.6825 400 320
9130 1 162.035 74.6825 400 320
9131 1 162.05 74.7225 400 320
9132 1 162.093 74.7125 400 318
9133 1 162.165 74.7375 400 318
9134 1 162.107 74.7625 400 316
9135 1 162.102 74.7525 400 318
9136 1 162.102 74.7525 400 318
9137 1 162.14 74.7425 400 320
9138 1 162.1 74.7794 399 314
9139 1 162.007 74.8425 400 312
9140 1 161.977 74.8825 400 312
9141 1 161.952 74.8975 400 310
9142 1 162.01 74.9175 400 312
9143 1 161.968 74.8925 400 310
9144 1 162.048 74.86 400 312
9145 1 161.719 74.985 399 312
9146 1 161.697 74.9225 400 310
9147 1 161.585 74.9375 400 310
9148 1 161.567 74.9175 400 308
9149 1 161.56 74.8875 400 312
9150 1 161.584 74.8722 399 310
9151 1 161.61 74.8625 400 308
9152 1 161.65 74.8825 400 308
9153 1 161.575 74.9075 400 308
9154 1 161.544 74.8947 399 306
9155 1 161.585 74.875 400 308
9156 1 161.47 74.91 400 310
9157 1 161.442 74.955 400 308
9158 1 161.45 74.9875 400 308
9159 1 161.4 75.035 400 310
9160 1 161.424 75.0648 401 308
9161 1 161.524 75.0351 399 308
9162 1 161.417 75.0575 400 306
9163 1 161.262 75.0775 400 306
9164 1 161.27 75.0625 400 310
9165 1 161.338 75.1375 400 308
9166 1 161.333 75.1625 400 310
9167 1 161.285 75.1875 400 310
9168 1 161.29 75.155 400 304
9169 1 161.285 75.17 400 304
9170 1 161.305 75.185 400 304
9171 1 161.287 75.2075 400 304
9172 1 161.245 75.2475 400 306
9173 1 161.292 75.2075 400 308
9174 1 161.305 75.2175 400 306
9175 1 161.403 75.3 400 302
9176 1 161.494 75.2982 399 304
9177 1 161.564 75.3965 401 310
9178 1 161.623 75.4875 400 302
9179 1 161.636 75.5387 401 306
9180 1 161.738 75.596 401 304
9181 1 161.815 75.645 400 312
9182 1 161.766 75.6658 401 304
9183 1 162.012 75.7025 400 310
9184 1 162.284 75.611 401 306
9185 1 162.245 75.6475 400 312
9186 1 162.25 75.6275 400 306
9187 1 162.345 75.615 400 302
9188 1 162.317 75.6025 400 302
9189 1 162.185 75.76 400 302
9190 1 162.175 75.795 400 304
9191 1 162.298 75.7644 399 302
9192 1 162.267 75.8653 401 306
9193 1 162.322 75.8975 400 302
9194 1 162.474 75.8872 399 308
9195 1 162.485 75.8433 402 306
9196 1 162.56 75.9275 400 308
9197 1 162.675 76.05 400 310
9198 1 162.817 76.1675 400 304
9199 1 162.88 76.2175 400 308
9200 1 162.875 76.3142 401 302
9201 1 162.968 76.3425 400 306
9202 1 163.023 76.475 400 306
9203 1 163.262 76.5525 400 306
9204 1 163.368 76.57 400 304
9205 1 163.312 76.5975 400 300
9206 1 163.205 76.705 400 300
9207 1 163.185 76.7307 401 304
9208 1 163.173 76.86 400 302
9209 1 163.248 77.0275 400 312
9210 1 163.305 77.0575 400 312
9211 1 163.514 77.1022 401 310
9212 1 163.627 77.0925 400 306
9213 1 163.678 77.2425 400 312
9214 1 163.676 77.3142 401 304
9215 1 163.813 77.4439 401 308
9216 1 163.833 77.48 400 300
9217 1 164.007 77.4776 402 298
9218 1 164.072 77.4514 401 300
9219 1 164.147 77.606 401 300
9220 1 164.12 77.5162 401 304
9221 1 164.145 77.5686 401 308
9222 1 164.185 77.4813 401 304
9223 1 164.305 77.4925 400 298
9224 1 164.227 77.5025 400 308
9225 1 164.298 77.5775 400 306
9226 1 164.327 77.5925 400 306
9227 1 164.304 77.611 401 300
9228 1 164.289 77.6883 401 308
9229 1 164.349 77.8454 401 300
9230 1 164.359 77.8454 401 310
9231 1 164.43 78.0175 400 310
9232 1 164.424 77.9776 401 302
9233 1 164.514 77.9626 401 306
9234 1 164.519 78.0574 401 306
9235 1 164.678 78.2 400 310
9236 1 164.671 78.2668 401 314
9237 1 164.648 78.2875 400 308
9238 1 164.623 78.3067 401 310
9239 1 164.661 78.3566 401 312
9240 1 164.648 78.4514 401 308
9241 1 164.683 78.6758 401 304
9242 1 164.678 78.665 400 306
9243 1 164.665 78.715 400 310
9244 1 164.778 78.813 401 314
9245 1 164.875 79.015 400 310
9246 1 164.98 79.075 400 308
9247 1 165.062 79.31 400 316
9248 1 165.077 79.3975 400 308
9249 1 165.232 79.47 400 312
9250 1 165.287 79.5062 401 312
9251 1 165.488 79.7225 400 312
9252 1 165.651 79.8329 401 310
9253 1 165.748 79.9 400 308
9254 1 165.843 79.985 400 310
9255 1 165.928 80.1796 401 310
9256 1 165.995 80.3342 401 302
9257 1 166.135 80.5212 401 308
9258 1 166.43 80.925 400 304
9259 1 166.623 81.265 400 306
9260 1 166.735 81.4725 400 304
9261 1 167.055 81.795 400 312
9262 1 167.364 82.0623 401 306
9263 1 167.488 82.4125 400 314
9264 1 167.519 82.414 401 302
9265 1 167.725 82.7225 400 312
9266 1 167.97 82.9626 401 304
9267 1 168.287 83.3125 400 308
9268 1 168.494 83.5789 399 316
9269 1 168.643 83.7082 401 312
9270 1 168.748 83.9426 401 308
9271 1 168.91 84.1425 400 316
9272 1 169.147 84.3416 401 312
9273 1 169.284 84.5323 402 300
9274 1 169.608 84.7756 401 308
9275 1 169.756 84.8703 401 302
9276 1 170.067 85.0274 401 306
9277 1 170.225 85.15 400 306
9278 1 170.42 85.2125 400 312
9279 1 170.756 85.3242 401 312
9280 1 170.82 85.3466 401 310
9281 1 171.178 85.5675 400 308
9282 1 171.461 85.8872 399 310
9283 1 171.718 86.08 400 312
9284 1 171.751 86.1721 401 312
9285 1 171.813 86.2469 401 308
9286 1 171.993 86.3192 401 314
9287 1 172.14 86.505 400 312
9288 1 172.267 86.7032 401 314
9289 1 172.409 86.8229 401 312
9290 1 172.607 86.95 400 314
9291 1 172.637 87.06 400 312
9292 1 172.88 87.275 400 308
9293 1 172.975 87.4489 401 308
9294 1 173.05 87.5636 401 308
9295 1 173.262 87.5975 400 308
9296 1 173.459 87.7531 401 310
9297 1 173.541 87.9052 401 314
9298 1 173.675 87.8925 400 312
9299 1 173.92 87.995 400 308
9300 1 174.185 88.1225 400 312
9301 1 174.227 88.17 400 312
9302 1 174.452 88.4325 400 304
9303 1 174.643 88.7625 400 304
9304 1 174.756 88.8254 401 304
9305 1 174.933 88.9676 401 308
9306 1 175.09 88.96 400 304
9307 1 175.315 89.13 400 308
9308 1 175.62 89.3275 400 304
9309 1 175.82 89.47 400 304
9310 1 176.007 89.745 400 306
9311 1 176.377 89.9275 400 304
9312 1 176.524 90.1521 401 302
9313 1 176.738 90.3666 401 302
9314 1 176.995 90.3815 401 304
9315 1 177.118 90.5925 400 302
9316 1 177.279 90.8454 401 314
9317 1 177.516 91.0075 401 306
9318 1 177.735 91.2525 400 306
9319 1 177.965 91.645 400 304
9320 1 177.877 91.72 400 306
9321 1 177.972 91.8875 400 304
9322 1 178.266 91.908 402 314
9323 1 178.545 91.92 400 314
9324 1 178.675 92.04 400 312
9325 1 178.955 92.1825 400 306
9326 1 179.14 92.1995 401 294
9327 1 179.459 92.3142 401 304
9328 1 179.667 92.41 400 306
9329 1 179.868 92.5112 401 306
9330 1 179.97 92.5 400 306
9331 1 180.277 92.5561 401 302
9332 1 180.529 92.6459 401 308
9333 1 180.753 92.9077 401 304
9334 1 180.845 93.0125 400 302
9335 1 180.938 93.202 401 304
9336 1 181.155 93.2544 401 308
9337 1 181.312 93.5312 401 310
9338 1 181.407 93.5575 400 306
9339 1 181.579 93.7406 401 308
9340 1 181.708 93.8105 401 306
9341 1 181.787 93.9125 400 298
9342 1 181.97 93.885 400 300
9343 1 182.243 94.105 400 304
9344 1 182.536 94.3267 401 302
9345 1 182.757 94.405 400 302
9346 1 183.105 94.4339 401 298
9347 1 183.24 94.6475 400 300
9348 1 183.26 94.8125 400 302
9349 1 183.496 94.9676 401 314
9350 1 183.535 95.2075 400 306
9351 1 183.656 95.2968 401 300
9352 1 183.785 95.35 400 306
9353 1 183.75 95.4175 400 306
9354 1 183.787 95.445 400 300
9355 1 183.815 95.475 400 312
9356 1 183.875 95.5025 400 308
9357 1 183.938 95.4613 401 312
9358 1 183.813 95.5012 401 304
9359 1 183.903 95.6675 400 306
9360 1 184.09 95.7475 400 306
9361 1 184.252 95.8525 400 310
9362 1 184.317 95.8379 401 302
9363 1 184.498 95.8632 402 308
9364 1 184.616 95.9651 401 312
9365 1 184.778 96.1471 401 304
9366 1 184.791 96.2643 401 300
9367 1 184.875 96.5287 401 312
9368 1 185.122 96.5761 401 308
9369 1 185.262 96.7082 401 304
9370 1 185.415 96.795 400 308
9371 1 185.577 97.02 400 308
9372 1 185.555 97.1575 400 302
9373 1 185.589 97.2718 401 296
9374 1 185.802 97.4085 399 308
9375 1 185.918 97.5736 401 304
9376 1 186.097 97.8075 400 300
9377 1 186.247 98.0224 401 308
9378 1 186.232 98.3475 400 308
9379 1 186.372 98.5885 401 306
9380 1 186.593 98.6925 400 298
9381 1 186.73 98.8625 400 306
9382 1 186.868 99.0725 400 306
9383 1 186.882 99.16 400 306
9384 1 187.015 99.389 401 308
9385 1 187.148 99.5915 399 302
9386 1 187.319 99.813 401 306
9387 1 187.428 100.015 400 312
9388 1 187.57 100.03 400 304
9389 1 187.595 100.233 400 304
9390 1 187.813 100.439 401 306
9391 1 187.9 100.642 400 304
9392 1 187.972 100.743 400 306
9393 1 188.065 100.95 401 308
9394 1 188.279 101.162 401 300
9395 1 188.379 101.334 401 304
9396 1 188.521 101.496 401 298
9397 1 188.474 101.701 401 302
9398 1 188.593 101.995 400 302
9399 1 188.725 102.138 400 304
9400 1 188.965 102.097 400 308
9401 1 189.2 102.182 401 306
9402 1 189.215 102.382 400 304
9403 1 189.342 102.506 401 308
9404 1 189.411 102.628 401 308
9405 1 189.505 102.873 400 310
9406 1 189.501 102.913 401 306
9407 1 189.537 103.04 400 304
9408 1 189.46 103.168 400 306
9409 1 189.577 103.245 400 306
9410 1 189.703 103.394 401 316
9411 1 189.84 103.602 399 306
9412 1 189.912 103.71 400 308
9413 1 190.087 103.825 401 302
9414 1 190.265 104.06 400 302
9415 1 190.152 104.252 401 304
9416 1 190.421 104.363 399 304
9417 1 190.475 104.612 400 308
9418 1 190.488 104.86 400 304
9419 1 190.738 105.082 400 312
9420 1 190.87 105.2 400 314
9421 1 191.142 105.264 402 308
9422 1 191.334 105.424 401 306
9423 1 191.53 105.472 400 298
9424 1 191.623 105.616 401 294
9425 1 191.97 105.668 401 304
9426 1 192.185 105.686 401 308
9427 1 192.345 105.8 400 306
9428 1 192.601 105.863 401 304
9429 1 192.745 105.94 400 302
9430 1 193.025 106.07 401 298
9431 1 193.407 106.18 400 302
9432 1 193.566 106.332 401 308
9433 1 193.756 106.424 401 304
9434 1 193.935 106.483 400 304
9435 1 193.955 106.55 400 306
9436 1 193.988 106.439 401 304
9437 1 194.075 106.574 401 304
9438 1 194.235 106.73 400 304
9439 1 194.461 106.776 401 304
9440 1 194.601 106.83 401 306
9441 1 194.673 106.805 401 310
9442 1 194.825 106.825 401 304
9443 1 194.965 107.028 400 308
9444 1 195.232 106.965 401 300
9445 1 195.429 106.888 401 310
9446 1 195.541 106.865 399 312
9447 1 195.733 106.898 401 308
9448 1 195.817 106.927 400 314
9449 1 196.055 106.858 400 314
9450 1 196.15 106.808 401 308
9451 1 196.466 106.838 401 306
9452 1 196.761 106.905 401 302
9453 1 197.178 106.802 400 306
9454 1 197.404 106.813 401 302
9455 1 197.516 106.769 399 308
9456 1 197.564 106.796 401 302
9457 1 197.713 106.752 400 308
9458 1 197.935 106.8 400 306
9459 1 198.18 106.696 401 306
9460 1 198.315 106.705 400 308
9461 1 198.575 106.64 400 312
9462 1 198.825 106.632 400 306
9463 1 199.185 106.61 400 304
9464 1 199.381 106.784 399 312
9465 1 199.317 106.893 401 306
9466 1 199.558 107.007 400 312
9467 1 199.667 107.16 400 306
9468 1 199.86 107.223 399 306
9469 1 199.935 107.33 400 304
9470 1 200.22 107.347 400 308
9471 1 200.316 107.469 399 306
9472 1 200.499 107.406 401 306
9473 1 200.743 107.335 400 306
9474 1 200.812 107.455 400 298
9475 1 201.058 107.541 399 306
9476 1 201.212 107.616 401 306
9477 1 201.379 107.633 401 302
9478 1 201.537 107.683 400 310
9479 1 201.686 107.728 401 306
9480 1 201.833 107.873 400 308
9481 1 201.935 107.985 400 306
9482 1 202.183 108.022 400 304
9483 1 202.262 108.088 400 308
9484 1 202.352 108.162 401 308
9485 1 202.403 108.24 400 308
9486 1 202.627 108.165 400 306
9487 1 202.86 108.233 400 306
9488 1 203.04 108.332 400 298
9489 1 203.227 108.332 401 310
9490 1 203.421 108.541 401 308
9491 1 203.57 108.718 400 304
9492 1 203.768 108.79 400 310
9493 1 204.025 108.895 401 306
9494 1 204.115 108.98 399 310
9495 1 204.303 109.03 400 308
9496 1 204.471 109.165 401 308
9497 1 204.602 109.188 400 312
9498 1 204.657 109.285 400 306
9499 1 204.803 109.324 401 308
9500 1 205.08 109.415 400 308
9501 1 205.3 109.49 400 308
9502 1 205.429 109.461 401 302
9503 1 205.621 109.616 401 312
9504 1 205.657 109.677 400 306
9505 1 205.827 109.71 400 308
9506 1 205.955 109.751 401 308
9507 1 206.052 109.791 401 306
9508 1 206.248 109.828 400 304
9509 1 206.368 109.875 400 302
9510 1 206.567 109.888 400 312
9511 1 206.692 109.915 400 304
9512 1 206.877 109.968 400 304
9513 1 206.975 110.03 401 306
9514 1 207.39 110 400 306
9515 1 207.731 110.14 401 310
9516 1 208.03 110.177 402 298
9517 1 208.268 110.328 400 306
9518 1 208.484 110.466 401 306
9519 1 208.621 110.601 401 308
9520 1 208.708 110.603 401 304
9521 1 209.235 110.555 400 308
9522 1 209.621 110.651 401 304
9523 1 209.938 110.647 400 308
9524 1 210.232 110.663 401 302
9525 1 210.515 110.614 402 310
9526 1 210.673 110.765 400 312
9527 1 211.007 110.761 401 310
9528 1 211.265 110.88 400 308
9529 1 211.68 110.85 400 300
9530 1 211.798 110.823 400 304
9531 1 212.083 110.825 400 300
9532 1 212.465 110.892 400 300
9533 1 212.86 111.022 401 300
9534 1 213.182 111.075 401 304
9535 1 213.453 111.124 402 300
9536 1 213.701 111.172 401 304
9537 1 213.803 111.329 401 298
9538 1 213.923 111.433 400 306
9539 1 214.202 111.355 400 304
9540 1 214.805 111.078 400 314
9541 1 215.132 111.01 401 306
9542 1 215.183 111.1 400 308
9543 1 215.501 111.107 401 308
9544 1 215.733 111.067 401 308
9545 1 215.808 111.155 401 306
9546 1 216.023 111.097 400 304
9547 1 216.175 111.132 401 300
9548 1 216.324 111.177 401 308
9549 1 216.37 111.267 400 308
9550 1 216.494 111.207 401 304
9551 1 216.732 111.308 400 306
9552 1 216.903 111.272 400 316
9553 1 216.928 111.282 400 304
9554 1 217.12 111.33 400 310
9555 1 217.292 111.31 400 304
9556 1 217.455 111.392 400 308
9557 1 217.574 111.289 401 306
9558 1 217.656 111.337 401 298
9559 1 217.805 111.302 400 306
9560 1 218.052 111.322 401 306
9561 1 218.267 111.349 401 304
9562 1 218.232 111.435 400 304
9563 1 218.377 111.464 401 310
9564 1 218.524 111.377 401 308
9565 1 218.718 111.427 400 312
9566 1 218.955 111.297 401 308
9567 1 218.975 111.297 401 308
9568 1 219.167 111.165 400 314
9569 1 219.173 111.188 400 304
9570 1 219.305 111.213 400 302
9571 1 219.461 111.175 401 308
9572 1 219.606 111.16 401 308
9573 1 219.757 111.12 400 306
9574 1 219.792 111.19 400 306
9575 1 219.855 111.205 400 310
9576 1 219.95 111.147 400 314
9577 1 220.002 111.157 400 306
9578 1 220.053 111.203 400 308
9579 1 219.975 111.269 401 310
9580 1 220.025 111.28 400 312
9581 1 219.998 111.404 401 312
9582 1 220.105 111.522 400 308
9583 1 220.12 111.65 400 314
9584 1 220.2 111.588 400 314
9585 1 220.242 111.678 401 314
9586 1 220.275 111.722 400 308
9587 1 220.403 111.75 400 308
9588 1 220.433 111.787 400 312
9589 1 220.417 111.875 400 310
9590 1 220.477 111.948 400 312
9591 1 220.417 112.11 400 314
9592 1 220.476 112.155 401 314
9593 1 220.576 112.185 401 310
9594 1 220.728 112.067 401 314
9595 1 220.702 112.11 400 308
9596 1 220.683 112.224 401 312
9597 1 220.857 112.203 400 316
9598 1 220.913 112.137 401 320
9599 1 220.952 112.108 399 316
9600 1 221.02 112.147 401 312
9601 1 221.123 112.052 400 316
9602 1 221.232 112.07 401 318
9603 1 221.24 112.11 400 316
9604 1 221.23 112.125 400 318
9605 1 221.369 112.005 401 316
9606 1 221.464 111.957 399 310
9607 1 221.636 111.791 401 312
9608 1 221.732 111.772 400 314
9609 1 221.752 111.78 400 316
9610 1 221.803 111.8 400 316
9611 1 221.857 111.718 400 314
9612 1 221.863 111.755 400 314
9613 1 221.923 111.796 401 314
9614 1 221.975 111.718 401 314
9615 1 221.88 111.83 400 316
9616 1 222.018 111.668 400 316
9617 1 222.02 111.706 401 318
9618 1 221.995 111.75 400 316
9619 1 222.04 111.733 401 316
9620 1 222.113 111.623 400 318
9621 1 222.243 111.574 399 318
9622 1 222.2 111.545 400 316
9623 1 222.24 111.525 400 316
9624 1 222.207 111.711 401 316
9625 1 222.403 111.498 400 316
9626 1 222.425 111.47 400 316
9627 1 222.463 111.353 400 318
9628 1 222.438 111.368 400 316
9629 1 222.482 111.35 400 316
9630 1 222.519 111.282 401 314
9631 1 222.48 111.305 400 316
9632 1 222.55 111.287 400 316
9633 1 222.56 111.275 400 314
9634 1 222.597 111.297 400 312
9635 1 222.623 111.267 400 312
9636 1 222.583 111.4 400 314
9637 1 222.625 111.33 400 312
9638 1 222.69 111.315 400 310
9639 1 222.685 111.308 400 310
9640 1 222.69 111.335 400 310
9641 1 222.69 111.335 400 310
9642 1 222.692 111.37 400 312
9643 1 222.683 111.325 400 312
9644 1 222.738 111.278 400 310
9645 1 222.702 111.315 400 310
9646 1 222.73 111.34 400 310
9647 1 222.743 111.248 400 312
9648 1 222.782 111.3 400 314
9649 1 222.783 111.272 401 312
9650 1 222.79 111.192 400 310
9651 1 222.82 111.145 400 310
9652 1 222.798 111.127 400 310
9653 1 222.805 111.065 400 310
9654 1 222.812 111.07 400 310
9655 1 222.782 110.968 400 310
9656 1 222.8 110.938 400 310
9657 1 222.825 110.858 400 310
9658 1 222.827 110.73 400 308
9659 1 222.86 110.705 400 306
9660 1 222.855 110.737 400 304
9661 1 222.89 110.61 400 306
9662 1 222.902 110.584 399 306
9663 1 222.882 110.61 400 304
9664 1 222.855 110.668 400 302
9665 1 222.835 110.78 400 304
9666 1 222.827 110.812 400 304
9667 1 222.808 110.83 400 306
9668 1 222.83 110.763 400 304
9669 1 222.803 110.688 400 304
9670 1 222.79 110.645 400 304
9671 1 222.798 110.662 400 308
9672 1 222.772 110.586 399 308
9673 1 222.803 110.525 400 310
9674 1 222.845 110.545 400 314
9675 1 222.863 110.547 400 314
9676 1 222.895 110.515 400 316
9677 1 222.815 110.754 399 308
9678 1 222.912 110.65 400 312
9679 1 222.882 110.793 400 310
9680 1 222.882 110.757 400 310
9681 1 222.92 110.868 400 310
9682 1 222.9 110.927 400 312
9683 1 222.958 110.955 400 316
9684 1 222.88 111.16 400 318
9685 1 222.975 111.217 401 312
9686 1 222.94 111.287 401 314
9687 1 222.92 111.442 400 308
9688 1 222.933 111.588 400 314
9689 1 222.865 111.705 400 306
9690 1 222.84 111.793 400 308
9691 1 222.855 111.858 401 310
9692 1 222.848 112.025 401 312
9693 1 222.845 112.157 401 306
9694 1 222.782 112.225 400 306
9695 1 222.825 112.282 401 308
9696 1 222.852 112.296 399 308
9697 1 222.92 112.388 400 310
9698 1 223.028 112.39 400 304
9699 1 223.085 112.449 401 312
0 1 251.462 249.711 422 370
1 1 251.398 249.619 399 326
2 1 251.394 249.628 401 300
3 1 251.312 249.506 401 300
4 1 251.335 249.502 400 298
5 1 251.355 249.482 400 300
6 1 251.295 249.53 400 294
7 1 251.152 249.556 401 298
8 1 251.05 249.405 400 302
9 1 251.03 249.393 400 300
10 1 250.995 249.322 401 298
11 1 250.968 249.255 400 308
12 1 250.928 249.175 400 302
13 1 250.885 249.078 399 302
14 1 250.965 249.16 399 306
15 1 250.935 249.097 400 296
16 1 250.863 249.002 401 310
17 1 250.775 249.028 400 310
18 1 250.78 248.815 400 304
19 1 250.602 248.59 400 296
20 1 250.613 248.338 400 300
21 1 250.738 248.087 401 300
22 1 250.718 247.822 400 300
23 1 250.708 247.577 400 302
24 1 250.757 247.355 400 304
25 1 250.735 247.157 400 308
26 1 250.783 247.047 401 306
27 1 250.775 246.975 400 306
28 1 250.516 246.9 401 302
29 1 250.455 246.623 400 312
30 1 250.4 246.393 400 310
31 1 250.4 246.18 400 302
32 1 250.417 245.928 400 308
33 1 250.364 245.781 401 300
34 1 250.345 245.588 400 298
35 1 250.308 245.393 400 300
36 1 250.252 245.3 400 296
37 1 250.238 245.025 400 306
38 1 250.192 244.875 400 306
39 1 250.13 244.795 400 316
40 1 250.053 244.562 400 308
41 1 250.015 244.173 400 302
42 1 249.975 243.968 400 310
43 1 249.865 244.032 401 300
44 1 249.748 243.753 401 312
45 1 249.444 243.673 401 304
46 1 249.365 243.577 400 302
47 1 249.273 243.357 400 312
48 1 249.18 243.088 399 304
49 1 249.105 242.933 401 314
50 1 248.95 242.678 400 314
51 1 248.868 242.58 400 308
52 1 248.755 242.43 400 308
53 1 248.665 242.23 400 310
54 1 248.583 241.977 400 310
55 1 248.455 241.942 400 302
56 1 248.363 241.82 400 308
57 1 248.227 241.485 400 310
58 1 248.135 241.273 400 298
59 1 247.985 241.24 400 310
60 1 247.835 241.245 400 308
61 1 247.741 241.17 401 306
62 1 247.713 240.982 400 304
63 1 247.705 240.743 400 298
64 1 247.553 240.74 400 304
65 1 247.322 240.85 400 312
66 1 247.214 240.651 401 314
67 1 247.125 240.635 400 310
68 1 247.012 240.61 400 312
69 1 246.81 240.8 401 312
70 1 246.748 240.775 400 314
71 1 246.635 240.662 400 312
72 1 246.493 240.675 400 316
73 1 246.387 240.59 400 310
74 1 246.364 240.322 401 316
75 1 246.262 240.393 400 316
76 1 246.167 240.394 401 316
77 1 246 240.39 400 314
78 1 245.94 240.367 401 310
79 1 245.857 240.395 400 312
80 1 245.762 240.38 400 318
81 1 245.773 240.332 401 318
82 1 245.798 240.167 400 314
83 1 245.78 240.143 400 316
84 1 245.748 240.152 401 314
85 1 245.618 240.185 400 314
86 1 245.655 240.135 400 318
87 1 245.646 240.055 401 322
88 1 245.646 240.055 401 322
89 1 245.662 240.015 400 318
90 1 245.62 240.025 400 316
91 1 245.561 239.96 401 316
92 1 245.577 239.928 400 316
93 1 245.56 239.952 400 316
94 1 245.498 239.977 400 318
95 1 245.392 240.187 401 316
96 1 245.322 240.197 400 320
97 1 245.3 240.202 400 316
98 1 245.285 240.188 400 316
99 1 245.285 240.188 400 316
100 1 245.285 240.188 400 316
101 1 245.31 240.137 400 316
102 1 245.192 240.182 401 320
103 1 245.173 240.22 400 320
104 1 245.175 240.262 400 320
105 1 245.167 240.257 400 318
106 1 245.075 240.287 400 318
107 1 245.08 240.27 400 316
108 1 245.085 240.265 400 316
109 1 245.085 240.265 400 316
110 1 245.07 240.17 400 316
111 1 245.127 240.137 400 316
112 1 245.11 240.198 399 314
113 1 245.107 240.157 400 312
114 1 245.093 240.095 400 308
115 1 245.09 240.087 401 314
116 1 245.225 239.975 400 312
117 1 245.273 239.933 400 310
118 1 245.273 239.933 400 310
119 1 245.205 239.915 400 314
120 1 245.398 239.683 400 312
121 1 245.398 239.683 400 312
122 1 245.373 239.743 400 312
123 1 245.46 239.607 400 318
124 1 245.433 239.572 400 314
125 1 245.595 239.465 400 310
126 1 245.735 239.357 400 312
127 1 245.777 239.414 399 310
128 1 245.767 239.358 399 312
129 1 245.85 239.197 400 312
130 1 245.88 239.192 400 310
131 1 245.86 239.173 400 308
132 1 245.88 239.213 400 308
133 1 245.942 239.185 400 312
134 1 246.005 239.08 400 310
135 1 246.18 238.995 399 308
136 1 246.219 239.035 401 302
137 1 246.329 238.93 401 304
138 1 246.44 238.803 400 308
139 1 246.515 238.738 400 306
140 1 246.496 238.776 401 308
141 1 246.607 238.576 399 308
142 1 246.615 238.475 400 310
143 1 246.643 238.509 401 308
144 1 246.643 238.436 401 308
145 1 246.637 238.433 400 308
146 1 246.755 238.315 400 306
147 1 246.798 238.25 400 308
148 1 246.85 238.188 400 310
149 1 246.928 238.135 400 312
150 1 246.945 238.177 401 310
151 1 246.97 238.045 401 310
152 1 247.077 238.005 400 310
153 1 247.188 237.822 400 314
154 1 247.278 237.7 400 308
155 1 247.463 237.495 400 314
156 1 247.477 237.502 400 312
157 1 247.59 237.303 400 310
158 1 247.627 237.132 400 314
159 1 247.65 236.993 400 312
160 1 247.668 237.015 401 314
161 1 247.883 236.733 401 314
162 1 247.993 236.368 400 310
163 1 248.022 236.249 401 312
164 1 248.252 236.04 400 314
165 1 248.334 235.88 401 316
166 1 248.43 235.74 400 312
167 1 248.468 235.41 400 314
168 1 248.523 235.352 400 312
169 1 248.57 235.227 400 310
170 1 248.702 234.928 400 314
171 1 248.813 234.686 401 312
172 1 248.985 234.54 400 312
173 1 249.095 234.502 400 312
174 1 249.165 234.341 399 310
175 1 249.213 234.238 400 310
176 1 249.3 234.025 400 314
177 1 249.274 234.007 401 312
178 1 249.363 233.915 400 316
179 1 249.57 233.56 400 312
180 1 249.65 233.46 400 310
181 1 249.718 233.225 400 316
182 1 249.847 233.123 400 312
183 1 249.87 233.035 401 312
184 1 249.96 232.875 399 308
185 1 249.952 232.852 400 312
186 1 250.107 232.665 400 316
187 1 250.18 232.495 400 310
188 1 250.215 232.343 400 310
189 1 250.238 232.35 400 308
190 1 250.214 232.327 401 310
191 1 250.285 232.143 400 306
192 1 250.375 231.768 400 312
193 1 250.429 231.561 401 308
194 1 250.435 231.298 400 312
195 1 250.51 231.2 400 306
196 1 250.615 230.89 400 312
197 1 250.701 230.641 401 310
198 1 250.8 230.299 401 312
199 1 250.77 229.982 400 312
200 1 250.835 229.725 400 314
201 1 250.95 229.552 402 312
202 1 250.955 229.51 400 314
203 1 250.99 229.377 400 314
204 1 251.002 229.289 401 308
205 1 250.958 229.3 400 308
206 1 250.95 229.167 400 308
207 1 250.972 228.915 400 312
208 1 250.968 228.873 400 310
209 1 250.948 228.776 401 304
210 1 250.943 228.643 401 312
211 1 250.915 228.493 400 310
212 1 250.86 228.42 400 312
213 1 250.835 228.092 401 312
214 1 250.833 227.882 400 308
215 1 250.838 227.653 400 306
216 1 250.83 227.637 400 310
217 1 250.938 227.274 401 310
218 1 250.915 227.077 400 310
219 1 250.873 226.87 400 312
220 1 250.838 226.653 400 310
221 1 250.925 226.37 400 312
222 1 250.975 226.305 400 298
223 1 250.928 226.03 400 308
224 1 250.885 225.965 400 306
225 1 250.818 225.863 401 306
226 1 250.738 225.722 400 304
227 1 250.71 225.727 400 306
228 1 250.693 225.419 401 310
229 1 250.697 225.311 399 304
230 1 250.623 225.065 401 310
231 1 250.636 224.791 401 310
232 1 250.61 224.495 400 314
233 1 250.595 224.335 400 314
234 1 250.493 224.31 400 310
235 1 250.52 224.015 400 312
236 1 250.51 223.928 400 310
237 1 250.423 223.639 402 312
238 1 250.403 223.312 400 308
239 1 250.345 223.183 400 308
240 1 250.397 222.865 401 312
241 1 250.352 222.763 401 312
242 1 250.292 222.71 400 298
243 1 250.075 222.49 400 310
244 1 249.963 222.42 402 308
245 1 250.023 222.243 399 306
246 1 249.942 222.002 400 304
247 1 249.845 221.9 400 300
248 1 249.765 221.85 400 302
249 1 249.676 221.713 401 298
250 1 249.469 221.307 401 302
251 1 249.339 221.087 401 312
252 1 249.357 221.057 401 300
253 1 249.294 220.751 402 306
254 1 249.329 220.466 401 304
255 1 249.273 220.34 400 302
256 1 249.294 220.075 401 300
257 1 249.032 219.918 401 300
258 1 248.988 219.713 401 300
259 1 248.945 219.435 400 308
260 1 248.935 219.269 401 304
261 1 248.958 219.132 400 300
262 1 248.731 218.823 401 306
263 1 248.676 218.516 401 306
264 1 248.625 218.31 400 302
265 1 248.564 218.14 401 306
266 1 248.528 217.827 400 310
267 1 248.456 217.683 401 296
268 1 248.46 217.385 400 300
269 1 248.491 217.167 401 304
270 1 248.52 216.955 400 304
271 1 248.676 216.646 401 302
272 1 248.537 216.562 402 304
273 1 248.395 216.415 400 306
274 1 248.389 216.272 401 300
275 1 248.185 216.105 401 300
276 1 248.115 215.97 400 308
277 1 248.067 215.632 400 308
278 1 248.083 215.415 400 300
279 1 248.143 215.308 399 302
280 1 248.037 215.21 400 302
281 1 247.98 215.137 401 302
282 1 247.918 215.032 401 306
283 1 247.913 215 401 304
284 1 247.913 214.873 401 316
285 1 247.977 214.713 400 310
286 1 248.048 214.577 400 314
287 1 248.015 214.628 401 310
288 1 248.11 214.591 401 306
289 1 248.08 214.456 401 310
290 1 248.108 214.474 399 310
291 1 248.068 214.336 399 312
292 1 248.058 214.25 400 312
293 1 248.06 214.118 400 312
294 1 248.07 213.975 401 308
295 1 247.988 213.942 400 310
296 1 248.162 213.895 401 314
297 1 248.102 213.868 400 318
298 1 248.062 213.79 400 316
299 1 248.07 213.708 401 312
300 1 248.04 213.72 400 314
301 1 248.15 213.696 401 308
302 1 248.085 213.705 400 312
303 1 248.153 213.613 400 312
304 1 248.058 213.585 400 314
305 1 248.075 213.618 400 322
306 1 248.195 213.565 400 316
307 1 248.175 213.58 400 314
308 1 248.127 213.48 400 318
309 1 248.117 213.471 401 316
310 1 248.127 213.395 400 318
311 1 248.303 213.607 400 314
312 1 248.298 213.593 400 316
313 1 248.481 213.606 401 314
314 1 248.526 213.683 401 312
315 1 248.425 213.675 400 314
316 1 248.482 213.79 400 310
317 1 248.567 213.84 400 310
318 1 248.678 213.74 400 308
319 1 248.791 213.693 401 308
320 1 248.87 213.692 400 312
321 1 248.925 213.697 400 310
322 1 248.803 213.683 401 312
323 1 248.83 213.607 400 314
324 1 248.96 213.653 401 314
325 1 248.833 213.733 401 312
326 1 248.863 213.75 400 314
327 1 248.808 213.845 400 308
328 1 248.877 213.795 400 310
329 1 248.97 213.735 400 316
330 1 249.04 213.725 400 312
331 1 249.062 213.787 400 310
332 1 249.067 213.81 401 312
333 1 249.093 213.935 400 316
334 1 249.105 213.955 400 314
335 1 249.227 213.898 400 318
336 1 249.383 213.837 399 316
337 1 249.51 213.87 400 312
338 1 249.567 213.79 400 308
339 1 249.625 213.768 400 314
340 1 249.66 213.86 400 314
341 1 249.798 213.78 400 316
342 1 249.905 213.795 400 316
343 1 249.825 213.812 400 316
344 1 249.855 213.775 400 314
345 1 249.88 213.778 401 316
346 1 249.847 213.755 400 312
347 1 249.84 213.766 401 310
348 1 249.756 213.738 401 310
349 1 249.8 213.752 400 308
350 1 249.82 213.76 400 308
351 1 249.917 213.752 400 314
352 1 249.947 213.745 400 314
353 1 250.1 213.649 399 314
354 1 250.077 213.561 401 318
355 1 250.112 213.551 401 318
356 1 250.18 213.545 400 318
357 1 250.225 213.545 400 310
358 1 250.23 213.548 400 306
359 1 250.255 213.54 400 308
360 1 250.31 213.43 400 314
361 1 250.273 213.395 400 308
362 1 250.252 213.46 400 310
363 1 250.262 213.495 400 308
364 1 250.343 213.475 400 310
365 1 250.387 213.545 400 312
366 1 250.494 213.638 401 308
367 1 250.611 213.566 401 310
368 1 250.542 213.47 400 308
369 1 250.565 213.583 400 310
370 1 250.583 213.722 400 312
371 1 250.632 213.768 400 308
372 1 250.632 213.838 400 308
373 1 250.575 213.83 400 308
374 1 250.643 213.792 400 312
375 1 250.718 213.773 400 310
376 1 250.721 213.898 401 316
377 1 250.692 213.923 400 312
378 1 250.665 213.928 400 310
379 1 250.55 213.945 400 310
380 1 250.57 213.895 400 316
381 1 250.584 213.872 399 316
382 1 250.665 213.86 400 314
383 1 250.664 213.907 399 314
384 1 250.732 214.023 400 314
385 1 250.719 214.023 399 310
386 1 250.703 214.117 401 310
387 1 250.688 214.127 400 314
388 1 250.738 214.165 400 312
389 1 250.679 214.01 399 310
390 1 250.65 214.048 400 316
391 1 250.506 214.204 401 310
392 1 250.516 214.272 401 310
393 1 250.535 214.338 400 308
394 1 250.505 214.352 400 310
395 1 250.549 214.419 401 308
396 1 250.583 214.463 400 308
397 1 250.48 214.542 400 302
398 1 250.449 214.534 399 304
399 1 250.382 214.603 401 304
400 1 250.42 214.55 400 310
401 1 250.374 214.683 401 314
402 1 250.25 214.715 400 310
403 1 250.188 214.768 400 302
404 1 250.007 214.998 401 306
405 1 249.795 215.157 400 310
406 1 249.82 215.238 400 310
407 1 249.695 215.433 400 312
408 1 249.732 215.452 400 310
409 1 249.683 215.57 400 304
410 1 249.66 215.548 400 308
411 1 249.54 215.762 400 318
412 1 249.456 215.83 401 310
413 1 249.431 215.95 401 310
414 1 249.41 216.007 400 310
415 1 249.298 215.998 400 310
416 1 249.157 216.083 400 308
417 1 249.115 216.162 400 318
418 1 249.17 216.295 400 308
419 1 249.115 216.4 400 310
420 1 249.107 216.53 400 306
421 1 249.03 216.771 401 314
422 1 249.08 216.873 400 318
423 1 249.007 217.02 400 310
424 1 248.958 217.085 401 312
425 1 248.865 217.18 400 312
426 1 248.847 217.393 400 308
427 1 248.853 217.374 401 310
428 1 248.803 217.412 400 306
429 1 248.752 217.47 400 308
430 1 248.763 217.556 401 308
431 1 248.668 217.833 401 308
432 1 248.621 217.818 401 306
433 1 248.628 217.908 401 308
434 1 248.637 218.018 400 310
435 1 248.681 218.152 401 308
436 1 248.701 218.302 401 308
437 1 248.671 218.471 401 310
438 1 248.645 218.512 400 310
439 1 248.67 218.583 400 308
440 1 248.65 218.625 400 310
441 1 248.645 218.627 400 312
442 1 248.718 218.618 401 312
443 1 248.637 218.705 400 310
444 1 248.76 218.88 400 306
445 1 248.705 218.91 400 310
446 1 248.715 218.995 400 312
447 1 248.64 219.155 400 306
448 1 248.61 219.567 400 310
449 1 248.627 219.665 400 312
450 1 248.572 219.792 400 310
451 1 248.581 219.94 399 306
452 1 248.555 220.085 400 304
453 1 248.603 220.207 401 304
454 1 248.54 220.55 402 300
455 1 248.628 220.713 401 306
456 1 248.588 220.938 400 312
457 1 248.613 220.985 400 308
458 1 248.638 221.07 401 306
459 1 248.665 221.317 400 308
460 1 248.671 221.556 401 316
461 1 248.736 221.833 401 310
462 1 248.787 221.852 400 312
463 1 248.706 221.786 401 308
464 1 248.691 222.002 401 310
465 1 248.667 222.083 400 310
466 1 248.623 222.12 401 312
467 1 248.606 222.249 401 314
468 1 248.626 222.229 401 310
469 1 248.655 222.29 400 314
470 1 248.65 222.373 400 314
471 1 248.69 222.445 400 314
472 1 248.637 222.428 400 316
473 1 248.657 222.4 400 312
474 1 248.757 222.524 399 310
475 1 248.691 222.591 401 310
476 1 248.64 222.72 400 310
477 1 248.605 222.782 400 308
478 1 248.532 222.895 400 318
479 1 248.588 222.92 400 316
480 1 248.586 223.025 401 318
481 1 248.55 223.107 400 320
482 1 248.667 223.09 400 316
483 1 248.575 223.11 400 316
484 1 248.648 223.18 401 316
485 1 248.64 223.055 400 310
486 1 248.613 223.115 400 310
487 1 248.613 223.115 400 310
488 1 248.593 223.1 400 312
489 1 248.56 223.083 400 312
490 1 248.507 223.062 400 310
491 1 248.499 223.108 399 308
492 1 248.542 223.132 400 314
493 1 248.593 223.215 400 312
494 1 248.66 223.208 400 310
495 1 248.67 223.368 400 314
496 1 248.7 223.317 400 308
497 1 248.789 223.409 399 308
498 1 248.768 223.275 400 308
499 1 248.795 223.31 400 306
500 1 248.825 223.475 400 310
501 1 248.825 223.475 400 310
502 1 248.893 223.576 401 312
503 1 248.947 223.635 400 312
504 1 249.007 223.692 400 312
505 1 249.045 223.787 400 316
506 1 249.058 223.925 400 308
507 1 249.08 224.065 401 312
508 1 249.142 224.202 401 316
509 1 249.262 224.31 400 306
510 1 249.227 224.414 401 310
511 1 249.375 224.69 400 312
512 1 249.395 224.985 400 306
513 1 249.405 225.127 400 312
514 1 249.528 225.37 400 314
515 1 249.643 225.475 400 314
516 1 249.72 225.637 400 310
517 1 249.711 225.793 401 306
518 1 249.711 226.027 401 312
519 1 249.762 226.107 400 310
520 1 249.77 226.315 400 306
521 1 249.78 226.425 400 306
522 1 249.812 226.377 400 306
523 1 249.912 226.627 400 314
524 1 249.975 226.607 402 312
525 1 249.945 226.843 400 312
526 1 249.968 227.025 400 312
527 1 250.02 227.072 400 308
528 1 250.002 227.32 400 308
529 1 250.093 227.385 400 306
530 1 250.042 227.588 400 308
531 1 250.113 227.667 400 304
532 1 250.075 227.825 400 308
533 1 250.023 227.9 400 312
534 1 250.067 228.082 402 300
535 1 250.135 228.423 400 302
536 1 250.16 228.493 400 302
537 1 250.18 228.625 400 308
538 1 250.235 228.825 400 310
539 1 250.394 229.172 401 310
540 1 250.502 229.3 400 310
541 1 250.515 229.623 400 318
542 1 250.535 229.863 400 316
543 1 250.558 230.1 400 318
544 1 250.516 230.204 401 312
545 1 250.646 230.362 401 306
546 1 250.808 230.463 400 302
547 1 250.912 230.632 400 306
548 1 250.903 230.757 400 308
549 1 250.95 230.855 400 310
550 1 251.018 230.998 400 306
551 1 251.028 231.255 400 314
552 1 251.01 231.344 401 310
553 1 251.1 231.51 400 314
554 1 251.132 231.718 401 314
555 1 251.062 231.67 400 308
556 1 251.072 231.875 401 310
557 1 251.155 232.105 400 312
558 1 251.185 232.187 401 314
559 1 251.195 232.218 400 312
560 1 251.182 232.294 401 314
561 1 251.172 232.401 401 314
562 1 251.13 232.516 401 314
563 1 251.032 232.66 400 312
564 1 251.012 232.69 400 308
565 1 251.115 232.88 400 310
566 1 251.16 232.947 400 314
567 1 251.234 232.983 401 312
568 1 251.205 233.18 400 318
569 1 251.192 233.248 400 308
570 1 251.153 233.4 400 312
571 1 251.127 233.556 401 314
572 1 251.178 233.54 400 314
573 1 251.19 233.56 400 312
574 1 251.153 233.83 400 312
575 1 251.152 233.983 401 316
576 1 251.13 234.125 400 316
577 1 251.145 234.095 400 316
578 1 251.155 234.197 400 316
579 1 251.155 234.282 400 316
580 1 251.15 234.343 399 314
581 1 251.152 234.574 401 310
582 1 251.13 234.673 400 314
583 1 251.13 234.762 400 316
584 1 251.137 234.91 400 314
585 1 251.155 235.148 399 314
586 1 251.185 235.178 400 318
587 1 251.205 235.162 400 318
588 1 251.229 235.362 401 312
589 1 251.18 235.423 400 312
590 1 251.137 235.495 400 312
591 1 251.21 235.688 400 316
592 1 251.21 235.843 400 318
593 1 251.16 235.97 400 318
594 1 251.123 236.037 400 316
595 1 251.153 236.123 400 318
596 1 251.264 236.08 401 316
597 1 251.3 236.113 400 316
598 1 251.303 236.105 400 314
599 1 251.303 236.105 400 314
600 1 251.303 236.228 399 314
601 1 251.365 236.282 400 316
602 1 251.332 236.444 401 312
603 1 251.386 236.541 399 312
604 1 251.438 236.615 400 312
605 1 251.507 236.808 400 310
606 1 251.502 236.79 400 310
607 1 251.565 236.925 400 312
608 1 251.521 236.913 401 314
609 1 251.589 237.01 401 312
610 1 251.575 237.137 400 308
611 1 251.623 237.12 400 312
612 1 251.658 237.292 401 310
613 1 251.618 237.363 400 310
614 1 251.637 237.373 400 308
615 1 251.678 237.412 400 308
616 1 251.721 237.524 401 312
617 1 251.732 237.523 400 310
618 1 251.718 237.565 400 312
619 1 251.735 237.57 400 314
620 1 251.763 237.731 401 314
621 1 251.825 237.907 400 310
622 1 251.833 238.005 400 310
623 1 251.855 238.048 400 316
624 1 251.838 238 400 314
625 1 251.88 237.988 401 310
626 1 251.9 237.98 400 312
627 1 252.025 238.153 400 312
628 1 252.053 238.167 400 310
629 1 252.005 238.032 400 312
630 1 252.115 238.035 400 304
631 1 252.23 238.338 400 308
632 1 252.21 238.455 400 310
633 1 252.268 238.583 400 308
634 1 252.363 238.81 400 310
635 1 252.416 238.875 399 306
636 1 252.51 239.2 400 316
637 1 252.571 239.367 401 312
638 1 252.588 239.463 400 314
639 1 252.702 239.65 400 312
640 1 252.673 239.648 400 308
641 1 252.705 239.72 400 310
642 1 252.745 239.795 400 312
643 1 252.817 239.877 400 310
644 1 252.857 239.945 400 310
645 1 252.93 240.072 401 306
646 1 253.017 240.185 401 312
647 1 253.132 240.493 400 308
648 1 253.235 240.72 400 308
649 1 253.24 240.817 400 312
650 1 253.308 240.923 400 308
651 1 253.33 240.942 400 312
652 1 253.411 241.09 401 308
653 1 253.51 241.235 400 308
654 1 253.52 241.25 400 308
655 1 253.528 241.205 400 306
656 1 253.657 241.382 400 308
657 1 253.715 241.575 400 306
658 1 253.94 241.865 400 306
659 1 254.095 241.972 400 308
660 1 254.12 242.05 399 304
661 1 254.125 242.005 400 308
662 1 254.25 242.218 400 308
663 1 254.355 242.238 400 312
664 1 254.495 242.287 400 314
665 1 254.688 242.585 400 308
666 1 254.812 242.7 400 316
667 1 255.05 242.865 401 308
668 1 255.231 242.935 399 310
669 1 255.35 242.998 400 314
670 1 255.379 243.065 401 310
671 1 255.398 243.097 400 308
672 1 255.589 243.344 401 300
673 1 255.673 243.43 400 298
674 1 255.838 243.572 400 308
675 1 255.9 243.618 401 312
676 1 256.005 243.767 399 314
677 1 256.098 243.81 399 316
678 1 256.312 243.948 401 314
679 1 256.428 243.98 400 308
680 1 256.632 244.162 400 310
681 1 256.82 244.15 401 312
682 1 256.88 244.218 400 310
683 1 257.033 244.238 400 314
684 1 257.123 244.305 400 308
685 1 257.384 244.526 401 306
686 1 257.41 244.54 400 308
687 1 257.54 244.512 400 310
688 1 257.641 244.571 401 306
689 1 257.895 244.69 400 308
690 1 258.302 244.955 401 316
691 1 258.395 244.868 400 310
692 1 258.581 244.955 401 306
693 1 258.717 245.03 400 310
694 1 259.125 245.313 399 316
695 1 259.259 245.292 401 308
696 1 259.466 245.287 401 310
697 1 259.762 245.352 400 310
698 1 259.877 245.502 400 310
699 1 259.962 245.455 400 304
700 1 260.202 245.495 400 310
701 1 260.358 245.602 400 308
702 1 260.44 245.613 400 310
703 1 260.524 245.662 399 306
704 1 260.86 245.678 400 310
705 1 260.945 245.681 401 310
706 1 261.335 245.667 400 308
707 1 261.757 245.762 400 306
708 1 261.96 245.83 400 310
709 1 262.145 245.963 401 306
710 1 262.379 245.913 401 312
711 1 262.707 245.955 400 314
712 1 262.87 245.963 400 314
713 1 262.933 245.985 401 318
714 1 263.175 246.027 401 312
715 1 263.451 246.145 401 310
716 1 263.692 246.225 400 312
717 1 263.995 246.344 401 314
718 1 264.317 246.374 401 314
719 1 264.567 246.375 400 316
720 1 264.498 246.338 400 312
721 1 264.623 246.41 400 314
722 1 264.613 246.417 400 314
723 1 264.845 246.5 400 312
724 1 265.04 246.49 400 314
725 1 265.07 246.489 401 312
726 1 265.22 246.583 400 310
727 1 265.504 246.653 401 312
728 1 265.663 246.671 401 318
729 1 265.8 246.733 401 310
730 1 265.99 246.787 400 312
731 1 266 246.803 400 312
732 1 266.295 246.9 400 312
733 1 266.467 247.012 400 308
734 1 266.656 247.02 401 312
735 1 267.072 247.15 401 314
736 1 267.205 247.157 400 316
737 1 267.354 247.219 401 316
738 1 267.519 247.224 401 312
739 1 267.723 247.24 400 310
740 1 267.752 247.273 400 310
741 1 268.007 247.349 401 314
742 1 268.228 247.428 400 316
743 1 268.402 247.458 400 316
744 1 268.382 247.354 401 316
745 1 268.564 247.372 401 318
746 1 268.803 247.43 400 316
747 1 269.082 247.555 400 312
748 1 269.085 247.63 400 312
749 1 269.202 247.678 400 310
750 1 269.379 247.636 401 318
751 1 269.469 247.627 399 314
752 1 269.545 247.637 400 314
753 1 269.793 247.648 400 314
754 1 270.017 247.683 400 318
755 1 270.062 247.695 400 314
756 1 270.152 247.732 400 312
757 1 270.235 247.778 400 312
758 1 270.397 247.84 400 316
759 1 270.516 247.868 401 316
760 1 270.626 247.853 401 312
761 1 270.587 247.91 400 312
762 1 270.825 247.982 400 312
763 1 270.837 248.025 400 314
764 1 270.808 248.035 400 312
765 1 270.863 248.095 400 312
766 1 270.933 248.11 400 312
767 1 271.242 248.155 401 312
768 1 271.298 248.093 400 312
769 1 271.465 248.188 400 312
770 1 271.493 248.173 400 310
771 1 271.488 248.148 400 314
772 1 271.562 248.125 400 314
773 1 271.769 248.11 399 310
774 1 271.928 248.125 400 316
775 1 272.11 248 399 312
776 1 272.228 248.035 400 314
777 1 272.423 248.037 400 312
778 1 272.585 248.075 400 316
779 1 272.61 248.075 400 318
780 1 272.665 248.115 400 314
781 1 272.77 248.16 400 310
782 1 272.925 248.17 400 310
783 1 273.07 248.12 399 312
784 1 273.293 248.185 400 312
785 1 273.39 248.195 400 312
786 1 273.725 248.28 400 308
787 1 273.933 248.257 400 314
788 1 274.22 248.327 400 308
789 1 274.618 248.37 400 310
790 1 274.663 248.403 400 302
791 1 274.947 248.357 400 304
792 1 275.303 248.393 400 308
793 1 275.599 248.401 401 310
794 1 275.97 248.452 400 314
795 1 276.075 248.477 400 314
796 1 276.234 248.461 401 308
797 1 276.543 248.417 400 304
798 1 276.718 248.411 401 304
799 1 276.958 248.411 401 306
800 1 277.155 248.496 401 306
801 1 277.382 248.488 400 310
802 1 277.565 248.37 400 310
803 1 278.022 248.265 400 302
804 1 278.459 248.206 399 304
805 1 278.797 248.201 399 310
806 1 278.9 248.16 401 306
807 1 279.353 248.225 400 304
808 1 279.697 248.305 400 306
809 1 279.791 248.274 401 300
810 1 280.175 248.264 401 310
811 1 280.439 248.222 401 308
812 1 280.562 248.148 400 308
813 1 280.848 248.117 401 308
814 1 281.062 248.07 400 308
815 1 281.377 248.077 401 308
816 1 281.486 247.92 401 310
817 1 281.743 247.893 400 312
818 1 281.733 247.92 400 304
819 1 282.19 247.915 400 306
820 1 282.504 247.945 401 314
821 1 282.585 247.923 400 310
822 1 282.776 247.945 401 314
823 1 282.878 247.923 401 312
824 1 283.195 247.868 400 308
825 1 283.308 247.8 400 306
826 1 283.595 247.8 400 312
827 1 283.82 247.732 400 304
828 1 283.993 247.686 401 306
829 1 284.293 247.72 400 306
830 1 284.397 247.688 400 306
831 1 284.613 247.69 400 302
832 1 284.757 247.665 400 314
833 1 284.86 247.642 399 310
834 1 284.978 247.613 400 310
835 1 285.005 247.588 400 310
836 1 285.007 247.585 400 310
837 1 285.217 247.438 400 316
838 1 285.165 247.29 400 314
839 1 285.217 247.292 400 312
840 1 285.428 247.197 402 312
841 1 285.65 247.135 400 312
842 1 285.897 247.07 400 314
843 1 285.993 247.04 400 310
844 1 286.21 246.94 400 304
845 1 286.248 246.782 400 310
846 1 286.397 246.698 401 308
847 1 286.545 246.593 400 312
848 1 286.753 246.416 401 308
849 1 286.99 246.405 400 306
850 1 287.028 246.211 399 308
851 1 287.183 246.197 400 304
852 1 287.28 246.12 400 306
853 1 287.455 246.102 400 304
854 1 287.567 246.112 402 312
855 1 287.717 246.065 400 312
856 1 287.766 246.072 401 308
857 1 287.79 246.083 400 304
858 1 287.995 246.027 401 308
859 1 287.925 245.943 401 302
860 1 288.02 245.863 401 306
861 1 287.962 245.702 400 308
862 1 287.983 245.643 400 312
863 1 288.012 245.586 401 312
864 1 288.175 245.613 401 310
865 1 288.238 245.591 399 310
866 1 288.308 245.588 400 314
867 1 288.285 245.59 400 312
868 1 288.384 245.489 401 308
869 1 288.242 245.297 401 306
870 1 288.293 245.127 400 312
871 1 288.415 245.097 400 312
872 1 288.425 245.105 400 316
873 1 288.425 245 400 312
874 1 288.364 244.781 401 314
875 1 288.493 244.782 400 316
876 1 288.661 244.813 401 314
877 1 288.827 244.787 400 312
878 1 288.812 244.66 400 316
879 1 288.865 244.671 401 308
880 1 288.895 244.67 400 308
881 1 289.015 244.577 400 316
882 1 288.978 244.512 400 318
883 1 288.957 244.357 400 316
884 1 288.978 244.385 400 316
885 1 289.04 244.298 400 320
886 1 289.075 244.357 401 316
887 1 289.238 244.407 400 320
888 1 289.48 244.562 400 312
889 1 289.506 244.556 401 314
890 1 289.627 244.534 399 314
891 1 289.594 244.486 399 314
892 1 289.733 244.516 401 314
893 1 289.945 244.606 401 314
894 1 290.075 244.59 400 316
895 1 290.098 244.605 400 314
896 1 290.16 244.589 401 316
897 1 290.165 244.571 401 316
898 1 290.17 244.512 400 314
899 1 290.17 244.512 400 314
900 1 290.28 244.5 400 320
901 1 290.446 244.526 401 324
902 1 290.457 244.525 400 320
903 1 290.457 244.545 400 320
904 1 290.465 244.518 400 322
905 1 290.45 244.407 400 324
906 1 290.507 244.463 400 322
907 1 290.49 244.46 400 320
908 1 290.576 244.499 401 318
909 1 290.618 244.572 400 320
910 1 290.56 244.528 400 318
911 1 290.501 244.464 401 314
912 1 290.575 244.442 400 316
913 1 290.635 244.465 400 316
914 1 290.662 244.529 399 314
915 1 290.637 244.49 400 318
916 1 290.663 244.512 400 318
917 1 290.745 244.512 400 314
918 1 290.775 244.52 400 322
919 1 290.793 244.555 400 322
920 1 290.712 244.518 400 320
921 1 290.655 244.455 400 320
922 1 290.637 244.455 400 316
923 1 290.652 244.442 400 316
924 1 290.717 244.524 399 316
925 1 290.748 244.561 401 314
926 1 290.765 244.567 400 314
927 1 290.723 244.558 400 314
928 1 290.748 244.595 400 312
929 1 290.75 244.58 400 310
930 1 290.837 244.618 400 312
931 1 290.95 244.719 399 316
932 1 290.97 244.745 400 316
933 1 290.938 244.798 400 316
934 1 290.89 244.78 400 316
935 1 290.772 244.752 400 316
936 1 290.817 244.735 400 316
937 1 290.85 244.77 400 316
938 1 290.637 244.71 400 314
939 1 290.566 244.726 401 314
940 1 290.587 244.718 400 312
941 1 290.61 244.743 400 308
942 1 290.591 244.734 399 316
943 1 290.632 244.77 400 312
944 1 290.59 244.762 400 312
945 1 290.594 244.728 401 314
946 1 290.56 244.697 400 312
947 1 290.488 244.64 400 312
948 1 290.322 244.548 400 306
949 1 290.33 244.542 400 308
950 1 290.373 244.6 400 308
951 1 290.335 244.637 400 312
952 1 290.301 244.739 399 310
953 1 290.405 244.745 400 312
954 1 290.342 244.715 400 312
955 1 290.227 244.678 401 306
956 1 290.142 244.67 400 310
957 1 290.072 244.67 400 314
958 1 290.168 244.722 400 312
959 1 290.228 244.907 400 314
960 1 290.202 245.027 401 308
961 1 290.292 245.125 401 316
962 1 290.378 245.195 399 314
963 1 290.255 245.192 400 312
964 1 290.283 245.268 400 316
965 1 290.28 245.317 400 320
966 1 290.127 245.368 400 312
967 1 290.01 245.48 400 316
968 1 289.942 245.528 400 314
969 1 289.785 245.558 400 312
970 1 289.688 245.653 400 312
971 1 289.57 245.67 400 312
972 1 289.352 245.646 401 310
973 1 289.32 245.675 400 308
974 1 289.255 245.73 400 312
975 1 289 245.66 400 312
976 1 288.805 245.727 400 314
977 1 288.767 245.732 400 314
978 1 288.746 245.825 401 310
979 1 288.63 245.95 400 314
980 1 288.504 245.965 401 312
981 1 288.5 246.155 400 312
982 1 288.327 246.15 401 310
983 1 288.215 246.273 400 308
984 1 287.995 246.285 400 316
985 1 287.938 246.377 400 312
986 1 287.738 246.36 400 308
987 1 287.698 246.439 401 304
988 1 287.611 246.504 401 306
989 1 287.66 246.597 400 310
990 1 287.62 246.74 400 308
991 1 287.498 246.823 402 304
992 1 287.355 246.868 400 310
993 1 287.252 246.873 400 310
994 1 287.08 246.993 401 312
995 1 287.072 247.127 400 306
996 1 287.007 247.183 400 312
997 1 286.868 247.173 400 312
998 1 286.679 247.226 399 312
999 1 286.498 247.335 400 312
1000 1 286.29 247.442 400 308
1001 1 286.142 247.498 400 310
1002 1 286.002 247.551 401 308
1003 1 285.777 247.588 400 308
1004 1 285.627 247.62 400 310
1005 1 285.572 247.715 400 306
1006 1 285.567 247.847 400 298
1007 1 285.502 247.952 400 302
1008 1 285.365 248.162 400 304
1009 1 285.293 248.225 400 302
1010 1 285.192 248.252 400 300
1011 1 285.005 248.514 401 304
1012 1 284.845 248.665 400 302
1013 1 284.765 248.815 400 308
1014 1 284.726 249.067 401 308
1015 1 284.565 249.188 400 304
1016 1 284.319 249.207 401 310
1017 1 284.107 249.448 402 302
1018 1 283.843 249.613 401 306
1019 1 283.677 249.794 399 308
1020 1 283.562 249.852 400 304
1021 1 283.475 249.833 400 308
1022 1 283.475 250.07 400 306
1023 1 283.491 250.384 401 306
1024 1 283.36 250.53 400 298
1025 1 283.293 250.649 399 300
1026 1 282.908 250.965 400 302
1027 1 282.818 251.12 401 300
1028 1 282.73 251.37 400 308
1029 1 282.613 251.7 400 300
1030 1 282.64 251.752 400 306
1031 1 282.51 251.952 400 296
1032 1 282.406 252.117 401 298
1033 1 282.343 252.346 402 304
1034 1 282.257 252.611 401 310
1035 1 282.19 252.95 401 302
1036 1 282.048 253.218 400 308
1037 1 282.027 253.502 400 306
1038 1 281.882 253.66 400 304
1039 1 281.614 253.99 402 306
1040 1 281.522 254.17 400 304
1041 1 281.419 254.344 401 304
1042 1 281.204 254.603 401 310
1043 1 281.04 254.815 400 304
1044 1 280.998 255.055 400 310
1045 1 280.893 255.155 401 308
1046 1 280.764 255.271 399 304
1047 1 280.536 255.364 401 310
1048 1 280.529 255.461 401 308
1049 1 280.449 255.736 401 310
1050 1 280.322 255.833 401 308
1051 1 280.158 255.89 400 312
1052 1 280.062 255.88 400 310
1053 1 280 255.975 400 310
1054 1 279.778 256.005 401 314
1055 1 279.733 256.075 400 312
1056 1 279.596 256.175 399 308
1057 1 279.486 256.294 401 306
1058 1 279.509 256.466 401 310
1059 1 279.404 256.618 401 310
1060 1 279.332 256.765 400 304
1061 1 279.197 256.678 400 310
1062 1 279.15 256.898 401 308
1063 1 279.167 257.085 401 310
1064 1 278.995 257.037 401 308
1065 1 278.64 257.12 400 314
1066 1 278.559 257.259 401 308
1067 1 278.566 257.312 401 310
1068 1 278.589 257.436 401 312
1069 1 278.567 257.438 400 312
1070 1 278.5 257.51 400 310
1071 1 278.51 257.54 400 314
1072 1 278.479 257.541 401 316
1073 1 278.501 257.732 399 314
1074 1 278.493 257.84 400 316
1075 1 278.431 257.958 401 316
1076 1 278.363 257.96 400 316
1077 1 278.335 257.855 400 316
1078 1 278.293 257.983 400 314
1079 1 278.142 257.863 400 314
1080 1 278.085 257.895 401 314
1081 1 278.082 257.925 401 312
1082 1 278.075 257.895 401 314
1083 1 278.025 257.817 400 312
1084 1 278.062 257.97 401 314
1085 1 278.058 257.998 400 314
1086 1 278.038 257.993 400 316
1087 1 277.975 257.993 400 316
1088 1 277.967 258.055 400 318
1089 1 277.885 258.017 400 316
1090 1 277.865 258.035 400 318
1091 1 277.828 258.05 401 318
1092 1 277.827 258.055 400 320
1093 1 277.725 258.062 400 320
1094 1 277.728 258.09 400 318
1095 1 277.675 258.015 400 318
1096 1 277.575 258.045 400 318
1097 1 277.485 258.123 400 318
1098 1 277.493 258.243 400 318
1099 1 277.414 258.297 401 316
1100 1 277.299 258.175 401 318
1101 1 277.185 258.015 401 320
1102 1 277.098 257.94 399 318
1103 1 276.978 257.993 400 318
1104 1 276.918 257.975 400 318
1105 1 276.835 257.973 400 318
1106 1 276.678 257.947 400 316
1107 1 276.608 257.93 400 316
1108 1 276.548 257.935 400 316
1109 1 276.502 258.007 400 318
1110 1 276.392 258.06 401 318
1111 1 276.142 258.005 400 316
1112 1 276.212 257.998 400 316
1113 1 276.128 257.892 399 318
1114 1 275.99 257.765 400 318
1115 1 275.855 257.692 400 322
1116 1 275.778 257.701 401 322
1117 1 275.652 257.587 400 322
1118 1 275.641 257.599 401 320
1119 1 275.538 257.493 400 318
1120 1 275.467 257.45 400 318
1121 1 275.345 257.335 400 318
1122 1 275.152 257.304 401 320
1123 1 275.125 257.345 400 320
1124 1 274.88 257.288 400 320
1125 1 274.82 257.234 401 318
1126 1 274.64 257.163 400 318
1127 1 274.6 257.21 400 320
1128 1 274.512 257.192 400 320
1129 1 274.358 257.075 400 322
1130 1 274.252 257.085 400 318
1131 1 274.175 257.058 400 318
1132 1 274.075 257.017 400 320
1133 1 273.922 257.013 399 318
1134 1 273.815 256.98 399 316
1135 1 273.72 256.965 400 316
1136 1 273.675 256.94 400 316
1137 1 273.603 256.93 400 316
1138 1 273.54 256.915 400 316
1139 1 273.51 256.805 400 314
1140 1 273.455 256.728 400 316
1141 1 273.423 256.625 400 314
1142 1 273.397 256.572 400 314
1143 1 273.291 256.446 399 312
1144 1 273.242 256.414 401 314
1145 1 273.223 256.454 399 312
1146 1 273.202 256.353 400 312
1147 1 273.2 256.413 400 312
1148 1 273.2 256.413 400 312
1149 1 273.173 256.454 399 312
1150 1 273.197 256.465 400 314
1151 1 273.183 256.425 400 312
1152 1 273.152 256.382 400 312
1153 1 273.152 256.415 400 310
1154 1 273.155 256.442 400 316
1155 1 273.137 256.48 400 316
1156 1 273.147 256.452 400 314
1157 1 273.145 256.428 400 316
1158 1 273.172 256.421 401 314
1159 1 273.147 256.342 400 312
1160 1 273.205 256.342 400 312
1161 1 273.188 256.396 399 314
1162 1 273.175 256.368 400 314
1163 1 273.158 256.445 400 314
1164 1 273.158 256.445 400 314
1165 1 273.21 256.493 400 314
1166 1 273.286 256.581 399 312
1167 1 273.248 256.515 400 312
1168 1 273.257 256.505 400 312
1169 1 273.257 256.49 400 314
1170 1 273.228 256.442 400 312
1171 1 273.205 256.392 400 312
1172 1 273.23 256.442 400 312
1173 1 273.165 256.372 401 312
1174 1 273.158 256.342 400 310
1175 1 273.152 256.317 400 310
1176 1 273.202 256.38 400 308
1177 1 273.192 256.348 400 312
1178 1 273.22 256.335 400 308
1179 1 273.303 256.382 400 308
1180 1 273.425 256.435 400 306
1181 1 273.506 256.456 401 312
1182 1 273.456 256.454 401 308
1183 1 273.465 256.502 400 312
1184 1 273.442 256.54 400 308
1185 1 273.51 256.58 400 312
1186 1 273.488 256.603 400 310
1187 1 273.457 256.6 400 308
1188 1 273.475 256.5 400 308
1189 1 273.46 256.527 400 308
1190 1 273.387 256.475 400 308
1191 1 273.238 256.423 400 310
1192 1 273.244 256.404 401 308
1193 1 273.353 256.4 400 310
1194 1 273.26 256.327 400 314
1195 1 273.299 256.416 401 312
1196 1 273.21 256.303 400 312
1197 1 273.228 256.288 400 310
1198 1 273.245 256.265 400 312
1199 1 273.175 256.242 401 304
1200 1 273.243 256.277 400 304
1201 1 273.117 256.19 401 306
1202 1 273.1 256.205 400 306
1203 1 272.96 256.173 400 304
1204 1 273.017 256.212 400 312
1205 1 273.01 256.238 400 310
1206 1 272.98 256.22 400 308
1207 1 272.962 256.23 400 314
1208 1 272.94 256.239 401 316
1209 1 272.942 256.163 400 312
1210 1 273.087 256.168 400 312
1211 1 273.245 256.262 400 308
1212 1 273.233 256.23 400 310
1213 1 273.025 256.11 400 308
1214 1 272.997 256.07 399 304
1215 1 272.957 256.053 400 310
1216 1 273.048 256.05 400 304
1217 1 273.113 255.995 400 306
1218 1 273.158 255.98 400 308
1219 1 273.067 255.952 400 308
1220 1 273.13 255.973 401 310
1221 1 273.202 255.985 401 310
1222 1 273.14 255.938 400 308
1223 1 273.125 255.955 400 312
1224 1 273.103 255.96 400 314
1225 1 273.16 255.96 401 310
1226 1 273.255 255.96 400 314
1227 1 273.152 255.857 400 312
1228 1 273.165 255.847 400 310
1229 1 273.082 255.868 400 310
1230 1 272.995 255.857 400 312
1231 1 272.933 255.817 400 310
1232 1 272.99 255.863 400 312
1233 1 273.103 255.833 400 310
1234 1 273.165 255.771 401 310
1235 1 273.067 255.803 400 318
1236 1 272.935 255.748 400 316
1237 1 272.815 255.688 400 316
1238 1 272.723 255.635 400 320
1239 1 272.74 255.702 400 320
1240 1 272.772 255.695 400 318
1241 1 272.735 255.665 400 318
1242 1 272.57 255.662 400 318
1243 1 272.529 255.656 401 316
1244 1 272.501 255.681 401 316
1245 1 272.405 255.618 400 318
1246 1 272.461 255.618 401 318
1247 1 272.555 255.6 400 320
1248 1 272.462 255.583 400 320
1249 1 272.421 255.616 401 320
1250 1 272.425 255.593 400 322
1251 1 272.539 255.596 401 320
1252 1 272.516 255.608 401 320
1253 1 272.365 255.49 400 320
1254 1 272.358 255.458 400 318
1255 1 272.358 255.458 400 318
1256 1 272.441 255.461 401 316
1257 1 272.545 255.495 400 318
1258 1 272.5 255.458 400 316
1259 1 272.512 255.433 400 316
1260 1 272.408 255.438 400 318
1261 1 272.42 255.438 400 314
1262 1 272.325 255.455 400 316
1263 1 272.267 255.425 400 314
1264 1 272.085 255.431 401 314
1265 1 272.082 255.43 400 316
1266 1 271.962 255.489 399 316
1267 1 271.798 255.445 400 318
1268 1 271.79 255.46 400 316
1269 1 271.694 255.376 399 312
1270 1 271.574 255.289 401 318
1271 1 271.473 255.273 400 316
1272 1 271.493 255.255 400 316
1273 1 271.387 255.178 400 314
1274 1 271.462 255.208 400 310
1275 1 271.327 255.212 401 312
1276 1 271.305 255.222 400 314
1277 1 271.22 255.23 400 316
1278 1 271.252 255.275 400 318
1279 1 271.188 255.355 400 314
1280 1 271.108 255.292 400 314
1281 1 271.098 255.287 400 314
1282 1 271.127 255.265 400 314
1283 1 271.1 255.252 400 312
1284 1 271.17 255.287 400 312
1285 1 271.17 255.287 400 312
1286 1 271.188 255.33 400 312
1287 1 271.215 255.405 400 310
1288 1 271.19 255.415 400 310
1289 1 271.135 255.433 400 314
1290 1 271.168 255.415 400 314
1291 1 271.202 255.45 400 314
1292 1 271.118 255.377 400 314
1293 1 271.002 255.375 400 316
1294 1 270.918 255.46 400 316
1295 1 271.048 255.44 400 318
1296 1 271.065 255.431 401 318
1297 1 271.055 255.417 400 316
1298 1 271.108 255.425 400 314
1299 1 271.113 255.377 400 314
1300 1 271.135 255.343 400 320
1301 1 271.15 255.305 400 314
1302 1 271.09 255.275 400 310
1303 1 271.16 255.305 400 310
1304 1 271.228 255.338 400 314
1305 1 271.175 255.262 400 312
1306 1 271.168 255.225 400 310
1307 1 271.072 255.188 400 312
1308 1 270.993 255.188 400 314
1309 1 270.993 255.188 400 314
1310 1 270.973 255.22 400 316
1311 1 271.202 255.232 401 312
1312 1 271.152 255.195 400 314
1313 1 271.158 255.215 400 316
1314 1 271.053 255.213 400 318
1315 1 270.955 255.17 400 314
1316 1 271.02 255.17 400 314
1317 1 271.08 255.17 400 312
1318 1 271.08 255.17 400 312
1319 1 271.077 255.132 400 314
1320 1 271.14 255.15 400 312
1321 1 271.207 255.175 400 312
1322 1 271.188 255.127 400 314
1323 1 271.153 255.15 399 314
1324 1 271.215 255.192 400 314
1325 1 271.18 255.145 400 316
1326 1 271.072 255.183 400 316
1327 1 270.99 255.145 399 312
1328 1 270.932 255.123 399 310
1329 1 270.957 255.153 400 312
1330 1 270.935 255.145 400 314
1331 1 270.79 255.08 400 316
1332 1 270.767 254.993 400 314
1333 1 270.825 254.993 400 310
1334 1 270.812 254.975 400 310
1335 1 270.812 254.975 400 310
1336 1 270.828 255.057 401 308
1337 1 270.66 255.037 400 310
1338 1 270.585 255.085 400 312
1339 1 270.535 255.053 400 312
1340 1 270.488 255.06 400 312
1341 1 270.538 255.088 400 312
1342 1 270.558 255.08 400 312
1343 1 270.558 255.08 400 312
1344 1 270.536 255.088 399 312
1345 1 270.46 255.075 400 314
1346 1 270.501 255.1 399 314
1347 1 270.419 255.09 399 314
1348 1 270.529 255.077 401 312
1349 1 270.543 255.083 400 312
1350 1 270.543 255.083 400 312
1351 1 270.527 255.077 400 314
1352 1 270.475 255.053 400 310
1353 1 270.442 255.1 400 314
1354 1 270.478 255.055 400 310
1355 1 270.502 255.007 400 312
1356 1 270.585 255.045 400 314
1357 1 270.452 255.062 400 316
1358 1 270.397 255.08 400 316
1359 1 270.26 255.095 400 314
1360 1 270.224 255.102 401 316
1361 1 270.12 255.018 400 316
1362 1 270.058 255.012 400 318
1363 1 269.965 255.023 400 316
1364 1 269.957 255.005 400 316
1365 1 270.017 255.05 400 318
1366 1 269.875 255.075 401 318
1367 1 269.767 255.03 400 316
1368 1 269.845 255.012 400 316
1369 1 269.935 254.995 400 318
1370 1 269.855 254.99 400 316
1371 1 269.82 254.99 400 314
1372 1 269.877 255.01 400 314
1373 1 269.945 255.028 400 316
1374 1 269.97 255.01 400 316
1375 1 269.858 254.96 400 316
1376 1 269.805 254.988 400 316
1377 1 269.812 254.988 400 316
1378 1 269.797 254.952 399 312
1379 1 269.748 254.965 400 312
1380 1 269.748 254.965 400 312
1381 1 269.791 254.895 401 314
1382 1 269.86 254.875 401 310
1383 1 269.88 254.847 399 310
1384 1 269.962 254.857 400 310
1385 1 269.998 254.795 400 308
1386 1 270.033 254.765 400 314
1387 1 270.005 254.785 400 312
1388 1 269.965 254.76 400 312
1389 1 270.058 254.795 400 310
1390 1 270.1 254.785 400 310
1391 1 270.015 254.79 400 312
1392 1 270.06 254.825 399 312
1393 1 270.168 254.775 400 312
1394 1 270.28 254.84 400 312
1395 1 270.251 254.812 399 312
1396 1 270.228 254.835 400 314
1397 1 270.185 254.85 401 314
1398 1 270.202 254.8 400 314
1399 1 270.3 254.775 400 312
1400 1 270.27 254.838 400 312
1401 1 270.27 254.838 400 312
1402 1 270.285 254.84 400 312
1403 1 270.3 254.843 400 314
1404 1 270.35 254.85 400 316
1405 1 270.36 254.827 400 314
1406 1 270.387 254.805 400 312
1407 1 270.373 254.805 400 310
1408 1 270.4 254.77 400 312
1409 1 270.433 254.765 400 314
1410 1 270.493 254.77 400 312
1411 1 270.445 254.738 400 314
1412 1 270.493 254.722 400 312
1413 1 270.527 254.673 400 314
1414 1 270.645 254.648 400 312
1415 1 270.64 254.632 400 314
1416 1 270.883 254.623 401 320
1417 1 270.965 254.53 400 314
1418 1 271.195 254.495 400 314
1419 1 271.087 254.406 401 312
1420 1 271.192 254.335 400 312
1421 1 271.18 254.235 400 312
1422 1 271.322 254.172 401 314
1423 1 271.327 254.162 400 314
1424 1 271.4 254.155 400 310
1425 1 271.567 254.072 400 314
1426 1 271.549 254.07 399 310
1427 1 271.565 254.08 400 310
1428 1 271.53 254.088 400 308
1429 1 271.6 254.08 400 310
1430 1 271.71 253.975 400 312
1431 1 271.773 253.938 401 314
1432 1 271.873 253.9 401 314
1433 1 272.105 253.855 401 310
1434 1 272.243 253.778 400 310
1435 1 272.229 253.793 401 312
1436 1 272.257 253.775 400 308
1437 1 272.572 253.695 400 308
1438 1 272.668 253.595 400 310
1439 1 272.709 253.602 399 314
1440 1 272.88 253.581 401 302
1441 1 273.188 253.488 400 306
1442 1 273.595 253.425 400 312
1443 1 273.611 253.434 401 300
1444 1 273.848 253.312 400 306
1445 1 274.17 253.298 400 302
1446 1 274.362 253.14 401 304
1447 1 274.401 252.877 399 302
1448 1 274.442 252.792 400 306
1449 1 274.803 252.623 401 310
1450 1 275.07 252.621 401 308
1451 1 275.163 252.532 400 304
1452 1 275.17 252.345 400 302
1453 1 275.358 252.303 400 304
1454 1 275.613 252.143 400 310
1455 1 275.777 252.07 400 296
1456 1 275.942 251.972 400 302
1457 1 276.07 251.893 401 300
1458 1 276.556 251.822 399 304
1459 1 276.703 251.683 401 308
1460 1 276.95 251.551 401 308
1461 1 276.978 251.479 401 304
1462 1 277.207 251.37 400 308
1463 1 277.327 251.334 401 308
1464 1 277.68 251.232 400 312
1465 1 277.896 251.147 402 308
1466 1 278.19 251.04 400 302
1467 1 278.262 250.958 400 302
1468 1 278.46 250.92 402 308
1469 1 278.828 250.838 401 306
1470 1 279.072 250.741 401 310
1471 1 279.228 250.74 400 310
1472 1 279.411 250.684 399 308
1473 1 279.47 250.537 400 308
1474 1 279.603 250.525 400 310
1475 1 279.892 250.333 400 302
1476 1 280.077 250.245 400 314
1477 1 280.395 250.14 400 310
1478 1 280.549 250.11 401 304
1479 1 280.581 250.035 401 310
1480 1 280.765 249.86 400 312
1481 1 281.02 249.808 401 310
1482 1 281.211 249.769 399 312
1483 1 281.4 249.72 400 310
1484 1 281.467 249.662 400 308
1485 1 281.668 249.68 400 310
1486 1 281.865 249.666 401 316
1487 1 281.983 249.613 400 314
1488 1 282.032 249.514 401 306
1489 1 282.305 249.433 400 302
1490 1 282.345 249.333 400 302
1491 1 282.515 249.357 400 306
1492 1 282.825 249.394 401 312
1493 1 283.067 249.349 401 308
1494 1 283.293 249.377 400 308
1495 1 283.512 249.305 400 306
1496 1 283.65 249.285 400 308
1497 1 283.721 249.267 401 308
1498 1 284.095 249.302 401 304
1499 1 284.526 249.329 401 304
1500 1 284.783 249.357 401 308
1501 1 285.105 249.292 400 318
1502 1 285.29 249.27 400 314
1503 1 285.48 249.178 400 308
1504 1 285.608 249.167 401 304
1505 1 285.753 249.09 401 302
1506 1 285.805 249.07 400 304
1507 1 285.908 248.968 401 308
1508 1 286.017 248.898 400 316
1509 1 286.225 248.817 400 308
1510 1 286.293 248.738 400 308
1511 1 286.375 248.75 400 308
1512 1 286.627 248.79 400 304
1513 1 286.633 248.726 401 304
1514 1 286.968 248.688 401 308
1515 1 287.087 248.593 400 298
1516 1 287.337 248.545 400 304
1517 1 287.414 248.511 401 304
1518 1 287.745 248.575 400 308
1519 1 287.895 248.45 400 306
1520 1 288.09 248.46 400 314
1521 1 288.272 248.44 400 302
1522 1 288.374 248.389 401 306
1523 1 288.577 248.295 400 312
1524 1 288.695 248.265 400 318
1525 1 288.805 248.225 400 312
1526 1 289.007 248.218 400 310
1527 1 289.214 248.189 402 314
1528 1 289.302 248.115 401 306
1529 1 289.384 247.948 401 310
1530 1 289.533 247.907 400 310
1531 1 289.56 247.9 400 308
1532 1 289.599 247.858 401 308
1533 1 289.646 247.83 401 312
1534 1 289.678 247.82 401 308
1535 1 289.71 247.713 400 314
1536 1 289.817 247.69 400 306
1537 1 289.848 247.628 401 306
1538 1 289.89 247.49 400 306
1539 1 289.853 247.334 401 306
1540 1 290.058 247.278 400 310
1541 1 290.062 247.245 400 310
1542 1 290.07 247.148 400 306
1543 1 290.277 247 401 314
1544 1 290.395 246.885 400 308
1545 1 290.467 246.88 400 306
1546 1 290.489 246.786 401 306
1547 1 290.504 246.736 401 310
1548 1 290.61 246.685 400 312
1549 1 290.572 246.637 400 310
1550 1 290.504 246.499 401 320
1551 1 290.556 246.429 399 310
1552 1 290.619 246.406 399 312
1553 1 290.529 246.319 401 310
1554 1 290.46 246.248 400 312
1555 1 290.32 246.153 400 314
1556 1 290.373 246.125 400 308
1557 1 290.447 246.135 400 310
1558 1 290.58 246.12 400 306
1559 1 290.473 246.065 400 306
1560 1 290.538 246.035 400 310
1561 1 290.574 245.918 401 308
1562 1 290.577 245.923 400 308
1563 1 290.575 245.907 400 306
1564 1 290.646 245.993 401 306
1565 1 290.723 245.96 400 308
1566 1 290.798 245.938 400 310
1567 1 290.882 245.952 400 312
1568 1 290.848 245.905 400 310
1569 1 290.988 245.923 400 312
1570 1 291.103 245.938 400 308
1571 1 291.212 245.92 401 312
1572 1 291.32 245.93 400 312
1573 1 291.462 245.815 400 316
1574 1 291.413 245.768 400 316
1575 1 291.517 245.762 400 316
1576 1 291.63 245.765 400 316
1577 1 291.805 245.738 400 316
1578 1 291.82 245.725 400 314
1579 1 291.918 245.735 400 314
1580 1 291.908 245.732 400 316
1581 1 291.925 245.725 400 318
1582 1 291.783 245.692 400 314
1583 1 291.738 245.632 400 316
1584 1 291.702 245.61 400 316
1585 1 291.76 245.56 400 314
1586 1 291.893 245.594 401 314
1587 1 291.873 245.532 400 314
1588 1 291.827 245.433 400 316
1589 1 291.97 245.464 401 318
1590 1 291.967 245.44 400 314
1591 1 292.05 245.372 401 314
1592 1 292.364 245.364 401 316
1593 1 292.4 245.395 400 314
1594 1 292.585 245.455 400 314
1595 1 292.598 245.46 400 314
1596 1 292.735 245.485 400 314
1597 1 292.735 245.485 400 314
1598 1 292.798 245.455 400 314
1599 1 292.915 245.479 401 314
1600 1 292.858 245.435 400 312
1601 1 293.025 245.414 399 312
1602 1 293.06 245.403 400 314
1603 1 293.15 245.352 400 320
1604 1 293.238 245.375 400 318
1605 1 293.381 245.378 399 310
1606 1 293.367 245.374 401 316
1607 1 293.466 245.346 399 314
1608 1 293.555 245.327 400 314
1609 1 293.424 245.249 401 316
1610 1 293.575 245.298 400 320
1611 1 293.632 245.38 400 316
1612 1 293.798 245.289 401 314
1613 1 293.86 245.325 400 312
1614 1 293.897 245.38 400 310
1615 1 293.915 245.368 400 314
1616 1 293.92 245.372 401 316
1617 1 294.045 245.387 400 314
1618 1 294.145 245.36 400 314
1619 1 294.127 245.317 400 312
1620 1 294.265 245.327 400 312
1621 1 294.402 245.373 400 314
1622 1 294.488 245.347 400 316
1623 1 294.621 245.314 401 318
1624 1 294.582 245.3 400 318
1625 1 294.605 245.308 400 318
1626 1 294.717 245.35 400 320
1627 1 294.675 245.395 400 320
1628 1 294.765 245.385 400 320
1629 1 294.71 245.405 400 320
1630 1 294.748 245.417 400 320
1631 1 294.77 245.403 400 320
1632 1 294.832 245.377 400 320
1633 1 294.845 245.38 400 318
1634 1 294.977 245.383 399 318
1635 1 295.09 245.395 400 320
1636 1 295.158 245.4 400 320
1637 1 295.252 245.405 400 316
1638 1 295.173 245.32 400 318
1639 1 295.152 245.33 400 318
1640 1 295.152 245.33 400 318
1641 1 295.113 245.357 400 316
1642 1 295.13 245.292 400 322
1643 1 295.185 245.26 400 322
1644 1 295.228 245.25 400 322
1645 1 295.29 245.292 400 320
1646 1 295.223 245.265 400 320
1647 1 295.295 245.262 400 320
1648 1 295.409 245.296 399 320
1649 1 295.478 245.255 400 322
1650 1 295.478 245.213 400 324
1651 1 295.478 245.213 400 324
1652 1 295.48 245.208 400 320
1653 1 295.414 245.19 399 318
1654 1 295.408 245.202 400 318
1655 1 295.39 245.16 400 318
1656 1 295.39 245.145 400 318
1657 1 295.39 245.145 400 318
1658 1 295.325 245.12 400 318
1659 1 295.325 245.12 400 318
1660 1 295.323 245.158 399 320
1661 1 295.25 245.132 400 320
1662 1 295.24 245.102 400 322
1663 1 295.265 245.135 400 322
1664 1 295.231 245.14 399 322
1665 1 295.303 245.143 400 322
1666 1 295.258 245.143 399 322
1667 1 295.233 245.155 400 322
1668 1 295.233 245.155 400 322
1669 1 295.285 245.127 400 322
1670 1 295.303 245.14 400 322
1671 1 295.315 245.118 400 322
1672 1 295.285 245.15 400 320
1673 1 295.225 245.13 400 320
1674 1 295.262 245.14 400 320
1675 1 295.236 245.158 399 320
1676 1 295.21 245.17 400 320
1677 1 295.21 245.17 400 320
1678 1 295.277 245.165 400 320
1679 1 295.228 245.12 400 320
1680 1 295.092 245.102 400 322
1681 1 295.15 245.095 400 320
1682 1 295.13 245.153 399 318
1683 1 294.998 245.173 400 320
1684 1 294.933 245.208 400 320
1685 1 294.933 245.208 400 320
1686 1 294.902 245.21 400 318
1687 1 294.89 245.185 400 318
1688 1 294.928 245.195 400 318
1689 1 294.952 245.243 400 318
1690 1 294.925 245.252 400 316
1691 1 295.108 245.268 400 314
1692 1 295.108 245.268 400 314
1693 1 295.108 245.268 400 314
1694 1 295.108 245.268 400 314
1695 1 295.108 245.268 400 314
1696 1 295.108 245.268 400 314
1697 1 295.108 245.268 400 314
1698 1 295.108 245.268 400 314
1699 1 295.012 245.273 400 314
1700 1 294.97 245.298 400 314
1701 1 294.832 245.322 400 314
1702 1 294.832 245.322 400 314
1703 1 294.832 245.322 400 314
1704 1 294.837 245.326 399 314
1705 1 294.895 245.325 400 314
1706 1 294.93 245.308 400 314
1707 1 294.913 245.294 401 316
1708 1 294.93 245.308 400 314
1709 1 294.965 245.32 400 314
1710 1 294.965 245.32 400 314
1711 1 294.965 245.32 400 314
1712 1 294.965 245.32 400 314
1713 1 294.902 245.321 399 316
1714 1 294.915 245.321 399 316
1715 1 294.94 245.377 400 316
1716 1 294.94 245.325 400 316
1717 1 294.86 245.375 400 316
1718 1 294.772 245.388 399 316
1719 1 294.785 245.412 400 316
1720 1 294.84 245.438 400 314
1721 1 294.875 245.428 400 312
1722 1 294.83 245.468 400 314
1723 1 294.83 245.468 400 314
1724 1 294.775 245.498 400 316
1725 1 294.808 245.463 400 314
1726 1 294.832 245.5 400 312
1727 1 294.76 245.48 400 314
1728 1 294.733 245.567 400 314
1729 1 294.717 245.565 400 316
1730 1 294.685 245.57 400 312
1731 1 294.608 245.565 400 312
1732 1 294.548 245.58 400 310
1733 1 294.505 245.535 400 312
1734 1 294.498 245.572 400 314
1735 1 294.512 245.575 400 312
1736 1 294.433 245.593 400 312
1737 1 294.462 245.58 400 310
1738 1 294.408 245.562 400 310
1739 1 294.365 245.588 400 310
1740 1 294.365 245.588 400 310
1741 1 294.338 245.571 399 310
1742 1 294.36 245.602 400 312
1743 1 294.517 245.653 400 310
1744 1 294.502 245.648 400 312
1745 1 294.473 245.632 400 312
1746 1 294.435 245.673 400 312
1747 1 294.493 245.725 400 312
1748 1 294.471 245.702 399 308
1749 1 294.535 245.782 400 310
1750 1 294.59 245.79 400 308
1751 1 294.633 245.843 401 306
1752 1 294.637 245.847 400 308
1753 1 294.592 245.843 400 308
1754 1 294.495 245.905 400 306
1755 1 294.53 245.952 400 308
1756 1 294.47 246.095 400 304
1757 1 294.42 246.123 400 302
1758 1 294.465 246.167 400 302
1759 1 294.512 246.143 400 304
1760 1 294.533 246.162 400 306
1761 1 294.41 246.205 400 306
1762 1 294.397 246.25 400 312
1763 1 294.363 246.278 400 310
1764 1 294.496 246.339 401 310
1765 1 294.387 246.368 400 308
1766 1 294.408 246.438 400 312
1767 1 294.433 246.435 400 312
1768 1 294.354 246.459 401 314
1769 1 294.365 246.403 400 312
1770 1 294.31 246.42 400 312
1771 1 294.324 246.449 401 312
1772 1 294.283 246.423 400 310
1773 1 294.188 246.375 400 310
1774 1 294.145 246.405 400 306
1775 1 294.145 246.405 400 306
1776 1 294.072 246.47 400 308
1777 1 294.13 246.463 400 308
1778 1 294.077 246.442 400 308
1779 1 294.065 246.523 400 306
1780 1 294.03 246.49 400 308
1781 1 294.027 246.558 400 306
1782 1 294.15 246.604 399 310
1783 1 294.05 246.64 400 308
1784 1 293.985 246.68 400 310
1785 1 293.967 246.755 400 308
1786 1 293.967 246.755 400 308
1787 1 294.012 246.735 400 310
1788 1 293.933 246.74 400 308
1789 1 293.853 246.75 400 312
1790 1 293.905 246.773 401 312
1791 1 293.978 246.865 400 310
1792 1 293.985 246.917 399 310
1793 1 294.183 247.032 400 312
1794 1 294.24 247.077 400 312
1795 1 294.24 247.083 400 310
1796 1 294.18 247.157 400 316
1797 1 294.343 247.248 399 314
1798 1 294.342 247.292 400 312
1799 1 294.371 247.348 399 314
1800 1 294.288 247.435 400 312
1801 1 294.473 247.485 400 316
1802 1 294.493 247.575 400 314
1803 1 294.62 247.702 400 312
1804 1 294.628 247.746 401 314
1805 1 294.651 247.768 401 314
1806 1 294.725 247.81 400 314
1807 1 294.697 247.84 399 310
1808 1 294.84 247.89 401 310
1809 1 294.963 247.975 401 308
1810 1 294.973 248.007 400 312
1811 1 295.082 248.065 401 304
1812 1 295.247 248.229 401 304
1813 1 295.312 248.324 401 302
1814 1 295.51 248.493 400 308
1815 1 295.692 248.541 399 310
1816 1 295.743 248.565 400 308
1817 1 295.98 248.64 400 306
1818 1 296.185 248.705 400 312
1819 1 296.438 248.852 400 308
1820 1 296.703 248.95 401 310
1821 1 296.79 248.96 400 312
1822 1 297.13 249.088 400 316
1823 1 297.288 249.173 400 318
1824 1 297.658 249.33 400 314
1825 1 297.85 249.382 401 308
1826 1 297.98 249.512 400 310
1827 1 298.252 249.762 400 316
1828 1 298.746 249.968 401 310
1829 1 298.968 250.065 401 314
1830 1 299.025 250.17 400 310
1831 1 299.228 250.257 400 308
1832 1 299.435 250.38 400 310
1833 1 299.524 250.416 401 314
1834 1 299.746 250.628 401 308
1835 1 299.817 250.708 400 310
1836 1 300.045 250.755 400 312
1837 1 300.285 250.898 400 310
1838 1 300.483 251.097 400 310
1839 1 300.692 251.185 400 308
1840 1 300.798 251.252 401 312
1841 1 301.043 251.406 399 306
1842 1 301.373 251.54 400 312
1843 1 301.405 251.55 400 308
1844 1 301.54 251.607 400 310
1845 1 301.571 251.731 401 310
1846 1 301.877 251.89 400 310
1847 1 302.067 252.07 400 310
1848 1 302.212 252.18 400 314
1849 1 302.449 252.248 399 316
1850 1 302.55 252.347 400 314
1851 1 302.748 252.357 401 312
1852 1 302.898 252.461 401 312
1853 1 302.957 252.472 400 310
1854 1 303.095 252.482 400 310
1855 1 303.298 252.588 400 312
1856 1 303.419 252.589 401 312
1857 1 303.545 252.627 400 302
1858 1 303.59 252.75 400 308
1859 1 303.676 253 401 318
1860 1 303.888 253.062 401 314
1861 1 303.95 253.028 400 316
1862 1 304.005 253.025 401 316
1863 1 304.173 253.097 400 316
1864 1 304.209 253.13 401 314
1865 1 304.36 253.165 400 322
1866 1 304.439 253.177 401 316
1867 1 304.621 253.219 401 318
1868 1 304.8 253.364 401 318
1869 1 304.837 253.382 400 316
1870 1 305.007 253.475 400 316
1871 1 305.22 253.495 400 314
1872 1 305.358 253.502 400 316
1873 1 305.475 253.565 400 316
1874 1 305.69 253.678 400 314
1875 1 305.865 253.833 400 314
1876 1 305.873 253.84 401 318
1877 1 305.985 253.912 400 320
1878 1 306.085 253.975 400 320
1879 1 306.017 254.01 400 314
1880 1 306.072 254.097 400 314
1881 1 306.223 254.202 400 314
1882 1 306.353 254.343 400 312
1883 1 306.53 254.44 400 310
1884 1 306.68 254.405 400 308
1885 1 306.715 254.482 400 308
1886 1 306.757 254.523 400 310
1887 1 306.885 254.565 400 310
1888 1 306.845 254.585 400 312
1889 1 306.848 254.593 400 310
1890 1 306.897 254.627 400 314
1891 1 306.965 254.65 400 312
1892 1 307.145 254.585 400 312
1893 1 307.35 254.718 400 310
1894 1 307.47 254.715 400 312
1895 1 307.85 254.77 400 314
1896 1 307.968 254.776 401 310
1897 1 308.209 254.833 401 310
1898 1 308.504 254.855 401 308
1899 1 308.516 254.822 399 308
1900 1 308.522 254.863 400 310
1901 1 308.712 254.882 400 310
1902 1 308.8 254.985 400 308
1903 1 308.84 255.092 401 310
1904 1 309.077 255.13 401 310
1905 1 309.25 255.287 400 318
1906 1 309.188 255.317 400 314
1907 1 309.342 255.415 400 308
1908 1 309.553 255.585 400 306
1909 1 309.642 255.602 400 306
1910 1 309.707 255.607 400 306
1911 1 309.863 255.7 400 310
1912 1 309.963 255.731 401 308
1913 1 310.303 255.92 399 308
1914 1 310.265 255.882 400 310
1915 1 310.384 255.953 401 304
1916 1 310.484 256.132 401 312
1917 1 310.504 256.192 401 312
1918 1 310.734 256.288 399 308
1919 1 310.698 256.269 401 314
1920 1 310.717 256.353 400 316
1921 1 310.87 256.376 399 312
1922 1 311.027 256.51 400 314
1923 1 311.042 256.534 401 312
1924 1 311.248 256.685 400 310
1925 1 311.38 256.717 400 310
1926 1 311.549 256.688 401 320
1927 1 311.608 256.696 401 318
1928 1 311.82 256.71 400 320
1929 1 311.885 256.735 400 316
1930 1 311.96 256.748 400 312
1931 1 312.052 256.838 401 316
1932 1 312.112 256.84 401 316
1933 1 312.197 256.8 401 316
1934 1 312.252 256.731 401 314
1935 1 312.357 256.798 401 314
1936 1 312.44 256.785 400 312
1937 1 312.565 256.76 400 316
1938 1 312.577 256.837 400 308
1939 1 312.665 256.825 400 308
1940 1 312.673 256.706 401 308
1941 1 312.893 256.701 401 312
1942 1 313.105 256.633 401 312
1943 1 313.15 256.595 400 314
1944 1 313.163 256.575 400 316
1945 1 313.113 256.615 400 314
1946 1 313.299 256.693 401 310
1947 1 313.405 256.73 400 312
1948 1 313.562 256.717 400 316
1949 1 313.603 256.658 400 314
1950 1 313.627 256.595 400 314
1951 1 313.545 256.665 400 312
1952 1 313.558 256.683 400 312
1953 1 313.695 256.567 400 316
1954 1 313.793 256.565 400 318
1955 1 313.902 256.555 400 314
1956 1 314.005 256.363 400 316
1957 1 314.15 256.215 400 312
1958 1 314.112 256.182 401 312
1959 1 314.207 256.212 400 316
1960 1 314.252 256.3 400 312
1961 1 314.44 256.223 400 314
1962 1 314.53 256.183 400 314
1963 1 314.803 256.155 401 316
1964 1 314.87 256.07 400 316
1965 1 314.873 256.007 400 312
1966 1 314.985 255.955 400 314
1967 1 314.96 255.94 400 316
1968 1 315.062 255.913 401 310
1969 1 315.202 255.761 401 312
1970 1 315.429 255.561 399 316
1971 1 315.415 255.5 400 314
1972 1 315.543 255.48 400 314
1973 1 315.723 255.514 401 314
1974 1 315.776 255.431 401 314
1975 1 315.848 255.47 400 314
1976 1 315.882 255.407 400 312
1977 1 316.092 255.3 400 310
1978 1 316.11 255.243 399 308
1979 1 316.082 255.23 400 308
1980 1 316.243 255.157 400 306
1981 1 316.272 255.025 400 308
1982 1 316.358 254.952 400 314
1983 1 316.456 254.885 401 312
1984 1 316.51 254.805 400 314
1985 1 316.53 254.748 400 310
1986 1 316.6 254.675 400 308
1987 1 316.637 254.625 400 310
1988 1 316.81 254.628 401 310
1989 1 317.038 254.623 400 312
1990 1 317.207 254.595 400 310
1991 1 317.434 254.404 401 312
1992 1 317.572 254.365 400 310
1993 1 317.663 254.314 401 308
1994 1 317.918 254.137 400 314
1995 1 318 254.01 401 312
1996 1 318.185 253.87 400 310
1997 1 318.207 253.785 400 306
1998 1 318.202 253.762 400 306
1999 1 318.348 253.537 400 304
2000 1 318.481 253.509 401 302
2001 1 318.51 253.382 400 310
2002 1 318.743 253.155 400 308
2003 1 318.995 252.983 401 316
2004 1 319.152 252.87 401 312
2005 1 319.152 252.76 400 308
2006 1 319.45 252.6 400 310
2007 1 319.637 252.423 400 314
2008 1 319.685 252.382 400 310
2009 1 319.825 252.299 401 314
2010 1 319.82 252.27 400 306
2011 1 319.973 252.2 400 310
2012 1 320.092 252.14 401 314
2013 1 320.193 252.01 399 312
2014 1 320.324 251.95 401 312
2015 1 320.439 251.94 401 312
2016 1 320.506 251.888 401 312
2017 1 320.567 251.903 400 314
2018 1 320.695 251.905 400 314
2019 1 320.843 251.868 401 318
2020 1 320.883 251.863 401 316
2021 1 320.902 251.782 400 316
2022 1 320.915 251.738 400 314
2023 1 320.905 251.653 400 314
2024 1 320.812 251.593 400 308
2025 1 320.825 251.572 400 308
2026 1 320.965 251.53 400 312
2027 1 321.005 251.419 401 312
2028 1 321.195 251.278 400 316
2029 1 321.22 251.26 400 316
2030 1 321.267 251.185 400 314
2031 1 321.309 251.072 401 316
2032 1 321.327 251.007 401 314
2033 1 321.627 250.827 400 314
2034 1 321.935 250.702 400 310
2035 1 321.995 250.674 399 310
2036 1 322.12 250.625 400 310
2037 1 322.309 250.506 401 310
2038 1 322.429 250.392 401 310
2039 1 322.59 250.273 400 316
2040 1 322.671 250.14 401 312
2041 1 322.751 250.07 402 308
2042 1 322.83 250.02 401 308
2043 1 323.033 249.955 400 310
2044 1 322.963 249.865 401 310
2045 1 322.95 249.76 400 314
2046 1 323.017 249.698 401 318
2047 1 323.038 249.67 400 308
2048 1 323.105 249.653 400 310
2049 1 323.122 249.546 401 314
2050 1 323.155 249.571 401 308
2051 1 323.053 249.445 400 316
2052 1 323.005 249.377 400 314
2053 1 322.8 249.362 401 312
2054 1 322.753 249.277 401 312
2055 1 322.793 249.147 401 310
2056 1 322.812 249.102 400 310
2057 1 322.923 249.012 400 308
2058 1 322.9 248.985 401 306
2059 1 322.745 249.018 400 308
2060 1 322.848 248.893 401 310
2061 1 322.908 248.792 400 310
2062 1 322.825 248.655 400 308
2063 1 322.678 248.588 400 312
2064 1 322.565 248.523 400 312
2065 1 322.623 248.412 400 310
2066 1 322.429 248.302 401 314
2067 1 322.515 248.25 400 312
2068 1 322.455 248.205 400 314
2069 1 322.209 248.105 401 308
2070 1 322.145 248.067 401 312
2071 1 321.96 248.07 401 310
2072 1 321.757 247.925 400 310
2073 1 321.641 247.85 401 312
2074 1 321.46 247.815 400 310
2075 1 321.332 247.69 400 310
2076 1 321.113 247.62 400 310
2077 1 320.955 247.466 399 318
2078 1 321.002 247.475 400 316
2079 1 320.728 247.347 400 310
2080 1 320.7 247.312 400 312
2081 1 320.416 247.264 401 310
2082 1 320.195 247.232 400 306
2083 1 319.942 247.148 400 306
2084 1 319.9 247.035 401 310
2085 1 319.733 246.9 400 308
2086 1 319.723 246.853 401 308
2087 1 319.495 246.82 400 300
2088 1 319.28 246.735 400 314
2089 1 319.243 246.692 400 312
2090 1 319.08 246.638 401 308
2091 1 318.895 246.525 400 310
2092 1 318.598 246.493 400 310
2093 1 318.45 246.45 400 306
2094 1 318.3 246.395 400 312
2095 1 318.243 246.282 400 308
2096 1 317.938 246.23 400 302
2097 1 317.728 246.165 400 310
2098 1 317.723 246.178 400 312
2099 1 317.459 246.105 399 306
2100 1 317.421 246.017 401 310
2101 1 317.327 245.893 400 308
2102 1 317.067 245.71 400 312
2103 1 317.142 245.638 401 312
2104 1 317.095 245.683 400 306
2105 1 317.042 245.606 401 306
2106 1 317.015 245.528 400 310
2107 1 316.812 245.363 400 310
2108 1 316.605 245.153 400 314
2109 1 316.457 245.072 400 316
2110 1 316.352 245.067 401 316
2111 1 316.15 245.067 400 314
2112 1 316.215 244.993 400 316
2113 1 316.175 244.91 400 316
2114 1 316.103 244.865 400 316
2115 1 316.12 244.833 400 314
2116 1 316.072 244.808 400 318
2117 1 316.015 244.833 401 318
2118 1 315.958 244.808 401 318
2119 1 316.027 244.718 400 318
2120 1 315.873 244.69 400 320
2121 1 315.762 244.6 400 320
2122 1 315.615 244.61 400 320
2123 1 315.601 244.626 401 316
2124 1 315.479 244.569 399 318
2125 1 315.394 244.494 401 320
2126 1 315.301 244.504 399 318
2127 1 315.212 244.472 400 318
2128 1 315.217 244.48 400 318
2129 1 315.045 244.523 400 316
2130 1 314.985 244.542 400 316
2131 1 314.788 244.565 400 316
2132 1 314.562 244.61 400 314
2133 1 314.485 244.562 400 312
2134 1 314.382 244.607 400 310
2135 1 314.303 244.637 400 310
2136 1 314.035 244.676 401 314
2137 1 313.95 244.643 400 312
2138 1 313.791 244.681 401 312
2139 1 313.593 244.698 398 308
2140 1 313.663 244.697 400 308
2141 1 313.538 244.702 400 302
2142 1 313.365 244.743 400 304
2143 1 313.305 244.752 400 316
2144 1 313.13 244.773 400 308
2145 1 313.082 244.818 402 308
2146 1 312.918 244.847 400 312
2147 1 312.902 244.815 400 308
2148 1 312.822 244.882 400 306
2149 1 312.79 244.875 400 308
2150 1 312.775 244.958 400 302
2151 1 312.566 244.958 401 304
2152 1 312.26 244.942 400 310
2153 1 312.082 244.97 400 304
2154 1 311.85 244.987 399 310
2155 1 311.752 245.028 400 312
2156 1 311.697 245.135 399 304
2157 1 311.613 245.148 400 306
2158 1 311.29 245.202 400 308
2159 1 311.022 245.237 401 312
2160 1 310.918 245.247 401 310
2161 1 310.777 245.26 400 308
2162 1 310.625 245.327 400 310
2163 1 310.512 245.363 400 308
2164 1 310.248 245.43 400 308
2165 1 310.063 245.526 399 310
2166 1 309.743 245.63 400 314
2167 1 309.59 245.648 400 306
2168 1 309.466 245.711 401 314
2169 1 309.428 245.72 400 312
2170 1 309.235 245.817 400 310
2171 1 309.06 245.848 401 310
2172 1 308.82 245.972 400 310
2173 1 308.815 246.07 399 306
2174 1 308.697 246.045 399 306
2175 1 308.539 246.102 401 304
2176 1 308.259 246.195 401 312
2177 1 308.085 246.26 400 312
2178 1 307.882 246.345 400 306
2179 1 307.822 246.495 400 306
2180 1 307.683 246.537 400 314
2181 1 307.595 246.59 400 308
2182 1 307.438 246.665 400 310
2183 1 307.345 246.697 400 300
2184 1 307.053 246.857 400 310
2185 1 306.96 246.883 401 306
2186 1 306.65 247.002 400 300
2187 1 306.46 247.11 400 306
2188 1 306.332 247.095 400 302
2189 1 306.055 247.097 401 312
2190 1 305.868 247.185 401 310
2191 1 305.76 247.3 400 310
2192 1 305.642 247.355 400 306
2193 1 305.705 247.45 400 306
2194 1 305.577 247.493 400 308
2195 1 305.26 247.605 400 310
2196 1 304.962 247.71 400 310
2197 1 304.865 247.796 401 312
2198 1 304.725 247.79 400 308
2199 1 304.522 247.83 400 308
2200 1 304.32 247.852 400 302
2201 1 304.185 247.965 400 310
2202 1 304.035 248.03 400 310
2203 1 303.928 248.102 400 310
2204 1 303.798 248.157 400 314
2205 1 303.656 248.219 401 310
2206 1 303.565 248.257 400 304
2207 1 303.382 248.257 400 308
2208 1 303.055 248.333 400 310
2209 1 302.905 248.394 401 308
2210 1 302.743 248.421 401 310
2211 1 302.43 248.45 400 310
2212 1 302.294 248.48 402 312
2213 1 302.04 248.606 401 314
2214 1 301.895 248.665 400 314
2215 1 301.6 248.705 400 312
2216 1 301.558 248.745 400 310
2217 1 301.233 248.822 400 306
2218 1 300.97 248.862 399 310
2219 1 300.586 248.85 401 312
2220 1 300.247 248.995 401 320
2221 1 300.067 248.96 400 316
2222 1 299.795 248.985 400 316
2223 1 299.615 248.995 400 308
2224 1 299.197 249.022 402 308
2225 1 299.025 249.062 400 312
2226 1 298.76 249.105 400 302
2227 1 298.327 249.142 401 306
2228 1 298.085 249.23 400 310
2229 1 298.03 249.24 400 306
2230 1 297.723 249.298 400 304
2231 1 297.195 249.355 400 308
2232 1 297.025 249.379 401 314
2233 1 296.701 249.372 401 310
2234 1 296.414 249.481 401 306
2235 1 296.2 249.54 400 304
2236 1 295.947 249.54 400 304
2237 1 295.733 249.551 401 308
2238 1 295.45 249.627 400 310
2239 1 295.338 249.609 399 306
2240 1 295.04 249.676 401 314
2241 1 294.647 249.76 400 304
2242 1 294.375 249.833 400 312
2243 1 294.209 249.83 401 310
2244 1 293.998 249.835 400 314
2245 1 293.838 249.845 401 308
2246 1 293.59 249.905 400 312
2247 1 293.476 249.908 401 306
2248 1 293.411 249.933 401 306
2249 1 293.205 249.985 400 314
2250 1 293.142 250.037 400 314
2251 1 293.02 250.025 400 308
2252 1 292.652 250.065 399 304
2253 1 292.418 250.072 400 306
2254 1 292.322 250.055 401 304
2255 1 292.14 250.067 401 312
2256 1 291.883 250.042 401 310
2257 1 291.803 250.035 401 308
2258 1 291.529 250 401 308
2259 1 291.283 249.977 400 314
2260 1 291.07 250.012 400 310
2261 1 290.848 250.042 400 308
2262 1 290.594 249.968 401 308
2263 1 290.254 250.05 401 314
2264 1 289.967 250.153 399 308
2265 1 289.671 250.202 401 310
2266 1 289.405 250.245 400 314
2267 1 289.24 250.27 400 310
2268 1 289.015 250.192 400 308
2269 1 288.765 250.157 400 308
2270 1 288.444 250.182 401 312
2271 1 288.243 250.167 400 308
2272 1 287.938 250.182 401 304
2273 1 287.785 250.148 400 304
2274 1 287.575 250.04 400 314
2275 1 287.302 250.015 401 308
2276 1 286.975 250.077 401 306
2277 1 286.763 249.995 401 312
2278 1 286.401 249.958 401 308
2279 1 286.32 249.905 400 308
2280 1 286.158 249.822 400 308
2281 1 286.002 249.66 400 306
2282 1 285.595 249.688 400 308
2283 1 285.212 249.733 401 310
2284 1 285.012 249.696 401 308
2285 1 284.86 249.613 400 308
2286 1 284.705 249.55 400 310
2287 1 284.531 249.621 401 302
2288 1 284.267 249.716 401 306
2289 1 284.002 249.773 401 314
2290 1 283.707 249.82 400 310
2291 1 283.496 249.915 401 308
2292 1 283.401 249.863 401 304
2293 1 283.1 249.933 400 308
2294 1 282.92 250.14 401 310
2295 1 282.762 250.093 400 308
2296 1 282.688 250.185 401 308
2297 1 282.495 250.11 400 312
2298 1 282.18 250.095 400 306
2299 1 282.098 249.985 400 306
2300 1 281.983 249.99 400 300
2301 1 281.748 250.055 401 302
2302 1 281.59 250.05 400 306
2303 1 281.325 250.127 400 312
2304 1 281.04 249.998 401 304
2305 1 280.945 249.838 401 304
2306 1 280.788 249.818 401 302
2307 1 280.655 249.843 400 308
2308 1 280.579 249.666 401 308
2309 1 280.335 249.648 400 302
2310 1 280.185 249.656 401 306
2311 1 280.09 249.732 400 308
2312 1 279.928 249.708 400 302
2313 1 279.758 249.656 401 304
2314 1 279.517 249.588 400 310
2315 1 279.397 249.597 400 306
2316 1 279.24 249.625 400 302
2317 1 279.063 249.617 399 300
2318 1 278.882 249.583 400 306
2319 1 278.81 249.605 400 302
2320 1 278.653 249.586 401 310
2321 1 278.533 249.505 400 304
2322 1 278.337 249.394 401 308
2323 1 278.339 249.292 401 304
2324 1 278.3 249.355 400 306
2325 1 278.2 249.329 401 310
2326 1 278.095 249.349 401 314
2327 1 277.988 249.208 400 306
2328 1 277.776 249.289 401 306
2329 1 277.705 249.25 400 312
2330 1 277.555 249.423 400 308
2331 1 277.415 249.435 400 308
2332 1 277.32 249.425 400 314
2333 1 277.263 249.476 399 318
2334 1 277.23 249.545 400 316
2335 1 277.055 249.486 401 308
2336 1 276.943 249.556 401 308
2337 1 276.791 249.399 401 312
2338 1 276.748 249.363 400 312
2339 1 276.705 249.335 400 308
2340 1 276.641 249.421 401 316
2341 1 276.538 249.393 400 316
2342 1 276.406 249.489 401 316
2343 1 276.39 249.512 400 316
2344 1 276.325 249.577 400 314
2345 1 276.217 249.57 400 316
2346 1 276.172 249.641 401 316
2347 1 276.055 249.616 401 312
2348 1 275.99 249.702 400 312
2349 1 275.945 249.768 400 310
2350 1 275.935 249.855 400 310
2351 1 275.865 249.982 400 320
2352 1 275.845 249.93 399 314
2353 1 275.678 249.98 400 308
2354 1 275.558 249.903 400 308
2355 1 275.5 250.053 400 306
2356 1 275.469 250.13 401 310
2357 1 275.368 250.278 400 312
2358 1 275.299 250.237 401 310
2359 1 275.303 250.227 400 310
2360 1 275.265 250.222 400 310
2361 1 275.127 250.292 400 316
2362 1 275.062 250.347 400 312
2363 1 274.94 250.4 400 308
2364 1 274.863 250.4 400 314
2365 1 274.758 250.207 401 314
2366 1 274.655 250.238 400 312
2367 1 274.55 250.2 400 310
2368 1 274.404 250.152 401 318
2369 1 274.257 250.19 400 316
2370 1 274.118 250.253 399 314
2371 1 274.01 250.2 400 316
2372 1 273.855 250.312 400 310
2373 1 273.665 250.465 400 308
2374 1 273.529 250.409 401 312
2375 1 273.481 250.446 401 312
2376 1 273.445 250.542 400 310
2377 1 273.233 250.567 400 312
2378 1 273.058 250.537 400 312
2379 1 272.982 250.464 399 312
2380 1 272.908 250.433 400 308
2381 1 272.637 250.282 400 310
2382 1 272.445 250.178 400 302
2383 1 272.25 250.083 400 308
2384 1 272.05 250.025 399 304
2385 1 271.947 250.062 400 304
2386 1 271.78 250.077 400 306
2387 1 271.436 250.072 401 314
2388 1 271.322 250.03 400 310
2389 1 271.092 250.002 401 312
2390 1 270.957 250.018 400 308
2391 1 270.85 249.968 400 306
2392 1 270.785 249.887 400 302
2393 1 270.479 249.81 401 308
2394 1 270.41 249.732 400 304
2395 1 270.21 249.738 400 302
2396 1 270.02 249.755 400 304
2397 1 269.815 249.725 400 300
2398 1 269.637 249.727 400 300
2399 1 269.22 249.61 400 302
2400 1 268.973 249.708 401 308
2401 1 268.808 249.674 402 302
2402 1 268.465 249.701 402 308
2403 1 268.233 249.643 400 310
2404 1 267.873 249.58 400 306
2405 1 267.517 249.667 400 304
2406 1 267.365 249.743 400 302
2407 1 267.097 249.815 401 304
2408 1 266.845 249.791 401 308
2409 1 266.512 249.745 400 302
2410 1 266.34 249.745 400 302
2411 1 266.165 249.738 401 308
2412 1 265.987 249.737 399 304
2413 1 265.549 249.773 401 308
2414 1 265.342 249.805 401 308
2415 1 265.245 249.748 400 310
2416 1 265.17 249.786 401 310
2417 1 264.702 249.873 400 312
2418 1 264.498 249.915 400 318
2419 1 264.202 250.06 400 308
2420 1 263.97 250.06 400 312
2421 1 263.74 250.065 400 314
2422 1 263.527 250.062 400 314
2423 1 263.3 250.102 400 312
2424 1 263.11 250.21 400 306
2425 1 262.795 250.225 400 306
2426 1 262.304 250.217 401 310
2427 1 261.99 250.222 401 310
2428 1 261.828 250.314 401 306
2429 1 261.348 250.398 400 314
2430 1 261.11 250.338 400 310
2431 1 260.848 250.273 400 314
2432 1 260.558 250.282 400 302
2433 1 260.446 250.302 401 310
2434 1 260.36 250.39 400 312
2435 1 260.225 250.355 400 306
2436 1 260.065 250.251 402 306
2437 1 259.975 250.192 400 312
2438 1 259.721 250.257 401 312
2439 1 259.521 250.384 401 312
2440 1 259.13 250.35 400 318
2441 1 258.9 250.394 401 318
2442 1 258.832 250.395 400 314
2443 1 258.616 250.274 401 310
2444 1 258.347 250.357 401 314
2445 1 258.18 250.334 401 310
2446 1 257.993 250.406 401 312
2447 1 257.666 250.494 401 314
2448 1 257.621 250.436 401 310
2449 1 257.328 250.405 402 308
2450 1 257.158 250.368 400 314
2451 1 256.905 250.372 401 314
2452 1 256.738 250.405 400 310
2453 1 256.493 250.338 400 312
2454 1 256.23 250.368 400 312
2455 1 256.033 250.352 400 314
2456 1 255.883 250.332 401 310
2457 1 255.68 250.312 400 308
2458 1 255.438 250.382 400 302
2459 1 255.232 250.219 401 308
2460 1 254.99 250.13 400 308
2461 1 254.972 250.028 400 308
2462 1 254.617 249.935 402 310
2463 1 254.544 250.065 401 306
2464 1 254.44 249.972 400 306
2465 1 254.208 249.817 400 310
2466 1 253.915 249.596 401 306
2467 1 253.751 249.584 401 312
2468 1 253.601 249.531 401 312
2469 1 253.359 249.514 401 312
2470 1 253.19 249.472 400 306
2471 1 253.02 249.38 400 306
2472 1 252.82 249.315 400 310
2473 1 252.67 249.213 400 308
2474 1 252.434 249.025 401 306
2475 1 251.933 248.89 401 312
2476 1 251.717 248.805 399 308
2477 1 251.475 248.9 400 304
2478 1 251.204 248.763 401 314
2479 1 251.097 248.727 400 310
2480 1 250.768 248.549 401 306
2481 1 250.518 248.472 400 308
2482 1 250.192 248.499 401 310
2483 1 249.933 248.373 400 306
2484 1 249.77 248.32 400 312
2485 1 249.65 248.305 400 314
2486 1 249.548 248.195 400 308
2487 1 249.531 248.197 401 310
2488 1 249.208 248.098 399 310
2489 1 248.93 248.202 400 312
2490 1 248.812 247.975 400 302
2491 1 248.556 247.928 401 314
2492 1 248.449 247.85 401 306
2493 1 248.247 247.708 401 308
2494 1 247.945 247.726 401 304
2495 1 247.675 247.615 400 306
2496 1 247.502 247.59 400 304
2497 1 247.379 247.441 401 308
2498 1 247.182 247.352 401 312
2499 1 247.062 247.357 400 306
2500 1 246.93 247.387 401 306
2501 1 246.895 247.344 401 310
2502 1 246.768 247.374 401 308
2503 1 246.695 247.343 400 308
2504 1 246.47 247.291 402 306
2505 1 246.337 247.244 401 308
2506 1 246.249 247.145 401 308
2507 1 246.087 246.885 401 306
2508 1 245.97 246.81 401 302
2509 1 245.838 246.748 401 304
2510 1 245.695 246.665 400 304
2511 1 245.51 246.597 400 304
2512 1 245.495 246.468 400 312
2513 1 245.465 246.375 400 312
2514 1 245.272 246.272 401 312
2515 1 245.305 246.072 400 308
2516 1 245.331 245.91 402 300
2517 1 245.322 245.8 400 308
2518 1 245.322 245.584 401 308
2519 1 245.22 245.673 400 308
2520 1 245.276 245.396 402 312
2521 1 245.245 245.257 400 310
2522 1 245.155 245.012 400 306
2523 1 245.123 244.84 400 310
2524 1 245.085 244.775 400 310
2525 1 244.972 244.77 400 314
2526 1 244.973 244.716 401 310
2527 1 244.923 244.635 400 308
2528 1 244.873 244.51 400 318
2529 1 244.825 244.452 400 316
2530 1 244.736 244.367 401 314
2531 1 244.76 244.268 400 312
2532 1 244.597 244.125 400 314
2533 1 244.571 243.98 399 310
2534 1 244.561 243.915 401 310
2535 1 244.635 243.77 400 308
2536 1 244.6 243.61 400 312
2537 1 244.561 243.469 399 312
2538 1 244.537 243.285 400 310
2539 1 244.458 243.32 400 312
2540 1 244.532 242.97 400 312
2541 1 244.409 242.903 401 316
2542 1 244.345 242.815 400 310
2543 1 244.382 242.686 401 310
2544 1 244.405 242.567 400 314
2545 1 244.347 242.532 400 310
2546 1 244.406 242.411 401 304
2547 1 244.365 242.308 400 314
2548 1 244.291 242.346 399 312
2549 1 244.289 242.142 401 312
2550 1 244.262 242.092 401 314
2551 1 244.259 242.052 401 310
2552 1 244.165 242.02 401 314
2553 1 244.225 241.995 400 314
2554 1 244.267 241.96 401 316
2555 1 244.319 241.783 401 318
2556 1 244.32 241.683 400 318
2557 1 244.275 241.532 400 318
2558 1 244.275 241.5 400 314
2559 1 244.253 241.501 399 312
2560 1 244.18 241.397 401 312
2561 1 244.18 241.33 400 314
2562 1 244.202 241.29 400 316
2563 1 244.178 241.278 400 318
2564 1 244.243 241.093 399 312
2565 1 244.202 240.933 401 312
2566 1 244.185 240.945 401 312
2567 1 244.16 240.925 401 312
2568 1 244.062 240.972 400 314
2569 1 244.048 240.963 400 314
2570 1 244.023 240.825 400 316
2571 1 244.035 240.732 400 316
2572 1 244.037 240.593 400 318
2573 1 244.1 240.41 400 320
2574 1 244.085 240.45 400 318
2575 1 244.09 240.44 400 316
2576 1 244.115 240.26 400 314
2577 1 244.178 240.11 400 314
2578 1 244.113 240.053 400 314
2579 1 244.12 240.003 399 312
2580 1 244.143 240.062 400 310
2581 1 244.153 240.04 400 312
2582 1 244.188 239.982 400 310
2583 1 244.232 239.835 400 312
2584 1 244.268 239.727 400 312
2585 1 244.244 239.658 401 312
2586 1 244.232 239.535 400 316
2587 1 244.269 239.401 401 316
2588 1 244.4 239.145 400 316
2589 1 244.458 238.995 400 316
2590 1 244.507 238.912 400 316
2591 1 244.463 238.942 400 318
2592 1 244.464 238.898 401 318
2593 1 244.532 238.847 400 316
2594 1 244.607 238.765 400 316
2595 1 244.642 238.699 399 316
2596 1 244.68 238.643 400 314
2597 1 244.68 238.643 400 314
2598 1 244.71 238.653 400 314
2599 1 244.693 238.613 401 316
2600 1 244.738 238.475 400 316
2601 1 244.69 238.535 400 316
2602 1 244.7 238.435 400 318
2603 1 244.751 238.272 401 318
2604 1 244.865 238.218 399 316
2605 1 244.857 238.127 400 316
2606 1 244.873 238.018 400 320
2607 1 244.865 237.965 399 320
2608 1 244.93 237.812 400 318
2609 1 244.95 237.752 399 318
2610 1 244.952 237.702 400 320
2611 1 245.048 237.47 400 320
2612 1 245.16 237.365 400 320
2613 1 245.155 237.365 400 320
2614 1 245.125 237.338 399 318
2615 1 245.132 237.215 400 318
2616 1 245.243 237.067 400 316
2617 1 245.282 237.01 400 316
2618 1 245.282 237.01 400 316
2619 1 245.387 236.847 400 318
2620 1 245.429 236.787 399 316
2621 1 245.438 236.735 400 318
2622 1 245.46 236.665 400 318
2623 1 245.495 236.655 400 316
2624 1 245.485 236.627 400 316
2625 1 245.429 236.681 401 316
2626 1 245.412 236.627 400 318
2627 1 245.52 236.435 400 318
2628 1 245.52 236.435 400 318
2629 1 245.553 236.377 400 318
2630 1 245.565 236.35 400 318
2631 1 245.553 236.34 400 316
2632 1 245.553 236.34 400 316
2633 1 245.593 236.28 400 316
2634 1 245.577 236.25 400 316
2635 1 245.588 236.218 400 316
2636 1 245.618 236.245 400 316
2637 1 245.618 236.245 400 316
2638 1 245.618 236.245 400 316
2639 1 245.64 236.205 400 318
2640 1 245.618 236.188 400 318
2641 1 245.606 236.16 401 316
2642 1 245.627 236.222 400 316
2643 1 245.62 236.357 400 314
2644 1 245.562 236.403 400 314
2645 1 245.57 236.412 400 314
2646 1 245.607 236.333 400 314
2647 1 245.607 236.268 400 316
2648 1 245.602 236.333 400 314
2649 1 245.618 236.335 400 314
2650 1 245.618 236.335 400 314
2651 1 245.618 236.335 400 314
2652 1 245.585 236.48 400 314
2653 1 245.57 236.54 400 312
2654 1 245.561 236.529 399 312
2655 1 245.553 236.502 400 312
2656 1 245.542 236.583 400 312
2657 1 245.523 236.59 400 314
2658 1 245.523 236.59 400 314
2659 1 245.525 236.555 400 312
2660 1 245.515 236.6 400 314
2661 1 245.512 236.637 400 314
2662 1 245.47 236.667 400 314
2663 1 245.451 236.672 399 312
2664 1 245.486 236.658 401 312
2665 1 245.56 236.562 400 312
2666 1 245.59 236.505 400 314
2667 1 245.627 236.512 400 312
2668 1 245.675 236.43 400 312
2669 1 245.648 236.485 400 312
2670 1 245.595 236.475 400 312
2671 1 245.595 236.475 400 312
2672 1 245.637 236.505 400 316
2673 1 245.561 236.602 399 316
2674 1 245.542 236.68 400 316
2675 1 245.537 236.678 400 316
2676 1 245.565 236.623 400 316
2677 1 245.64 236.555 400 318
2678 1 245.644 236.429 399 320
2679 1 245.559 236.564 399 320
2680 1 245.555 236.67 400 316
2681 1 245.555 236.67 400 316
2682 1 245.555 236.67 400 316
2683 1 245.553 236.648 400 316
2684 1 245.55 236.512 400 318
2685 1 245.55 236.512 400 318
2686 1 245.55 236.507 400 314
2687 1 245.55 236.507 400 314
2688 1 245.55 236.507 400 314
2689 1 245.548 236.472 400 316
2690 1 245.577 236.412 400 316
2691 1 245.534 236.469 401 316
2692 1 245.549 236.401 401 316
2693 1 245.572 236.375 400 316
2694 1 245.595 236.43 400 314
2695 1 245.613 236.428 400 314
2696 1 245.585 236.43 400 312
2697 1 245.567 236.502 400 316
2698 1 245.596 236.446 399 310
2699 1 245.625 236.42 400 312
2700 1 245.553 236.567 400 312
2701 1 245.597 236.62 400 312
2702 1 245.685 236.505 400 312
2703 1 245.68 236.613 400 310
2704 1 245.673 236.565 400 314
2705 1 245.697 236.66 400 312
2706 1 245.768 236.512 400 310
2707 1 245.72 236.648 400 312
2708 1 245.757 236.792 400 310
2709 1 245.759 236.835 399 308
2710 1 245.808 236.757 400 308
2711 1 245.822 236.785 400 310
2712 1 245.84 236.75 400 310
2713 1 245.852 236.725 400 312
2714 1 245.875 236.64 400 312
2715 1 245.84 236.815 400 312
2716 1 245.835 236.955 400 312
2717 1 245.795 236.905 400 308
2718 1 245.765 237 400 310
2719 1 245.808 236.963 400 312
2720 1 245.852 237.15 399 310
2721 1 245.825 237.195 400 312
2722 1 245.88 237.16 400 312
2723 1 246 237.257 401 314
2724 1 246.018 237.173 400 310
2725 1 246.113 237.07 400 310
2726 1 246.04 237.232 400 314
2727 1 246.118 237.225 400 310
2728 1 246.15 237.243 400 310
2729 1 246.232 237.282 400 308
2730 1 246.252 237.42 400 310
2731 1 246.39 237.315 400 314
2732 1 246.405 237.148 400 310
2733 1 246.451 237.182 401 314
2734 1 246.561 237.09 399 314
2735 1 246.678 237.035 400 308
2736 1 246.781 236.93 401 306
2737 1 246.835 236.96 401 312
2738 1 246.885 237.075 400 306
2739 1 246.9 237.03 400 312
2740 1 246.933 237.005 400 312
2741 1 247.01 236.975 400 312
2742 1 247.028 236.995 400 310
2743 1 247.082 237.055 401 308
2744 1 247.105 237.04 401 314
2745 1 247.16 237.005 401 310
2746 1 247.164 237.012 402 306
2747 1 247.257 237.117 401 308
2748 1 247.368 237.113 400 304
2749 1 247.423 237.265 400 304
2750 1 247.463 237.395 400 306
2751 1 247.53 237.537 400 300
2752 1 247.627 237.625 400 306
2753 1 247.621 237.618 401 306
2754 1 247.757 237.674 399 302
2755 1 247.815 237.882 400 306
2756 1 247.915 237.848 401 300
2757 1 248.025 237.923 400 304
2758 1 248.262 237.683 400 308
2759 1 248.281 237.817 399 306
2760 1 248.384 238.062 401 300
2761 1 248.433 238.162 400 306
2762 1 248.471 238.217 401 308
2763 1 248.541 238.344 401 302
2764 1 248.653 238.54 400 306
2765 1 248.803 238.788 401 308
2766 1 248.852 239.025 400 306
2767 1 248.9 239.303 400 304
2768 1 249.1 239.33 400 308
2769 1 249.202 239.314 401 306
2770 1 249.2 239.471 401 310
2771 1 249.315 239.515 400 308
2772 1 249.421 239.509 401 308
2773 1 249.501 239.606 401 306
2774 1 249.475 239.963 400 314
2775 1 249.549 240.032 401 304
2776 1 249.61 240.195 400 302
2777 1 249.751 240.481 401 304
2778 1 249.858 240.594 401 304
2779 1 250.01 240.882 400 302
2780 1 250.102 240.907 400 302
2781 1 250.213 240.982 400 300
2782 1 250.309 241.09 401 306
2783 1 250.332 241.252 401 304
2784 1 250.344 241.456 401 308
2785 1 250.43 241.572 400 308
2786 1 250.53 241.792 400 304
2787 1 250.558 241.9 400 304
2788 1 250.716 242.175 401 308
2789 1 250.825 242.599 401 294
2790 1 250.97 242.838 401 310
2791 1 251.07 243.15 401 310
2792 1 251.247 243.317 401 304
2793 1 251.444 243.581 401 310
2794 1 251.54 243.815 400 308
2795 1 251.675 244.028 400 312
2796 1 251.762 244.36 400 310
2797 1 251.748 244.507 400 312
2798 1 251.882 244.55 400 312
2799 1 251.932 244.857 399 308
2800 1 252.067 244.89 401 306
2801 1 252.29 245.018 400 312
2802 1 252.365 245.252 400 304
2803 1 252.474 245.539 401 316
2804 1 252.606 245.963 401 308
2805 1 252.665 246.093 400 308
2806 1 252.696 246.182 401 310
2807 1 252.808 246.343 400 314
2808 1 252.817 246.617 399 304
2809 1 252.953 246.835 401 310
2810 1 253.13 246.9 401 308
2811 1 253.197 247.155 401 314
2812 1 253.33 247.357 400 312
2813 1 253.327 247.658 401 310
2814 1 253.35 247.925 400 308
2815 1 253.38 248.067 400 306
2816 1 253.531 248.329 401 310
2817 1 253.644 248.425 402 308
2818 1 253.771 248.623 401 310
2819 1 253.728 248.761 401 310
2820 1 253.863 248.933 400 304
2821 1 253.898 249.118 400 308
2822 1 254.04 249.308 400 310
2823 1 254.082 249.374 401 314
2824 1 254.175 249.466 401 314
2825 1 254.248 249.683 400 312
2826 1 254.24 249.898 400 310
2827 1 254.241 250.211 399 314
2828 1 254.317 250.254 401 312
2829 1 254.307 250.519 401 308
2830 1 254.373 250.585 400 312
2831 1 254.411 250.83 401 316
2832 1 254.43 250.945 400 312
2833 1 254.42 251.157 400 310
2834 1 254.337 251.344 401 310
2835 1 254.373 251.54 400 308
2836 1 254.39 251.627 400 312
2837 1 254.409 251.723 401 310
2838 1 254.398 251.782 400 312
2839 1 254.39 251.925 400 312
2840 1 254.287 252.192 401 312
2841 1 254.297 252.439 401 314
2842 1 254.254 252.466 401 310
2843 1 254.15 252.78 400 304
2844 1 254.165 253.11 400 310
2845 1 254.125 253.354 401 314
2846 1 254.165 253.459 401 312
2847 1 254.09 253.638 401 306
2848 1 253.95 253.855 399 310
2849 1 253.933 254.012 401 310
2850 1 254.06 254.125 401 310
2851 1 254.13 254.315 400 306
2852 1 254.115 254.491 399 302
2853 1 254.075 254.515 400 302
2854 1 254.097 254.54 400 310
2855 1 254.055 254.683 401 310
2856 1 253.983 254.825 401 312
2857 1 253.977 254.893 400 298
2858 1 253.998 255.025 400 300
2859 1 254.042 255.19 400 306
2860 1 254.09 255.368 400 306
2861 1 254.155 255.529 399 304
2862 1 254.152 255.786 401 312
2863 1 254.025 256.045 401 314
2864 1 254.087 256.296 402 310
2865 1 254.185 256.394 401 310
2866 1 254.243 256.506 399 310
2867 1 254.205 256.608 400 308
2868 1 254.338 256.775 400 316
2869 1 254.32 256.835 400 312
2870 1 254.332 256.935 401 312
2871 1 254.412 257.163 400 312
2872 1 254.496 257.302 401 316
2873 1 254.501 257.484 401 314
2874 1 254.602 257.435 400 312
2875 1 254.566 257.579 401 314
2876 1 254.724 257.589 399 308
2877 1 254.728 257.761 401 314
2878 1 254.758 257.796 401 312
2879 1 254.671 258.02 401 314
2880 1 254.697 258.03 400 312
2881 1 254.753 258.289 401 312
2882 1 254.788 258.434 401 314
2883 1 254.847 258.505 400 316
2884 1 254.9 258.575 400 316
2885 1 254.925 258.632 400 314
2886 1 254.95 258.8 400 314
2887 1 254.97 258.925 401 318
2888 1 255.005 258.915 400 314
2889 1 255.05 258.942 400 316
2890 1 255.025 259.01 400 312
2891 1 254.988 259.24 400 312
2892 1 255.053 259.377 400 310
2893 1 255.06 259.418 400 310
2894 1 255.02 259.485 400 310
2895 1 254.935 259.746 401 310
2896 1 254.885 259.95 400 314
2897 1 254.81 260.135 400 314
2898 1 254.833 260.332 400 314
2899 1 254.857 260.342 400 314
2900 1 254.815 260.441 401 312
2901 1 254.825 260.54 400 310
2902 1 254.728 260.611 401 310
2903 1 254.585 260.725 400 314
2904 1 254.576 260.786 401 314
2905 1 254.551 260.93 401 312
2906 1 254.48 261.072 402 308
2907 1 254.396 261.373 399 308
2908 1 254.305 261.63 400 310
2909 1 254.248 261.725 400 310
2910 1 254.226 261.847 399 306
2911 1 254.123 261.993 400 310
2912 1 253.972 262.325 400 306
2913 1 253.895 262.51 400 306
2914 1 253.923 262.543 400 312
2915 1 253.863 262.718 401 306
2916 1 253.89 262.877 400 314
2917 1 253.782 263.055 400 314
2918 1 253.685 263.298 400 318
2919 1 253.643 263.288 400 316
2920 1 253.519 263.459 401 310
2921 1 253.419 263.534 401 310
2922 1 253.363 263.719 399 310
2923 1 253.387 263.808 400 312
2924 1 253.377 263.89 400 312
2925 1 253.327 264.01 401 314
2926 1 253.18 264.325 400 312
2927 1 253.25 264.44 400 312
2928 1 253.272 264.446 401 308
2929 1 253.287 264.425 400 310
2930 1 253.39 264.553 400 312
2931 1 253.25 264.83 400 314
2932 1 253.19 264.905 400 318
2933 1 253.002 265.185 400 316
2934 1 253.012 265.344 401 316
2935 1 252.868 265.643 401 314
2936 1 252.796 265.823 401 314
2937 1 252.833 265.993 400 312
2938 1 252.745 266.103 400 314
2939 1 252.743 266.092 400 308
2940 1 252.673 266.207 400 314
2941 1 252.602 266.285 400 316
2942 1 252.489 266.481 401 314
2943 1 252.455 266.623 400 312
2944 1 252.43 266.812 400 310
2945 1 252.381 266.947 399 314
2946 1 252.435 266.95 400 314
2947 1 252.393 267.025 400 314
2948 1 252.363 267.098 400 316
2949 1 252.344 267.257 401 316
2950 1 252.243 267.429 399 308
2951 1 252.18 267.531 399 314
2952 1 252.072 267.713 401 318
2953 1 252.042 267.835 400 312
2954 1 251.983 268.012 401 310
2955 1 251.92 268.19 400 310
2956 1 251.885 268.478 400 314
2957 1 251.811 268.749 402 314
2958 1 251.792 269.012 400 314
2959 1 251.713 269.08 400 314
2960 1 251.577 269.385 400 316
2961 1 251.514 269.466 401 316
2962 1 251.455 269.673 400 310
2963 1 251.38 269.9 400 312
2964 1 251.401 269.98 401 310
2965 1 251.379 270.11 401 312
2966 1 251.29 270.325 400 312
2967 1 251.256 270.333 399 312
2968 1 251.273 270.51 400 314
2969 1 251.2 270.587 400 310
2970 1 251.05 270.917 399 312
2971 1 251.04 271.08 400 318
2972 1 250.96 271.439 401 314
2973 1 250.908 271.571 401 314
2974 1 250.94 271.637 400 310
2975 1 250.886 271.948 402 308
2976 1 250.748 272.317 400 312
2977 1 250.71 272.548 400 312
2978 1 250.595 272.81 400 308
2979 1 250.524 273.267 401 312
2980 1 250.472 273.4 400 314
2981 1 250.307 273.651 401 304
2982 1 250.19 274.06 400 304
2983 1 250.177 274.364 401 308
2984 1 250.17 274.363 400 310
2985 1 250.222 274.656 401 308
2986 1 250.192 275.087 401 308
2987 1 250.02 275.454 401 312
2988 1 249.888 275.883 401 318
2989 1 249.86 276.202 401 322
2990 1 249.817 276.366 399 308
2991 1 249.808 276.745 400 312
2992 1 249.711 276.99 401 308
2993 1 249.681 276.953 401 308
2994 1 249.559 277.17 401 308
2995 1 249.514 277.339 401 312
2996 1 249.428 277.625 400 320
2997 1 249.27 277.947 400 310
2998 1 249.26 278.072 400 314
2999 1 249.18 278.158 400 306
3000 1 249.062 278.39 400 306
3001 1 249.032 278.808 400 312
3002 1 249.062 278.92 400 312
3003 1 249.025 279.007 400 310
3004 1 249.005 279.233 400 316
3005 1 248.953 279.244 401 312
3006 1 248.888 279.222 401 312
3007 1 248.782 279.423 400 312
3008 1 248.683 279.585 400 310
3009 1 248.648 279.605 400 310
3010 1 248.59 279.72 400 312
3011 1 248.476 279.835 401 312
3012 1 248.403 279.853 400 314
3013 1 248.363 279.962 400 312
3014 1 248.282 280.065 400 314
3015 1 248.229 280.284 401 308
3016 1 248.135 280.469 401 312
3017 1 248.09 280.627 399 308
3018 1 248.088 280.798 400 308
3019 1 248.025 281.06 400 310
3020 1 247.942 281.137 400 312
3021 1 247.945 281.165 400 314
3022 1 247.825 281.289 401 316
3023 1 247.757 281.267 400 312
3024 1 247.755 281.373 400 314
3025 1 247.761 281.404 401 310
3026 1 247.661 281.506 401 312
3027 1 247.623 281.595 400 308
3028 1 247.585 281.632 402 308
3029 1 247.531 281.608 401 312
3030 1 247.458 281.9 400 312
3031 1 247.328 282.09 402 310
3032 1 247.262 282.053 400 312
3033 1 247.167 282.05 400 312
3034 1 247.125 282.137 401 310
3035 1 247.118 282.275 400 312
3036 1 247.092 282.451 401 308
3037 1 247.002 282.584 401 310
3038 1 246.933 282.59 400 312
3039 1 246.843 282.613 400 314
3040 1 246.85 282.63 400 314
3041 1 246.915 282.627 400 316
3042 1 246.803 282.84 401 312
3043 1 246.79 282.967 400 314
3044 1 246.808 283.052 401 316
3045 1 246.69 283.21 400 308
3046 1 246.617 283.363 399 308
3047 1 246.637 283.423 400 312
3048 1 246.561 283.569 399 302
3049 1 246.452 283.585 400 312
3050 1 246.441 283.619 399 306
3051 1 246.401 283.858 401 306
3052 1 246.382 284.05 400 306
3053 1 246.382 284.002 400 310
3054 1 246.338 284.05 400 304
3055 1 246.334 284.157 401 310
3056 1 246.355 284.267 400 308
3057 1 246.419 284.356 399 304
3058 1 246.32 284.445 400 310
3059 1 246.368 284.445 400 308
3060 1 246.403 284.66 400 302
3061 1 246.423 284.685 400 306
3062 1 246.4 284.933 400 310
3063 1 246.446 285.125 401 304
3064 1 246.485 285.207 400 304
3065 1 246.521 285.332 401 306
3066 1 246.548 285.387 400 312
3067 1 246.615 285.465 400 306
3068 1 246.606 285.429 401 310
3069 1 246.673 285.395 400 310
3070 1 246.59 285.498 400 306
3071 1 246.757 285.585 400 312
3072 1 246.782 285.925 400 306
3073 1 246.895 285.887 400 306
3074 1 246.85 285.892 400 306
3075 1 246.893 285.91 401 308
3076 1 247.067 286.035 402 302
3077 1 247.195 286.055 400 308
3078 1 247.23 286.165 400 312
3079 1 247.218 286.13 400 308
3080 1 247.365 286.31 400 314
3081 1 247.424 286.434 401 314
3082 1 247.47 286.488 400 310
3083 1 247.471 286.591 401 312
3084 1 247.64 286.803 400 314
3085 1 247.607 286.78 400 314
3086 1 247.586 286.778 401 310
3087 1 247.596 286.838 401 318
3088 1 247.713 286.97 401 310
3089 1 247.713 286.962 400 312
3090 1 247.776 286.918 401 312
3091 1 247.748 286.762 400 304
3092 1 247.812 286.79 400 310
3093 1 247.85 286.73 400 312
3094 1 247.907 286.697 400 312
3095 1 247.89 286.771 401 310
3096 1 247.96 286.965 401 310
3097 1 248.005 287.077 400 308
3098 1 248.025 287.259 401 314
3099 1 248.113 287.35 400 312
3100 1 248.255 287.275 400 308
3101 1 248.26 287.21 400 310
3102 1 248.295 287.423 400 314
3103 1 248.31 287.505 400 312
3104 1 248.33 287.668 400 314
3105 1 248.387 287.702 400 316
3106 1 248.415 287.905 400 318
3107 1 248.423 287.957 400 314
3108 1 248.423 287.957 400 314
3109 1 248.463 288.017 400 314
3110 1 248.493 288.17 400 318
3111 1 248.498 288.197 400 316
3112 1 248.493 288.335 400 316
3113 1 248.53 288.408 400 318
3114 1 248.515 288.455 400 314
3115 1 248.645 288.81 400 318
3116 1 248.648 288.863 400 318
3117 1 248.682 288.965 399 318
3118 1 248.675 289.127 400 312
3119 1 248.66 289.175 400 314
3120 1 248.648 289.183 400 314
3121 1 248.648 289.183 400 314
3122 1 248.67 289.228 400 312
3123 1 248.67 289.228 400 312
3124 1 248.703 289.317 401 312
3125 1 248.688 289.327 400 312
3126 1 248.688 289.38 400 312
3127 1 248.725 289.452 400 312
3128 1 248.693 289.623 401 312
3129 1 248.732 289.685 400 312
3130 1 248.749 289.835 399 310
3131 1 248.722 289.875 400 312
3132 1 248.718 289.85 400 314
3133 1 248.682 289.797 399 312
3134 1 248.68 289.957 400 314
3135 1 248.671 290.15 401 314
3136 1 248.637 290.12 400 308
3137 1 248.63 290.32 400 314
3138 1 248.62 290.483 400 312
3139 1 248.627 290.592 400 310
3140 1 248.667 290.775 400 310
3141 1 248.676 290.825 401 310
3142 1 248.565 290.738 400 310
3143 1 248.495 290.785 400 312
3144 1 248.498 290.885 400 314
3145 1 248.477 290.86 400 316
3146 1 248.428 290.902 400 316
3147 1 248.433 290.945 400 318
3148 1 248.393 290.877 400 314
3149 1 248.534 291.052 401 312
3150 1 248.438 291.043 400 312
3151 1 248.507 291.355 400 314
3152 1 248.495 291.337 400 314
3153 1 248.509 291.419 401 314
3154 1 248.535 291.712 400 312
3155 1 248.482 291.688 400 314
3156 1 248.516 291.764 399 314
3157 1 248.518 291.69 400 314
3158 1 248.518 291.85 400 316
3159 1 248.523 291.887 400 318
3160 1 248.488 291.895 400 310
3161 1 248.465 291.945 400 312
3162 1 248.461 291.965 401 312
3163 1 248.43 291.99 400 316
3164 1 248.442 291.973 400 314
3165 1 248.458 292.183 400 316
3166 1 248.498 292.345 400 316
3167 1 248.464 292.367 401 318
3168 1 248.41 292.28 400 316
3169 1 248.433 292.44 400 312
3170 1 248.382 292.515 400 312
3171 1 248.347 292.464 401 312
3172 1 248.327 292.479 401 312
3173 1 248.265 292.45 400 308
3174 1 248.294 292.494 401 308
3175 1 248.325 292.473 400 308
3176 1 248.265 292.42 400 308
3177 1 248.243 292.561 399 316
3178 1 248.192 292.605 400 310
3179 1 248.028 292.605 400 312
3180 1 248.02 292.73 400 308
3181 1 247.958 292.855 401 310
3182 1 247.868 292.702 400 310
3183 1 247.91 292.77 400 308
3184 1 247.912 292.897 400 308
3185 1 247.947 292.962 400 308
3186 1 247.873 292.903 401 310
3187 1 247.885 293.053 400 302
3188 1 247.756 293.337 401 310
3189 1 247.757 293.473 400 312
3190 1 247.725 293.44 400 308
3191 1 247.611 293.696 401 308
3192 1 247.618 293.778 401 310
3193 1 247.57 293.858 400 318
3194 1 247.525 293.933 400 318
3195 1 247.507 293.995 400 314
3196 1 247.49 294.092 400 312
3197 1 247.46 294.03 400 314
3198 1 247.44 294.095 400 314
3199 1 247.394 294.239 401 318
3200 1 247.317 294.195 400 314
3201 1 247.232 294.2 400 316
3202 1 247.213 294.207 400 316
3203 1 247.234 294.204 401 316
3204 1 247.285 294.522 400 314
3205 1 247.287 294.577 400 314
3206 1 247.268 294.85 400 314
3207 1 247.268 294.85 400 314
3208 1 247.2 294.892 400 316
3209 1 247.183 294.96 400 316
3210 1 247.188 295.01 400 316
3211 1 247.208 295.22 400 314
3212 1 247.183 295.233 400 316
3213 1 247.183 295.267 400 312
3214 1 247.185 295.353 400 314
3215 1 247.125 295.574 399 316
3216 1 247.12 295.582 400 314
3217 1 247.11 295.683 400 314
3218 1 247.012 295.702 400 312
3219 1 247.023 295.723 400 310
3220 1 247.01 295.765 400 314
3221 1 246.965 295.978 401 312
3222 1 246.977 296.08 399 312
3223 1 246.973 296.212 401 310
3224 1 246.968 296.232 401 314
3225 1 247.02 296.401 399 316
3226 1 247 296.548 400 314
3227 1 247 296.548 400 314
3228 1 247 296.581 401 314
3229 1 246.933 296.723 400 318
3230 1 246.928 296.87 400 314
3231 1 246.925 296.95 400 320
3232 1 246.98 297.183 400 314
3233 1 246.982 297.168 400 312
3234 1 247.02 297.34 400 316
3235 1 247.002 297.358 400 312
3236 1 246.995 297.271 399 308
3237 1 247.037 297.36 400 308
3238 1 246.972 297.507 400 312
3239 1 246.975 297.795 400 314
3240 1 246.99 298.118 400 308
3241 1 247.035 298.288 400 314
3242 1 247.127 298.45 400 310
3243 1 247.205 298.685 400 314
3244 1 247.185 298.776 401 316
3245 1 247.256 298.792 399 310
3246 1 247.29 298.942 400 310
3247 1 247.37 299.08 400 308
3248 1 247.385 299.228 400 316
3249 1 247.475 299.095 400 308
3250 1 247.466 299.424 399 312
3251 1 247.439 299.367 401 312
3252 1 247.449 299.746 401 312
3253 1 247.407 299.89 400 312
3254 1 247.373 300.103 400 312
3255 1 247.423 300.08 400 312
3256 1 247.404 300.162 401 312
3257 1 247.397 300.219 401 314
3258 1 247.441 300.342 401 308
3259 1 247.481 300.294 401 308
3260 1 247.486 300.514 401 312
3261 1 247.475 300.522 400 310
3262 1 247.468 300.788 400 310
3263 1 247.496 301.145 401 308
3264 1 247.515 301.337 400 310
3265 1 247.525 301.4 400 310
3266 1 247.537 301.592 400 312
3267 1 247.65 301.772 400 308
3268 1 247.73 301.905 400 314
3269 1 247.708 302.125 400 314
3270 1 247.76 302.197 400 314
3271 1 247.765 302.322 400 304
3272 1 247.805 302.436 401 310
3273 1 247.791 302.551 401 306
3274 1 247.765 302.75 400 310
3275 1 247.727 302.908 400 310
3276 1 247.75 302.99 400 308
3277 1 247.763 303.137 401 306
3278 1 247.83 303.214 401 310
3279 1 247.825 303.53 400 306
3280 1 247.917 303.745 400 310
3281 1 247.843 303.882 400 308
3282 1 247.857 304.173 399 316
3283 1 247.873 304.298 400 320
3284 1 247.895 304.66 400 314
3285 1 247.89 304.785 400 312
3286 1 247.98 304.973 401 314
3287 1 247.98 305.065 400 310
3288 1 248.137 305.435 400 306
3289 1 248.224 305.641 401 314
3290 1 248.234 305.743 401 312
3291 1 248.286 305.887 399 310
3292 1 248.322 306.035 400 310
3293 1 248.38 305.998 400 308
3294 1 248.46 306.188 400 314
3295 1 248.558 306.387 400 310
3296 1 248.655 306.592 400 308
3297 1 248.798 306.762 400 314
3298 1 248.84 306.918 401 308
3299 1 248.877 307.23 400 310
3300 1 248.947 307.12 400 312
3301 1 249.12 307.235 400 312
3302 1 249.227 307.252 400 310
3303 1 249.247 307.401 401 310
3304 1 249.393 307.548 400 310
3305 1 249.482 307.738 400 318
3306 1 249.537 307.798 400 318
3307 1 249.588 307.887 400 312
3308 1 249.688 308.123 400 310
3309 1 249.792 308.392 400 308
3310 1 249.838 308.566 401 310
3311 1 249.912 308.765 400 310
3312 1 249.975 308.965 400 308
3313 1 250.077 309.12 401 310
3314 1 250.185 309.267 401 308
3315 1 250.227 309.431 401 314
3316 1 250.252 309.517 400 312
3317 1 250.42 309.795 400 304
3318 1 250.47 310.012 400 304
3319 1 250.565 310.077 400 308
3320 1 250.77 309.858 400 310
3321 1 250.945 309.97 400 316
3322 1 250.945 310.267 401 308
3323 1 251.1 310.524 401 312
3324 1 251.262 310.618 401 308
3325 1 251.336 310.774 399 308
3326 1 251.421 310.723 401 308
3327 1 251.466 310.815 401 310
3328 1 251.597 311.145 400 316
3329 1 251.688 311.225 400 308
3330 1 251.762 311.58 400 314
3331 1 251.907 311.73 400 306
3332 1 252.038 311.787 399 312
3333 1 252.118 311.822 400 308
3334 1 252.23 311.902 400 310
3335 1 252.357 311.743 400 310
3336 1 252.498 311.75 400 310
3337 1 252.542 311.928 400 312
3338 1 252.635 311.947 400 314
3339 1 252.773 312.09 400 310
3340 1 252.893 312.202 400 312
3341 1 252.985 312.267 400 310
3342 1 253.048 312.38 400 312
3343 1 253.308 312.245 400 310
3344 1 253.377 312.325 400 308
3345 1 253.433 312.535 400 310
3346 1 253.499 312.731 401 308
3347 1 253.548 312.762 400 310
3348 1 253.697 313.008 399 310
3349 1 253.8 313.025 401 314
3350 1 253.812 313.095 400 312
3351 1 253.815 313.355 400 312
3352 1 253.9 313.439 399 312
3353 1 253.947 313.47 400 318
3354 1 254.023 313.413 400 312
3355 1 254.055 313.4 400 308
3356 1 254.162 313.368 400 312
3357 1 254.23 313.363 400 310
3358 1 254.327 313.368 400 310
3359 1 254.491 313.479 401 312
3360 1 254.623 313.394 401 312
3361 1 254.81 313.386 399 308
3362 1 254.905 313.349 401 312
3363 1 255.058 313.536 399 308
3364 1 255.04 313.421 401 312
3365 1 255.222 313.595 400 304
3366 1 255.393 313.622 399 300
3367 1 255.61 313.702 400 306
3368 1 255.82 313.738 400 304
3369 1 255.918 313.716 401 308
3370 1 256 313.781 401 310
3371 1 256.07 313.835 400 304
3372 1 256.16 313.893 401 302
3373 1 256.212 314.108 400 308
3374 1 256.34 314.092 400 308
3375 1 256.52 314.13 400 310
3376 1 256.522 314.147 400 314
3377 1 256.675 314.152 400 312
3378 1 256.773 314.15 401 306
3379 1 256.933 314.227 401 312
3380 1 257.183 314.235 400 310
3381 1 257.319 314.327 401 310
3382 1 257.535 314.373 400 312
3383 1 257.562 314.28 400 304
3384 1 257.9 314.29 400 308
3385 1 257.913 314.374 401 310
3386 1 258.072 314.357 401 308
3387 1 258.145 314.408 400 312
3388 1 258.312 314.431 401 310
3389 1 258.775 314.305 400 306
3390 1 258.89 314.22 400 306
3391 1 259.25 314.152 400 310
3392 1 259.39 314.192 400 304
3393 1 259.606 314.185 401 306
3394 1 259.783 314.239 401 302
3395 1 260.025 314.16 400 300
3396 1 260.248 314.185 400 300
3397 1 260.611 314.135 401 312
3398 1 260.958 314.085 401 310
3399 1 261.11 314.185 401 308
3400 1 261.312 314.14 400 312
3401 1 261.469 314.018 399 312
3402 1 261.613 313.993 401 308
3403 1 261.768 314.03 401 304
3404 1 262.013 314.02 399 310
3405 1 262.175 313.948 401 306
3406 1 262.238 313.962 400 300
3407 1 262.615 313.945 400 302
3408 1 262.848 313.882 400 304
3409 1 263.145 313.915 400 306
3410 1 263.465 313.94 400 306
3411 1 263.822 313.82 400 308
3412 1 264.18 313.75 400 304
3413 1 264.385 313.745 400 302
3414 1 264.643 313.736 401 310
3415 1 264.8 313.738 401 304
3416 1 265.07 313.594 401 304
3417 1 265.288 313.59 400 306
3418 1 265.441 313.596 401 306
3419 1 265.665 313.473 400 306
3420 1 265.93 313.478 400 314
3421 1 266.178 313.41 400 304
3422 1 266.464 313.394 401 304
3423 1 266.733 313.298 400 312
3424 1 266.97 313.299 401 310
3425 1 267.297 313.259 401 312
3426 1 267.498 313.26 400 306
3427 1 267.9 313.245 400 314
3428 1 268.052 313.304 401 312
3429 1 268.35 313.255 400 308
3430 1 268.875 313.177 401 314
3431 1 269.072 313.127 401 312
3432 1 269.26 313.04 400 314
3433 1 269.498 312.942 400 308
3434 1 269.713 312.99 401 314
3435 1 269.86 312.905 400 316
3436 1 269.928 312.925 400 314
3437 1 270.087 312.94 400 316
3438 1 270.173 312.895 399 308
3439 1 270.315 312.87 400 308
3440 1 270.506 312.83 401 310
3441 1 270.706 312.813 401 314
3442 1 270.755 312.832 400 312
3443 1 270.783 312.77 400 310
3444 1 270.848 312.72 400 310
3445 1 270.978 312.64 400 306
3446 1 271.158 312.64 400 310
3447 1 271.425 312.668 400 310
3448 1 271.66 312.673 400 308
3449 1 271.95 312.678 401 312
3450 1 272.125 312.712 400 302
3451 1 272.322 312.656 401 304
3452 1 272.559 312.506 401 308
3453 1 272.878 312.392 401 308
3454 1 273.215 312.28 400 314
3455 1 273.228 312.305 400 312
3456 1 273.325 312.272 400 308
3457 1 273.39 312.235 400 308
3458 1 273.618 312.182 401 310
3459 1 273.848 312.185 401 310
3460 1 274.147 312.219 401 314
3461 1 274.332 312.155 401 308
3462 1 274.486 312.105 401 308
3463 1 274.582 312.132 400 310
3464 1 274.643 312.04 401 308
3465 1 274.86 312.192 401 312
3466 1 275.03 312.147 401 310
3467 1 275.225 312.06 400 306
3468 1 275.315 311.993 400 304
3469 1 275.632 311.92 399 310
3470 1 275.788 311.848 401 310
3471 1 276.02 311.795 400 314
3472 1 276.18 311.843 401 308
3473 1 276.46 311.798 400 302
3474 1 276.595 311.738 400 304
3475 1 276.754 311.719 402 306
3476 1 276.95 311.535 400 310
3477 1 277.172 311.559 401 312
3478 1 277.392 311.505 400 306
3479 1 277.494 311.559 401 310
3480 1 277.635 311.478 400 306
3481 1 277.691 311.404 401 304
3482 1 277.902 311.285 400 306
3483 1 278.125 311.24 400 308
3484 1 278.48 311.173 400 308
3485 1 278.678 311.202 400 304
3486 1 278.777 311.248 400 310
3487 1 278.918 311.315 400 302
3488 1 279.072 311.192 401 308
3489 1 279.221 311.148 399 306
3490 1 279.527 311.002 400 312
3491 1 279.616 310.993 401 312
3492 1 280.012 310.913 400 310
3493 1 280.163 310.935 400 310
3494 1 280.383 310.915 399 300
3495 1 280.561 310.777 399 312
3496 1 280.577 310.868 400 310
3497 1 280.68 310.855 400 304
3498 1 280.757 310.895 400 308
3499 1 281.077 310.943 401 306
3500 1 281.082 311.062 401 310
3501 1 281.327 311.067 400 308
3502 1 281.529 311.052 401 312
3503 1 281.825 311.035 401 308
3504 1 281.89 311.04 400 308
3505 1 281.957 311.06 400 310
3506 1 281.978 311.1 401 308
3507 1 282.17 311.137 400 310
3508 1 282.364 311.095 401 308
3509 1 282.47 311.16 400 312
3510 1 282.647 311.127 400 310
3511 1 282.715 311.13 400 308
3512 1 282.775 311.135 400 308
3513 1 283.103 311.108 400 308
3514 1 283.243 311.235 400 306
3515 1 283.486 311.242 401 310
3516 1 283.731 311.287 401 306
3517 1 283.82 311.363 400 306
3518 1 283.833 311.406 401 306
3519 1 283.975 311.442 400 308
3520 1 284.082 311.527 400 302
3521 1 284.257 311.628 401 308
3522 1 284.438 311.635 400 310
3523 1 284.504 311.776 401 310
3524 1 284.635 311.775 400 312
3525 1 284.651 311.746 401 310
3526 1 284.758 311.758 401 312
3527 1 284.89 311.883 401 310
3528 1 284.948 311.94 401 310
3529 1 285.007 311.935 401 304
3530 1 285.183 311.882 400 308
3531 1 285.325 311.99 400 304
3532 1 285.45 312.04 400 302
3533 1 285.613 312.082 400 300
3534 1 285.9 312.102 401 310
3535 1 286.077 312.09 401 306
3536 1 286.145 312.123 400 306
3537 1 286.207 312.209 401 306
3538 1 286.34 312.285 400 304
3539 1 286.428 312.408 400 304
3540 1 286.522 312.522 400 306
3541 1 286.706 312.521 401 310
3542 1 287.12 312.43 400 308
3543 1 287.147 312.52 400 312
3544 1 287.238 312.652 400 308
3545 1 287.402 312.635 400 308
3546 1 287.618 312.748 401 312
3547 1 287.59 312.79 400 312
3548 1 287.73 312.875 400 302
3549 1 287.796 313.207 401 310
3550 1 287.92 313.308 400 310
3551 1 287.993 313.406 401 306
3552 1 288.137 313.534 401 302
3553 1 288.137 313.582 400 300
3554 1 288.112 313.683 401 300
3555 1 288.228 313.652 400 310
3556 1 288.202 313.688 400 306
3557 1 288.197 313.771 401 310
3558 1 288.077 314.098 400 310
3559 1 288.299 314.142 401 306
3560 1 288.22 314.135 400 306
3561 1 288.18 314.23 400 304
3562 1 288.16 314.317 400 310
3563 1 287.99 314.292 401 308
3564 1 287.978 314.262 401 314
3565 1 287.957 314.373 400 314
3566 1 287.84 314.327 400 308
3567 1 287.978 314.42 400 310
3568 1 287.99 314.561 401 312
3569 1 288.012 314.515 400 310
3570 1 287.983 314.556 401 310
3571 1 287.87 314.526 401 308
3572 1 287.905 314.322 401 308
3573 1 287.8 314.423 400 304
3574 1 287.774 314.507 402 306
3575 1 288.002 314.533 400 308
3576 1 287.985 314.57 400 302
3577 1 287.795 314.663 400 308
3578 1 287.611 314.756 401 308
3579 1 287.435 314.895 400 310
3580 1 287.307 314.99 401 314
3581 1 287.314 314.955 401 314
3582 1 287.173 315.007 400 312
3583 1 287.118 315.048 400 306
3584 1 287.118 315.14 400 312
3585 1 287.042 315.2 401 310
3586 1 287.095 315.129 402 312
3587 1 287.02 315.092 401 312
3588 1 286.913 315.105 401 314
3589 1 287.087 315.043 400 316
3590 1 286.957 315.05 400 314
3591 1 286.835 315.05 401 312
3592 1 286.853 315.05 400 310
3593 1 286.772 315.017 400 304
3594 1 286.817 315.025 400 310
3595 1 286.655 315.058 400 306
3596 1 286.59 315.085 400 314
3597 1 286.512 315.108 400 318
3598 1 286.39 315.25 400 314
3599 1 286.33 315.235 400 316
3600 1 286.308 315.238 400 314
3601 1 286.28 315.197 400 314
3602 1 286.157 315.229 401 316
3603 1 286.12 315.308 400 314
3604 1 286.017 315.353 400 312
3605 1 285.908 315.408 400 316
3606 1 285.927 315.431 399 310
3607 1 285.71 315.438 400 318
3608 1 285.745 315.35 400 318
3609 1 285.762 315.37 400 318
3610 1 285.65 315.395 400 318
3611 1 285.618 315.397 401 318
3612 1 285.514 315.406 399 316
3613 1 285.429 315.474 401 314
3614 1 285.352 315.501 401 314
3615 1 285.112 315.466 401 312
3616 1 284.923 315.478 400 318
3617 1 284.832 315.49 400 314
3618 1 284.618 315.54 400 314
3619 1 284.553 315.488 400 312
3620 1 284.507 315.392 400 314
3621 1 284.436 315.419 401 312
3622 1 284.387 315.445 400 310
3623 1 284.33 315.382 400 314
3624 1 284.238 315.393 399 316
3625 1 284.262 315.3 400 318
3626 1 284.2 315.298 400 316
3627 1 283.97 315.413 400 314
3628 1 283.767 315.464 399 310
3629 1 283.605 315.402 400 312
3630 1 283.425 315.45 400 314
3631 1 283.325 315.385 400 310
3632 1 283.077 315.383 402 308
3633 1 283.07 315.317 401 314
3634 1 283 315.288 400 316
3635 1 282.925 315.165 400 316
3636 1 282.843 315.142 401 308
3637 1 282.738 315.2 400 310
3638 1 282.658 315.183 400 308
3639 1 282.6 315.055 400 310
3640 1 282.262 315.127 400 318
3641 1 281.873 315.212 400 308
3642 1 281.81 315.12 400 310
3643 1 281.62 315.24 400 312
3644 1 281.55 315.322 400 310
3645 1 281.476 315.282 401 310
3646 1 281.257 315.217 400 312
3647 1 281.216 315.178 399 306
3648 1 281.07 315.06 400 312
3649 1 280.962 315.017 400 310
3650 1 280.837 315.038 400 312
3651 1 280.83 314.96 400 308
3652 1 280.647 314.94 400 306
3653 1 280.265 314.895 400 306
3654 1 280.11 314.873 400 308
3655 1 279.978 314.66 400 312
3656 1 279.883 314.559 401 308
3657 1 279.57 314.402 400 314
3658 1 279.418 314.283 400 312
3659 1 279.228 314.217 400 314
3660 1 279.175 314.217 400 312
3661 1 278.953 314.115 401 310
3662 1 278.776 314.047 401 308
3663 1 278.581 314.03 399 306
3664 1 278.459 313.96 401 306
3665 1 278.362 313.883 401 312
3666 1 278.2 313.706 401 310
3667 1 278.108 313.702 400 310
3668 1 277.995 313.575 400 314
3669 1 277.83 313.554 401 310
3670 1 277.751 313.499 401 318
3671 1 277.642 313.443 402 320
3672 1 277.373 313.48 400 318
3673 1 277.279 313.232 401 312
3674 1 276.897 313.18 400 310
3675 1 276.696 313.132 401 312
3676 1 276.526 313.04 401 314
3677 1 276.394 312.915 401 316
3678 1 276.158 312.928 400 310
3679 1 275.882 312.84 400 314
3680 1 275.72 312.745 400 312
3681 1 275.65 312.548 400 312
3682 1 275.486 312.524 401 314
3683 1 275.413 312.425 400 306
3684 1 275.274 312.337 401 306
3685 1 274.995 312.195 401 312
3686 1 275.02 311.998 401 304
3687 1 274.71 311.915 400 308
3688 1 274.645 311.83 400 308
3689 1 274.404 311.766 401 308
3690 1 274.36 311.688 400 302
3691 1 273.93 311.538 400 306
3692 1 273.963 311.424 401 296
3693 1 273.86 311.347 401 300
3694 1 273.757 311.293 400 308
3695 1 273.702 311.212 400 308
3696 1 273.685 311.22 400 306
3697 1 273.589 311.122 401 308
3698 1 273.49 311.015 400 308
3699 1 273.274 310.935 401 308
3700 1 273.167 310.848 401 308
3701 1 272.962 310.84 400 300
3702 1 272.868 310.753 401 302
3703 1 272.783 310.658 400 296
3704 1 272.711 310.536 401 310
3705 1 272.753 310.399 401 306
3706 1 272.623 310.332 401 308
3707 1 272.571 310.249 401 308
3708 1 272.447 310.29 400 310
3709 1 272.426 310.277 401 310
3710 1 272.423 310.272 400 310
3711 1 272.297 310.229 401 310
3712 1 272.195 310.19 401 310
3713 1 272.19 310.17 400 312
3714 1 272.163 310.173 400 314
3715 1 272.057 310.132 401 310
3716 1 272.005 310.103 399 308
3717 1 272.002 310.065 400 308
3718 1 271.915 310.045 400 312
3719 1 271.843 310.03 401 310
3720 1 271.735 309.995 400 312
3721 1 271.691 309.995 401 314
3722 1 271.586 310.057 401 310
3723 1 271.506 310.057 401 316
3724 1 271.564 310.02 401 312
3725 1 271.57 310.048 400 308
3726 1 271.567 310.06 400 308
3727 1 271.308 310.212 400 312
3728 1 271.405 310.262 400 308
3729 1 271.257 310.267 400 310
3730 1 271.08 310.307 401 314
3731 1 271 310.387 401 314
3732 1 270.97 310.424 401 310
3733 1 270.853 310.469 401 310
3734 1 270.845 310.475 400 314
3735 1 270.783 310.449 401 312
3736 1 270.815 310.514 401 312
3737 1 270.73 310.527 400 310
3738 1 270.54 310.623 400 316
3739 1 270.565 310.658 400 310
3740 1 270.652 310.59 400 306
3741 1 270.585 310.605 400 308
3742 1 270.613 310.598 400 308
3743 1 270.78 310.545 400 312
3744 1 270.798 310.52 400 314
3745 1 270.955 310.501 401 316
3746 1 270.993 310.543 400 312
3747 1 270.85 310.539 401 310
3748 1 270.858 310.49 400 310
3749 1 270.685 310.585 400 312
3750 1 270.642 310.545 400 316
3751 1 270.671 310.569 401 314
3752 1 270.73 310.507 400 310
3753 1 270.706 310.564 401 314
3754 1 270.642 310.57 400 312
3755 1 270.606 310.591 401 310
3756 1 270.53 310.635 400 308
3757 1 270.53 310.64 400 308
3758 1 270.543 310.545 400 306
3759 1 270.603 310.527 400 308
3760 1 270.638 310.549 401 308
3761 1 270.576 310.541 401 310
3762 1 270.527 310.54 400 308
3763 1 270.572 310.473 400 312
3764 1 270.604 310.381 399 310
3765 1 270.457 310.533 400 310
3766 1 270.447 310.517 400 312
3767 1 270.402 310.575 400 308
3768 1 270.358 310.618 400 302
3769 1 270.43 310.673 400 306
3770 1 270.511 310.648 401 306
3771 1 270.673 310.66 400 310
3772 1 270.725 310.65 400 308
3773 1 270.952 310.592 400 308
3774 1 270.963 310.576 401 304
3775 1 271 310.585 400 304
3776 1 271.058 310.543 400 306
3777 1 271.03 310.517 400 300
3778 1 271.037 310.529 401 304
3779 1 271.108 310.447 400 304
3780 1 271.137 310.402 400 300
3781 1 271.163 310.413 400 304
3782 1 271.17 310.433 400 302
3783 1 271.127 310.43 400 298
3784 1 271.397 310.39 400 308
3785 1 271.553 310.373 400 306
3786 1 271.683 310.315 400 304
3787 1 271.738 310.25 400 304
3788 1 271.805 310.235 400 306
3789 1 271.935 310.2 400 306
3790 1 272.087 310.11 400 312
3791 1 272.022 310.09 400 304
3792 1 272.07 310.055 400 304
3793 1 272.017 310.095 400 304
3794 1 271.952 310.045 400 304
3795 1 271.975 310.053 400 308
3796 1 272.1 310.01 400 310
3797 1 271.988 310.025 400 320
3798 1 271.983 310.087 400 310
3799 1 271.967 310.062 400 310
3800 1 271.86 310.095 400 310
3801 1 272.05 310.02 400 310
3802 1 271.92 310.017 400 310
3803 1 272.062 309.908 400 306
3804 1 271.99 309.918 400 308
3805 1 271.902 309.962 400 306
3806 1 272.082 309.885 400 308
3807 1 272.087 309.828 401 310
3808 1 272.08 309.805 400 308
3809 1 272.152 309.745 400 308
3810 1 272.123 309.743 400 310
3811 1 272.105 309.681 401 314
3812 1 272.052 309.646 401 310
3813 1 272.155 309.556 401 310
3814 1 272.135 309.535 400 312
3815 1 272.105 309.498 400 310
3816 1 272.07 309.467 400 310
3817 1 272.087 309.456 401 312
3818 1 272.04 309.488 400 310
3819 1 272.12 309.529 401 306
3820 1 272.197 309.504 401 306
3821 1 272.087 309.522 400 308
3822 1 272.158 309.517 400 304
3823 1 272.168 309.488 400 306
3824 1 272.262 309.352 401 308
3825 1 272.317 309.244 401 306
3826 1 272.288 309.262 400 306
3827 1 272.142 309.207 400 308
3828 1 272.17 309.1 401 304
3829 1 272.192 309.043 400 302
3830 1 272.025 308.978 400 310
3831 1 271.642 308.97 400 308
3832 1 271.543 308.945 400 298
3833 1 271.564 308.885 401 302
3834 1 271.45 308.82 400 304
3835 1 271.192 308.827 400 304
3836 1 271.035 308.739 402 308
3837 1 270.91 308.628 401 310
3838 1 270.736 308.496 401 316
3839 1 270.668 308.481 401 314
3840 1 270.514 308.421 401 316
3841 1 270.527 308.397 400 310
3842 1 270.387 308.277 400 306
3843 1 270.173 308.217 400 314
3844 1 270.01 308.192 400 310
3845 1 269.887 308.105 400 314
3846 1 269.918 308.048 400 318
3847 1 269.898 308.01 401 316
3848 1 269.91 307.888 401 314
3849 1 269.93 307.87 401 316
3850 1 269.93 307.808 401 310
3851 1 269.96 307.75 400 318
3852 1 269.928 307.718 401 316
3853 1 269.925 307.705 400 314
3854 1 269.765 307.652 400 316
3855 1 269.712 307.609 399 314
3856 1 269.527 307.61 400 310
3857 1 269.406 307.541 399 310
3858 1 269.363 307.525 400 310
3859 1 269.234 307.608 401 314
3860 1 269.123 307.64 400 314
3861 1 268.803 307.673 401 316
3862 1 268.661 307.738 401 316
3863 1 268.59 307.777 400 318
3864 1 268.467 307.87 400 318
3865 1 268.385 307.845 400 318
3866 1 268.015 307.942 400 312
3867 1 268 307.805 401 314
3868 1 267.783 307.842 400 318
3869 1 267.668 307.812 400 318
3870 1 267.473 307.827 400 312
3871 1 267.308 307.847 399 316
3872 1 267.163 307.858 400 314
3873 1 267.118 307.855 400 310
3874 1 267.07 307.85 401 312
3875 1 266.84 307.902 399 316
3876 1 266.858 307.952 400 312
3877 1 266.495 308.062 400 310
3878 1 266.357 308.055 401 306
3879 1 266.236 308.053 399 308
3880 1 266.11 308.07 400 310
3881 1 265.898 308.125 401 312
3882 1 265.572 308.142 400 312
3883 1 265.316 308.201 399 306
3884 1 265.245 308.185 400 310
3885 1 265.003 308.238 399 314
3886 1 264.887 308.207 400 308
3887 1 264.658 308.255 400 308
3888 1 264.548 308.272 400 310
3889 1 264.32 308.327 400 308
3890 1 264.182 308.299 401 310
3891 1 264.137 308.3 400 314
3892 1 264.168 308.332 400 314
3893 1 263.925 308.363 400 316
3894 1 263.751 308.401 401 312
3895 1 263.543 308.415 400 312
3896 1 263.55 308.397 400 314
3897 1 263.365 308.415 400 314
3898 1 263.192 308.442 400 318
3899 1 263.007 308.433 400 316
3900 1 262.812 308.483 400 314
3901 1 262.837 308.442 400 314
3902 1 262.613 308.48 400 316
3903 1 262.409 308.606 401 316
3904 1 262.377 308.618 400 316
3905 1 262.267 308.608 400 312
3906 1 261.967 308.655 400 314
3907 1 261.902 308.613 400 312
3908 1 261.738 308.676 401 312
3909 1 261.705 308.665 400 310
3910 1 261.576 308.736 401 318
3911 1 261.481 308.713 401 318
3912 1 261.357 308.798 401 312
3913 1 261.397 308.76 400 310
3914 1 261.145 308.772 400 312
3915 1 261.015 308.771 401 314
3916 1 260.842 308.83 400 316
3917 1 260.656 308.855 401 318
3918 1 260.621 308.863 401 314
3919 1 260.433 308.887 400 314
3920 1 260.287 308.9 401 314
3921 1 260.097 308.943 401 312
3922 1 259.985 308.943 401 314
3923 1 259.938 309.022 400 314
3924 1 259.793 309.072 401 314
3925 1 259.92 309.012 401 312
3926 1 259.783 309.098 400 316
3927 1 259.762 309.132 400 320
3928 1 259.741 309.157 401 316
3929 1 259.678 309.13 400 312
3930 1 259.54 309.178 400 316
3931 1 259.527 309.217 400 316
3932 1 259.475 309.223 400 316
3933 1 259.525 309.255 400 318
3934 1 259.247 309.267 401 312
3935 1 259.105 309.299 401 314
3936 1 259.17 309.312 400 314
3937 1 259.122 309.367 401 320
3938 1 258.957 309.502 400 318
3939 1 258.842 309.577 400 316
3940 1 258.565 309.623 400 314
3941 1 258.418 309.64 400 312
3942 1 258.22 309.647 400 316
3943 1 258.195 309.608 400 316
3944 1 258.16 309.652 400 316
3945 1 258.065 309.615 400 316
3946 1 257.993 309.595 400 312
3947 1 257.913 309.685 400 312
3948 1 257.791 309.683 401 312
3949 1 257.643 309.726 401 312
3950 1 257.425 309.812 400 316
3951 1 257.299 309.943 401 314
3952 1 257.012 310.022 400 316
3953 1 256.887 310.072 400 318
3954 1 256.706 310.112 401 320
3955 1 256.7 310.13 400 316
3956 1 256.642 310.12 400 314
3957 1 256.615 310.185 400 312
3958 1 256.66 310.188 400 316
3959 1 256.555 310.23 400 316
3960 1 256.44 310.293 400 314
3961 1 256.428 310.33 400 314
3962 1 256.387 310.345 400 318
3963 1 256.285 310.37 400 314
3964 1 256.267 310.405 400 314
3965 1 256.229 310.436 401 316
3966 1 256 310.565 400 314
3967 1 255.873 310.61 400 316
3968 1 255.783 310.698 401 318
3969 1 255.817 310.76 400 316
3970 1 255.745 310.815 400 320
3971 1 255.59 310.873 400 316
3972 1 255.675 310.877 400 316
3973 1 255.489 310.973 401 312
3974 1 255.519 310.985 401 312
3975 1 255.294 311.102 401 310
3976 1 255.195 311.118 400 310
3977 1 255.137 311.145 400 314
3978 1 255.088 311.192 400 312
3979 1 254.955 311.312 400 314
3980 1 254.697 311.387 400 312
3981 1 254.775 311.413 400 316
3982 1 254.66 311.46 400 316
3983 1 254.565 311.498 400 314
3984 1 254.439 311.584 401 316
3985 1 254.168 311.639 399 312
3986 1 254.092 311.671 401 312
3987 1 254.06 311.663 400 316
3988 1 254.09 311.715 400 314
3989 1 254.092 311.713 401 316
3990 1 254.018 311.739 399 316
3991 1 254.1 311.712 400 314
3992 1 253.917 311.767 400 314
3993 1 253.893 311.757 400 314
3994 1 253.852 311.815 400 310
3995 1 253.822 311.855 400 316
3996 1 253.732 311.882 400 318
3997 1 253.738 311.923 400 318
3998 1 253.624 311.925 399 316
3999 1 253.542 311.988 400 318
4000 1 253.576 311.938 401 318
4001 1 253.575 311.965 400 316
4002 1 253.575 311.965 400 316
4003 1 253.599 311.933 401 318
4004 1 253.352 312.045 400 320
4005 1 253.393 312.01 400 318
4006 1 253.428 311.998 400 318
4007 1 253.428 311.998 400 318
4008 1 253.298 312.04 400 318
4009 1 253.312 312.03 400 316
4010 1 253.315 312.072 400 318
4011 1 253.357 312.067 400 318
4012 1 253.3 312.055 400 318
4013 1 253.273 312.08 400 316
4014 1 253.287 312.057 401 316
4015 1 253.329 312.025 401 310
4016 1 253.438 311.99 400 310
4017 1 253.528 311.978 400 312
4018 1 253.523 312.012 400 316
4019 1 253.515 311.97 400 310
4020 1 253.535 311.95 400 310
4021 1 253.498 311.957 400 310
4022 1 253.498 311.957 400 310
4023 1 253.468 311.935 400 312
4024 1 253.44 311.947 400 314
4025 1 253.476 311.905 401 308
4026 1 253.28 312.002 400 308
4027 1 253.185 312.025 400 308
4028 1 253.185 312.025 400 308
4029 1 253.185 312.025 400 308
4030 1 253.254 311.99 401 308
4031 1 253.252 311.94 400 312
4032 1 253.298 311.87 400 312
4033 1 253.31 311.848 400 312
4034 1 253.292 311.7 400 318
4035 1 253.31 311.717 400 318
4036 1 253.353 311.689 399 314
4037 1 253.327 311.611 401 314
4038 1 253.295 311.567 400 312
4039 1 253.192 311.58 400 314
4040 1 253.208 311.575 400 314
4041 1 253.257 311.389 401 308
4042 1 253.355 311.228 400 314
4043 1 253.405 311.18 400 312
4044 1 253.285 311.127 400 314
4045 1 253.257 310.988 401 312
4046 1 253.127 310.998 400 314
4047 1 253.11 310.842 400 312
4048 1 253.045 310.788 400 310
4049 1 252.968 310.752 400 318
4050 1 252.86 310.83 400 314
4051 1 252.843 310.733 401 314
4052 1 252.81 310.726 401 312
4053 1 252.768 310.78 400 308
4054 1 252.687 310.732 399 310
4055 1 252.708 310.658 400 306
4056 1 252.713 310.6 400 310
4057 1 252.683 310.623 401 308
4058 1 252.627 310.584 399 312
4059 1 252.555 310.538 400 310
4060 1 252.484 310.506 401 310
4061 1 252.548 310.39 400 308
4062 1 252.542 310.342 400 310
4063 1 252.507 310.255 400 314
4064 1 252.373 310.298 399 306
4065 1 252.312 310.32 400 310
4066 1 252.265 310.272 400 312
4067 1 252.077 310.228 400 312
4068 1 251.933 310.07 401 310
4069 1 251.835 309.965 401 308
4070 1 251.72 309.837 400 306
4071 1 251.805 309.781 401 308
4072 1 251.761 309.603 401 312
4073 1 251.7 309.488 400 308
4074 1 251.75 309.48 400 306
4075 1 251.738 309.449 401 308
4076 1 251.692 309.402 400 312
4077 1 251.661 309.269 401 312
4078 1 251.608 309.105 401 314
4079 1 251.648 308.933 400 316
4080 1 251.55 308.812 400 308
4081 1 251.65 308.842 400 310
4082 1 251.545 308.855 400 310
4083 1 251.562 308.92 400 302
4084 1 251.442 308.915 400 306
4085 1 251.399 308.736 401 306
4086 1 251.388 308.544 399 310
4087 1 251.305 308.433 400 310
4088 1 251.206 308.373 399 314
4089 1 251.229 308.337 401 312
4090 1 251.208 308.183 400 310
4091 1 251.07 308.195 399 308
4092 1 251 308.093 399 308
4093 1 250.935 307.907 399 308
4094 1 250.847 307.61 400 306
4095 1 250.803 307.387 401 316
4096 1 250.835 307.107 401 314
4097 1 250.743 306.935 400 318
4098 1 250.766 306.713 401 314
4099 1 250.702 306.673 400 310
4100 1 250.611 306.461 401 308
4101 1 250.637 306.305 400 304
4102 1 250.531 306.175 401 306
4103 1 250.623 306.03 401 306
4104 1 250.653 305.868 400 310
4105 1 250.569 305.631 401 312
4106 1 250.516 305.486 399 304
4107 1 250.375 305.257 400 310
4108 1 250.37 304.92 400 308
4109 1 250.325 304.582 400 314
4110 1 250.284 304.424 401 306
4111 1 250.368 304.17 399 304
4112 1 250.374 303.748 401 306
4113 1 250.233 303.451 399 312
4114 1 250.183 303.478 400 310
4115 1 250.127 303.283 400 302
4116 1 250.125 303.16 400 306
4117 1 250.097 302.757 400 310
4118 1 250.102 302.55 400 312
4119 1 250.09 302.373 399 308
4120 1 250.06 302.172 401 304
4121 1 250.083 301.77 400 302
4122 1 250.13 301.616 401 308
4123 1 250.178 301.342 400 306
4124 1 250.145 301.055 400 306
4125 1 250.097 300.92 400 312
4126 1 250.067 300.827 400 302
4127 1 250.07 300.373 400 306
4128 1 250.083 300.168 400 302
4129 1 250.157 299.84 400 306
4130 1 250.123 299.465 400 310
4131 1 250.135 299.15 400 306
4132 1 250.015 298.85 401 312
4133 1 249.893 298.738 400 312
4134 1 249.942 298.52 400 314
4135 1 249.843 298.267 401 306
4136 1 249.843 297.942 400 308
4137 1 249.882 297.73 400 308
4138 1 249.9 297.315 400 310
4139 1 249.917 296.98 400 310
4140 1 249.963 296.469 401 308
4141 1 249.903 296.265 400 308
4142 1 249.935 295.963 401 308
4143 1 249.915 295.748 401 308
4144 1 249.843 295.608 401 304
4145 1 249.922 295.301 399 312
4146 1 249.915 295.289 401 308
4147 1 249.928 295.017 400 308
4148 1 250.023 294.775 400 300
4149 1 249.98 294.429 401 308
4150 1 249.975 294.113 400 304
4151 1 249.94 293.86 401 308
4152 1 249.965 293.768 401 308
4153 1 249.92 293.493 400 308
4154 1 249.923 293.283 400 310
4155 1 249.81 292.99 400 310
4156 1 249.791 292.825 401 308
4157 1 249.83 292.576 401 312
4158 1 249.883 292.354 401 310
4159 1 249.923 292.005 400 308
4160 1 249.868 291.895 401 312
4161 1 249.89 291.633 401 310
4162 1 249.838 291.402 400 312
4163 1 249.855 291.332 401 308
4164 1 249.887 291.062 400 310
4165 1 249.873 290.785 400 302
4166 1 249.843 290.238 400 308
4167 1 249.86 289.955 401 304
4168 1 249.898 289.775 400 308
4169 1 249.903 289.525 400 310
4170 1 249.905 289.373 400 312
4171 1 249.778 289.152 400 310
4172 1 249.696 288.865 401 306
4173 1 249.665 288.767 400 306
4174 1 249.623 288.613 400 310
4175 1 249.616 288.509 401 304
4176 1 249.559 288.317 401 308
4177 1 249.447 288.09 400 308
4178 1 249.317 287.795 400 308
4179 1 249.368 287.67 400 312
4180 1 249.302 287.544 401 318
4181 1 249.272 287.596 401 316
4182 1 249.315 287.433 400 316
4183 1 249.343 287.208 399 320
4184 1 249.367 287.04 401 316
4185 1 249.375 286.952 400 318
4186 1 249.401 286.938 401 312
4187 1 249.37 286.66 400 312
4188 1 249.208 286.498 400 310
4189 1 249.208 286.428 400 310
4190 1 249.215 286.337 400 308
4191 1 249.098 286.185 399 310
4192 1 249.01 285.877 400 300
4193 1 248.93 285.686 401 304
4194 1 248.79 285.565 400 308
4195 1 248.675 285.373 400 306
4196 1 248.621 285.127 401 310
4197 1 248.477 285.055 400 304
4198 1 248.429 284.634 399 304
4199 1 248.34 284.325 400 308
4200 1 248.374 284.105 401 312
4201 1 248.125 283.868 400 316
4202 1 248.173 283.733 400 308
4203 1 248.125 283.56 400 304
4204 1 248.07 283.165 401 310
4205 1 247.935 282.765 400 310
4206 1 247.818 282.476 401 308
4207 1 247.718 282.233 400 306
4208 1 247.663 282.077 401 302
4209 1 247.69 281.683 400 310
4210 1 247.63 281.685 400 314
4211 1 247.603 281.569 401 310
4212 1 247.537 281.34 400 306
4213 1 247.583 281.07 400 308
4214 1 247.447 280.897 400 308
4215 1 247.3 280.707 400 308
4216 1 247.248 280.53 400 310
4217 1 247.236 280.443 402 308
4218 1 247.148 280.31 400 302
4219 1 247.027 280.167 401 306
4220 1 246.95 279.962 400 306
4221 1 246.865 279.778 401 302
4222 1 246.635 279.675 400 304
4223 1 246.425 279.55 400 306
4224 1 246.267 279.424 401 302
4225 1 246.262 279.304 401 300
4226 1 246.17 279.257 400 302
4227 1 246.267 279.07 401 304
4228 1 246.317 278.935 401 302
4229 1 246.238 278.66 400 310
4230 1 246.3 278.473 400 304
4231 1 246.02 278.369 401 314
4232 1 245.838 278.227 401 320
4233 1 245.758 278.18 401 304
4234 1 245.781 278.027 401 310
4235 1 245.757 277.925 400 316
4236 1 245.778 277.773 401 316
4237 1 245.764 277.649 399 316
4238 1 245.625 277.51 400 318
4239 1 245.62 277.455 400 314
4240 1 245.663 277.401 401 308
4241 1 245.675 277.262 400 296
4242 1 245.531 277.185 401 304
4243 1 245.447 277.05 400 312
4244 1 245.327 276.77 400 304
4245 1 245.362 276.608 401 310
4246 1 245.18 276.455 400 304
4247 1 245.17 276.352 401 308
4248 1 244.975 276.357 401 308
4249 1 244.827 276.255 400 308
4250 1 244.632 276.152 400 306
4251 1 244.67 276.002 400 314
4252 1 244.628 275.883 401 312
4253 1 244.46 275.873 400 310
4254 1 244.329 275.853 401 310
4255 1 244.225 275.772 400 310
4256 1 244.123 275.637 400 308
4257 1 244.022 275.601 401 304
4258 1 243.788 275.554 401 308
4259 1 243.793 275.379 401 310
4260 1 243.61 275.295 400 314
4261 1 243.491 275.312 401 312
4262 1 243.442 275.277 400 308
4263 1 243.317 275.25 400 312
4264 1 243.177 275.244 401 314
4265 1 243.107 275.254 401 312
4266 1 243.002 275.293 400 310
4267 1 242.868 275.297 401 314
4268 1 242.685 275.373 400 312
4269 1 242.691 275.279 401 312
4270 1 242.685 275.245 400 314
4271 1 242.675 275.163 400 312
4272 1 242.575 275.152 400 312
4273 1 242.49 275.13 400 314
4274 1 242.512 275.152 400 312
4275 1 242.274 275.274 401 312
4276 1 242.297 275.217 401 312
4277 1 242.2 275.262 400 312
4278 1 242.063 275.301 399 312
4279 1 241.988 275.33 400 312
4280 1 242.04 275.192 400 316
4281 1 241.993 275.185 400 314
4282 1 241.998 275.185 400 314
4283 1 241.982 275.1 400 314
4284 1 241.935 275.082 401 314
4285 1 241.815 275.123 400 310
4286 1 241.703 275.165 401 312
4287 1 241.57 275.158 400 316
4288 1 241.468 275.14 400 314
4289 1 241.327 275.137 400 316
4290 1 241.327 275.137 400 316
4291 1 241.138 275.135 399 320
4292 1 240.885 275.204 401 312
4293 1 240.745 275.235 400 314
4294 1 240.68 275.29 400 314
4295 1 240.544 275.404 399 314
4296 1 240.357 275.455 400 314
4297 1 240.322 275.41 400 316
4298 1 240.242 275.411 401 316
4299 1 240.107 275.474 401 316
4300 1 239.93 275.587 400 320
4301 1 239.815 275.661 401 318
4302 1 239.63 275.735 400 320
4303 1 239.601 275.663 401 316
4304 1 239.377 275.76 400 318
4305 1 239.225 275.85 400 316
4306 1 239.16 275.882 400 316
4307 1 239.125 275.863 400 314
4308 1 239.053 275.877 400 314
4309 1 238.938 275.933 400 316
4310 1 238.855 276 400 318
4311 1 238.85 276.098 400 316
4312 1 238.567 276.335 400 316
4313 1 238.555 276.358 400 316
4314 1 238.373 276.426 399 322
4315 1 238.088 276.642 400 320
4316 1 238.002 276.642 400 318
4317 1 238.037 276.632 400 314
4318 1 237.907 276.685 400 314
4319 1 237.905 276.688 400 314
4320 1 237.852 276.74 400 312
4321 1 237.775 276.76 400 312
4322 1 237.747 276.797 399 310
4323 1 237.595 276.928 400 314
4324 1 237.635 276.875 400 312
4325 1 237.442 277.095 400 312
4326 1 237.303 277.173 400 310
4327 1 237.271 277.18 399 310
4328 1 237.222 277.207 401 314
4329 1 236.903 277.365 400 318
4330 1 236.845 277.433 400 320
4331 1 236.745 277.51 400 320
4332 1 236.67 277.595 400 318
4333 1 236.653 277.577 400 316
4334 1 236.613 277.582 400 318
4335 1 236.553 277.61 400 316
4336 1 236.477 277.642 400 314
4337 1 236.5 277.688 400 318
4338 1 236.357 277.705 400 318
4339 1 236.343 277.717 400 318
4340 1 236.333 277.72 400 320
4341 1 236.333 277.72 400 320
4342 1 236.35 277.767 400 318
4343 1 236.298 277.798 400 318
4344 1 236.347 277.8 400 314
4345 1 236.355 277.832 400 314
4346 1 236.355 277.832 400 314
4347 1 236.23 277.905 400 312
4348 1 236.2 277.887 400 314
4349 1 236.197 277.925 400 312
4350 1 236.15 278.015 400 314
4351 1 236.065 278.02 400 316
4352 1 236.018 278.05 400 312
4353 1 235.915 278.165 400 312
4354 1 235.84 278.175 400 312
4355 1 235.877 278.19 400 312
4356 1 235.75 278.312 400 318
4357 1 235.683 278.342 400 316
4358 1 235.69 278.33 400 316
4359 1 235.558 278.405 400 320
4360 1 235.558 278.405 400 320
4361 1 235.605 278.42 400 320
4362 1 235.595 278.423 400 320
4363 1 235.525 278.485 400 316
4364 1 235.555 278.505 400 316
4365 1 235.446 278.534 399 316
4366 1 235.39 278.53 400 316
4367 1 235.363 278.522 400 314
4368 1 235.335 278.555 400 314
4369 1 235.335 278.555 400 314
4370 1 235.285 278.598 400 314
4371 1 235.303 278.58 400 314
4372 1 235.262 278.572 400 314
4373 1 235.237 278.521 401 314
4374 1 235.218 278.522 400 316
4375 1 235.215 278.55 400 316
4376 1 235.215 278.55 400 316
4377 1 235.225 278.56 400 314
4378 1 235.262 278.554 401 318
4379 1 235.183 278.625 400 314
4380 1 235.207 278.564 401 314
4381 1 235.123 278.63 400 314
4382 1 235.132 278.6 400 318
4383 1 235.252 278.515 400 314
4384 1 235.286 278.491 399 314
4385 1 235.373 278.428 400 312
4386 1 235.308 278.45 400 312
4387 1 235.31 278.447 400 310
4388 1 235.32 278.435 400 312
4389 1 235.301 278.429 399 312
4390 1 235.388 278.419 399 312
4391 1 235.442 278.373 400 314
4392 1 235.553 278.285 400 316
4393 1 235.585 278.195 400 316
4394 1 235.52 278.225 400 314
4395 1 235.515 278.215 400 314
4396 1 235.56 278.233 400 312
4397 1 235.512 278.275 400 312
4398 1 235.597 278.215 400 314
4399 1 235.436 278.362 401 314
4400 1 235.433 278.395 400 314
4401 1 235.451 278.404 399 312
4402 1 235.525 278.382 400 310
4403 1 235.506 278.409 401 312
4404 1 235.488 278.363 400 310
4405 1 235.468 278.358 400 308
4406 1 235.579 278.296 399 308
4407 1 235.542 278.3 400 310
4408 1 235.537 278.305 400 310
4409 1 235.523 278.327 400 312
4410 1 235.546 278.343 399 310
4411 1 235.623 278.337 400 306
4412 1 235.683 278.327 400 310
4413 1 235.605 278.342 400 308
4414 1 235.523 278.365 400 310
4415 1 235.46 278.408 400 310
4416 1 235.498 278.285 400 310
4417 1 235.344 278.401 401 312
4418 1 235.465 278.363 400 308
4419 1 235.363 278.47 400 310
4420 1 235.303 278.467 400 312
4421 1 235.225 278.512 400 314
4422 1 235.232 278.502 400 312
4423 1 235.088 278.52 400 318
4424 1 235.088 278.52 400 318
4425 1 234.99 278.59 400 314
4426 1 234.847 278.632 400 314
4427 1 234.748 278.618 400 320
4428 1 234.875 278.587 400 316
4429 1 234.812 278.592 400 316
4430 1 234.454 278.761 401 318
4431 1 234.529 278.764 399 314
4432 1 234.45 278.817 400 316
4433 1 234.447 278.882 400 316
4434 1 234.335 278.995 400 314
4435 1 234.113 279.123 400 316
4436 1 234.045 279.177 401 312
4437 1 233.952 279.25 400 314
4438 1 233.812 279.337 400 312
4439 1 233.693 279.349 401 316
4440 1 233.667 279.42 400 312
4441 1 233.6 279.387 400 314
4442 1 233.47 279.455 400 312
4443 1 233.339 279.519 401 316
4444 1 233.317 279.576 401 312
4445 1 233.327 279.59 400 312
4446 1 233.135 279.646 401 312
4447 1 233.037 279.723 400 316
4448 1 232.955 279.745 400 320
4449 1 232.702 279.82 400 318
4450 1 232.515 279.928 400 316
4451 1 232.456 279.923 401 318
4452 1 232.322 279.993 400 316
4453 1 232.205 280.045 400 314
4454 1 232.075 280.058 400 318
4455 1 231.857 280.163 400 320
4456 1 231.618 280.312 400 322
4457 1 231.45 280.435 400 318
4458 1 231.347 280.54 400 318
4459 1 231.294 280.519 401 314
4460 1 231.244 280.608 401 316
4461 1 231.095 280.72 400 316
4462 1 230.887 280.81 400 316
4463 1 230.721 280.873 401 318
4464 1 230.545 280.983 400 314
4465 1 230.52 281.015 400 314
4466 1 230.352 281.085 400 316
4467 1 230.218 281.152 400 316
4468 1 230.105 281.188 400 318
4469 1 229.942 281.293 400 318
4470 1 229.963 281.267 400 320
4471 1 229.903 281.28 400 320
4472 1 229.89 281.285 400 318
4473 1 229.853 281.304 401 318
4474 1 229.7 281.375 400 318
4475 1 229.526 281.431 401 318
4476 1 229.56 281.405 400 316
4477 1 229.373 281.51 400 314
4478 1 229.205 281.567 400 314
4479 1 228.97 281.635 400 316
4480 1 228.898 281.673 400 314
4481 1 228.562 281.855 400 314
4482 1 228.502 281.853 400 316
4483 1 228.525 281.87 400 314
4484 1 228.498 281.885 400 312
4485 1 228.498 281.885 400 312
4486 1 228.428 281.923 400 312
4487 1 228.322 281.973 400 316
4488 1 228.257 282.012 400 316
4489 1 228.165 282.123 400 318
4490 1 228.097 282.16 400 316
4491 1 227.92 282.182 401 318
4492 1 227.86 282.23 400 318
4493 1 227.907 282.205 400 320
4494 1 227.968 282.23 400 316
4495 1 227.982 282.188 400 310
4496 1 228.058 282.147 400 310
4497 1 228.023 282.188 400 310
4498 1 227.933 282.315 400 310
4499 1 227.792 282.376 399 308
4500 1 227.822 282.37 400 308
4501 1 227.787 282.415 400 306
4502 1 227.83 282.385 400 310
4503 1 227.775 282.475 400 312
4504 1 227.775 282.475 400 312
4505 1 227.69 282.507 400 314
4506 1 227.731 282.534 401 312
4507 1 227.781 282.481 401 308
4508 1 227.83 282.474 401 306
4509 1 227.812 282.54 400 302
4510 1 227.817 282.517 400 304
4511 1 227.84 282.51 400 306
4512 1 227.768 282.633 401 312
4513 1 227.565 282.745 400 310
4514 1 227.607 282.794 399 308
4515 1 227.615 282.868 400 308
4516 1 227.458 282.995 400 312
4517 1 227.394 283.115 401 318
4518 1 227.532 283.095 400 314
4519 1 227.433 283.175 400 312
4520 1 227.409 283.212 401 312
4521 1 227.355 283.223 400 310
4522 1 227.373 283.248 400 310
4523 1 227.28 283.303 400 310
4524 1 227.25 283.31 400 308
4525 1 227.385 283.27 400 310
4526 1 227.268 283.27 400 312
4527 1 227.17 283.285 400 312
4528 1 227.067 283.4 400 312
4529 1 226.887 283.413 400 310
4530 1 226.912 283.442 400 312
4531 1 226.808 283.47 400 314
4532 1 226.732 283.558 400 310
4533 1 226.615 283.647 400 312
4534 1 226.4 283.793 400 308
4535 1 226.375 283.848 400 312
4536 1 226.202 284.01 400 310
4537 1 226.282 284.007 400 308
4538 1 226.243 284.077 400 310
4539 1 226.185 284.123 400 310
4540 1 226.043 284.373 399 306
4541 1 226.085 284.52 400 308
4542 1 226.167 284.5 400 306
4543 1 226.12 284.627 400 306
4544 1 226.032 284.803 400 308
4545 1 225.898 284.943 401 312
4546 1 225.887 285.025 400 310
4547 1 225.893 285.09 400 306
4548 1 225.705 285.238 400 306
4549 1 225.509 285.424 401 308
4550 1 225.365 285.6 400 310
4551 1 225.202 285.68 400 312
4552 1 225.095 285.738 400 310
4553 1 225.243 285.81 400 308
4554 1 225.188 285.885 400 308
4555 1 224.98 286.2 401 308
4556 1 225.007 286.325 400 312
4557 1 224.982 286.498 400 314
4558 1 224.93 286.707 400 306
4559 1 224.688 286.92 400 310
4560 1 224.725 286.988 400 306
4561 1 224.703 287.017 401 306
4562 1 224.648 287.255 400 308
4563 1 224.685 287.298 400 310
4564 1 224.524 287.484 401 312
4565 1 224.521 287.514 401 306
4566 1 224.501 287.663 401 310
4567 1 224.49 287.853 400 302
4568 1 224.504 287.933 401 310
4569 1 224.43 288.252 400 312
4570 1 224.516 288.267 401 312
4571 1 224.382 288.37 400 308
4572 1 224.423 288.445 400 308
4573 1 224.262 288.736 401 314
4574 1 224.21 288.858 400 308
4575 1 224.183 288.863 400 308
4576 1 224.137 289.02 401 312
4577 1 224.055 289.209 401 312
4578 1 223.985 289.387 400 310
4579 1 223.863 289.57 400 310
4580 1 223.743 289.85 400 318
4581 1 223.691 289.87 401 312
4582 1 223.66 290 400 316
4583 1 223.663 290.107 401 310
4584 1 223.65 290.29 400 314
4585 1 223.49 290.475 400 314
4586 1 223.397 290.646 401 318
4587 1 223.363 290.745 400 312
4588 1 223.454 290.701 401 314
4589 1 223.458 290.853 400 312
4590 1 223.429 291.095 399 314
4591 1 223.345 291.195 400 312
4592 1 223.28 291.28 400 314
4593 1 223.188 291.47 400 316
4594 1 223.107 291.561 401 316
4595 1 223.005 291.781 401 318
4596 1 222.855 292.047 401 312
4597 1 222.818 292.257 401 314
4598 1 222.521 292.614 399 312
4599 1 222.52 292.692 400 312
4600 1 222.442 292.817 400 314
4601 1 222.248 293.16 399 310
4602 1 222.248 293.336 399 314
4603 1 222.157 293.489 401 312
4604 1 222.218 293.548 400 314
4605 1 222.045 293.641 401 308
4606 1 221.86 294.057 401 306
4607 1 221.636 294.444 401 306
4608 1 221.553 294.66 400 308
4609 1 221.382 294.875 400 306
4610 1 221.375 295.14 400 306
4611 1 221.305 295.325 400 306
4612 1 221.18 295.489 401 306
4613 1 221.133 295.669 399 308
4614 1 221.17 295.805 400 306
4615 1 221.143 296.08 400 304
4616 1 221.02 296.587 400 302
4617 1 220.955 297.09 400 312
4618 1 220.892 297.298 399 310
4619 1 220.796 297.636 401 312
4620 1 220.778 297.868 401 316
4621 1 220.66 298.103 400 302
4622 1 220.634 298.306 399 310
4623 1 220.576 298.444 401 312
4624 1 220.482 298.695 400 308
4625 1 220.544 298.82 401 306
4626 1 220.382 299.132 400 314
4627 1 220.393 299.217 400 312
4628 1 220.335 299.38 400 308
4629 1 220.23 299.668 400 310
4630 1 220.195 300.005 400 310
4631 1 220.092 300.229 401 304
4632 1 220.148 300.45 400 310
4633 1 220.137 300.683 401 316
4634 1 220.07 300.734 399 308
4635 1 220.11 300.913 401 316
4636 1 219.985 301.214 401 308
4637 1 219.953 301.401 401 310
4638 1 219.858 301.653 401 312
4639 1 219.855 301.765 400 312
4640 1 219.873 302.007 400 310
4641 1 219.863 302.165 400 302
4642 1 219.828 302.259 401 308
4643 1 219.855 302.465 400 316
4644 1 219.792 302.623 400 308
4645 1 219.671 302.888 401 312
4646 1 219.635 303.115 400 308
4647 1 219.662 303.19 400 310
4648 1 219.518 303.368 400 310
4649 1 219.524 303.798 401 306
4650 1 219.471 303.915 401 306
4651 1 219.392 304.232 401 310
4652 1 219.435 304.48 400 310
4653 1 219.265 304.642 400 314
4654 1 219.225 304.723 400 312
4655 1 219.26 304.845 400 310
4656 1 219.259 305.052 401 306
4657 1 219.342 305.12 401 310
4658 1 219.28 305.277 400 310
4659 1 219.319 305.496 401 308
4660 1 219.338 305.647 400 302
4661 1 219.32 305.915 400 304
4662 1 219.325 306.115 400 312
4663 1 219.343 306.25 400 308
4664 1 219.358 306.318 399 308
4665 1 219.3 306.548 400 304
4666 1 219.343 306.659 399 306
4667 1 219.331 306.853 402 310
4668 1 219.398 307.058 400 314
4669 1 219.362 307.075 401 306
4670 1 219.377 307.16 400 312
4671 1 219.407 307.25 400 312
4672 1 219.346 307.509 399 310
4673 1 219.332 307.661 401 304
4674 1 219.409 307.898 401 304
4675 1 219.397 308.065 401 312
4676 1 219.287 308.362 401 306
4677 1 219.203 308.602 399 310
4678 1 219.234 308.778 401 308
4679 1 219.268 309.1 400 304
4680 1 219.329 309.319 401 310
4681 1 219.411 309.712 399 306
4682 1 219.631 309.92 401 302
4683 1 219.701 310.087 401 306
4684 1 219.813 310.297 401 310
4685 1 219.81 310.5 400 296
4686 1 219.87 310.873 400 306
4687 1 219.998 310.975 401 312
4688 1 220.025 311.311 402 304
4689 1 219.99 311.623 401 312
4690 1 220.075 311.908 401 302
4691 1 220.279 312 401 308
4692 1 220.257 312.06 401 304
4693 1 220.384 312.247 401 306
4694 1 220.463 312.462 400 308
4695 1 220.585 312.565 400 314
4696 1 220.885 312.69 400 306
4697 1 220.886 312.771 402 302
4698 1 221.007 312.887 400 308
4699 1 221.275 312.983 400 306
4700 1 221.452 313.155 400 308
4701 1 221.628 313.337 401 308
4702 1 221.713 313.285 400 306
4703 1 221.88 313.322 401 306
4704 1 221.903 313.409 401 310
4705 1 221.948 313.546 401 304
4706 1 222.028 313.71 400 308
4707 1 222.17 313.825 400 312
4708 1 222.317 313.863 400 314
4709 1 222.502 313.848 400 306
4710 1 222.576 313.935 401 306
4711 1 222.692 314.055 400 310
4712 1 222.798 313.985 400 302
4713 1 222.88 314.105 401 306
4714 1 223.047 314.107 401 304
4715 1 223.127 314.132 400 308
4716 1 223.32 314.163 400 304
4717 1 223.454 314.214 401 302
4718 1 223.665 314.25 400 304
4719 1 223.88 314.3 400 310
4720 1 223.993 314.322 400 308
4721 1 224.08 314.382 400 308
4722 1 224.377 314.447 400 306
4723 1 224.525 314.485 400 302
4724 1 224.797 314.589 399 302
4725 1 225.045 314.53 400 306
4726 1 225.067 314.555 400 306
4727 1 225.22 314.618 400 302
4728 1 225.455 314.505 400 306
4729 1 225.748 314.41 400 308
4730 1 225.812 314.5 400 306
4731 1 225.983 314.534 401 304
4732 1 226.132 314.559 401 314
4733 1 226.185 314.6 400 304
4734 1 226.392 314.589 401 308
4735 1 226.447 314.627 400 314
4736 1 226.732 314.567 400 306
4737 1 226.933 314.529 401 312
4738 1 227.005 314.52 400 308
4739 1 227.2 314.558 400 314
4740 1 227.232 314.59 400 316
4741 1 227.369 314.631 401 316
4742 1 227.511 314.628 401 312
4743 1 227.585 314.62 400 308
4744 1 227.741 314.601 401 308
4745 1 227.882 314.627 400 304
4746 1 228.077 314.577 400 310
4747 1 228.268 314.495 400 308
4748 1 228.617 314.424 399 308
4749 1 228.838 314.438 400 308
4750 1 228.827 314.51 400 316
4751 1 228.885 314.444 401 316
4752 1 228.968 314.385 400 308
4753 1 229.152 314.389 401 310
4754 1 229.385 314.29 400 312
4755 1 229.444 314.344 401 310
4756 1 229.526 314.272 401 306
4757 1 229.776 314.142 401 306
4758 1 230.012 313.975 401 308
4759 1 230.085 313.905 400 310
4760 1 230.192 313.837 400 308
4761 1 230.285 313.822 400 304
4762 1 230.302 313.878 401 308
4763 1 230.37 313.895 400 306
4764 1 230.426 313.85 401 308
4765 1 230.42 313.812 400 312
4766 1 230.488 313.793 400 312
4767 1 230.671 313.798 401 318
4768 1 230.687 313.807 399 312
4769 1 230.732 313.75 400 304
4770 1 230.853 313.808 401 308
4771 1 231.03 313.788 400 310
4772 1 231.153 313.774 399 314
4773 1 231.315 313.705 400 306
4774 1 231.392 313.686 401 308
4775 1 231.596 313.574 401 312
4776 1 231.607 313.577 400 314
4777 1 231.673 313.562 400 310
4778 1 231.805 313.478 400 306
4779 1 231.953 313.461 401 312
4780 1 232.125 313.375 400 314
4781 1 232.312 313.415 400 312
4782 1 232.489 313.489 401 310
4783 1 232.57 313.405 400 308
4784 1 232.69 313.488 400 316
4785 1 232.988 313.442 400 308
4786 1 233.31 313.337 400 314
4787 1 233.607 313.348 400 314
4788 1 233.815 313.423 400 306
4789 1 233.998 313.413 400 310
4790 1 234.202 313.38 400 314
4791 1 234.485 313.4 400 312
4792 1 234.659 313.398 399 310
4793 1 234.796 313.429 401 310
4794 1 235.023 313.368 400 312
4795 1 235.219 313.441 401 310
4796 1 235.405 313.315 400 310
4797 1 235.778 313.303 400 316
4798 1 235.895 313.353 400 318
4799 1 236.1 313.46 400 314
4800 1 236.379 313.429 401 312
4801 1 236.53 313.353 400 308
4802 1 236.893 313.359 401 310
4803 1 237.118 313.33 400 306
4804 1 237.343 313.378 399 308
4805 1 237.477 313.38 400 310
4806 1 237.642 313.423 402 302
4807 1 237.877 313.358 400 310
4808 1 238.07 313.384 401 304
4809 1 238.374 313.481 401 308
4810 1 238.491 313.446 401 310
4811 1 238.657 313.419 399 310
4812 1 238.808 313.478 400 306
4813 1 239.042 313.481 401 306
4814 1 239.245 313.37 400 304
4815 1 239.521 313.426 401 306
4816 1 239.68 313.44 400 306
4817 1 239.775 313.495 400 304
4818 1 240.093 313.365 400 302
4819 1 240.335 313.405 400 304
4820 1 240.41 313.455 400 308
4821 1 240.698 313.481 401 314
4822 1 240.805 313.397 401 306
4823 1 240.94 313.469 401 310
4824 1 241.097 313.481 401 312
4825 1 241.188 313.39 400 310
4826 1 241.343 313.358 400 310
4827 1 241.572 313.36 400 310
4828 1 241.782 313.358 400 314
4829 1 241.915 313.312 401 310
4830 1 242.19 313.314 401 308
4831 1 242.275 313.322 400 310
4832 1 242.387 313.337 401 312
4833 1 242.536 313.362 401 306
4834 1 242.616 313.337 401 312
4835 1 242.87 313.377 400 310
4836 1 242.875 313.327 401 312
4837 1 243.05 313.374 401 310
4838 1 243.187 313.411 401 310
4839 1 243.238 313.395 400 312
4840 1 243.267 313.461 401 312
4841 1 243.424 313.486 401 310
4842 1 243.436 313.434 401 312
4843 1 243.593 313.447 400 310
4844 1 243.81 313.5 400 312
4845 1 243.975 313.58 400 306
4846 1 244.105 313.66 400 312
4847 1 244.302 313.586 401 312
4848 1 244.345 313.615 400 304
4849 1 244.496 313.594 401 310
4850 1 244.703 313.546 401 310
4851 1 244.757 313.418 400 316
4852 1 244.875 313.484 401 316
4853 1 244.958 313.627 400 314
4854 1 245.05 313.536 399 310
4855 1 245.102 313.522 400 316
4856 1 245.18 313.548 400 318
4857 1 245.175 313.502 400 318
4858 1 245.237 313.504 401 316
4859 1 245.299 313.526 401 316
4860 1 245.34 313.45 400 318
4861 1 245.35 313.428 400 314
4862 1 245.355 313.382 400 318
4863 1 245.363 313.442 400 314
4864 1 245.405 313.493 400 318
4865 1 245.465 313.397 400 322
4866 1 245.468 313.543 400 318
4867 1 245.417 313.58 400 318
4868 1 245.49 313.655 400 314
4869 1 245.507 313.695 400 314
4870 1 245.575 313.67 400 316
4871 1 245.6 313.71 400 312
4872 1 245.653 313.708 401 314
4873 1 245.623 313.723 400 312
4874 1 245.626 313.703 401 310
4875 1 245.623 313.733 400 312
4876 1 245.658 313.713 401 312
4877 1 245.686 313.653 401 314
4878 1 245.727 313.76 400 316
4879 1 245.715 313.777 400 314
4880 1 245.708 313.76 400 312
4881 1 245.774 313.802 399 316
4882 1 245.752 313.817 400 314
4883 1 245.773 313.725 400 314
4884 1 245.895 313.668 400 316
4885 1 245.975 313.744 399 314
4886 1 245.972 313.745 400 316
4887 1 246.03 313.798 400 314
4888 1 245.982 313.868 400 314
4889 1 246.023 313.78 400 314
4890 1 245.99 313.7 400 312
4891 1 245.982 313.81 400 314
4892 1 246.065 313.743 400 314
4893 1 246.125 313.752 400 314
4894 1 246.185 313.808 400 316
4895 1 246.107 313.827 400 318
4896 1 246.12 313.875 400 314
4897 1 246.127 313.877 400 314
4898 1 246.088 313.918 400 312
4899 1 246.093 313.842 400 312
4900 1 246.105 313.855 400 312
4901 1 246.162 313.925 400 312
4902 1 246.175 313.92 400 314
4903 1 246.167 313.96 400 318
4904 1 246.127 313.978 400 312
4905 1 246.127 313.978 400 312
4906 1 246.127 313.978 400 312
4907 1 246.127 313.978 400 312
4908 1 246.085 314.023 399 312
4909 1 246.15 314.053 400 314
4910 1 246.19 314.072 400 314
4911 1 246.205 314.123 400 314
4912 1 246.102 314.055 400 312
4913 1 246.137 314.243 400 310
4914 1 246.132 314.167 401 308
4915 1 246.132 314.173 400 310
4916 1 246.107 314.24 400 308
4917 1 246.148 314.36 400 308
4918 1 246.072 314.335 400 310
4919 1 246.055 314.267 400 312
4920 1 246.105 314.275 400 308
4921 1 246.1 314.299 401 308
4922 1 246.083 314.337 400 312
4923 1 246.042 314.3 400 312
4924 1 246.037 314.262 400 312
4925 1 246.067 314.202 400 310
4926 1 246.037 314.123 400 312
4927 1 245.955 314.075 399 308
4928 1 245.91 314.05 399 314
4929 1 245.898 314.165 400 316
4930 1 245.907 314.113 400 312
4931 1 245.985 314.118 400 314
4932 1 245.973 313.983 401 308
4933 1 245.85 313.897 399 308
4934 1 245.845 313.865 400 310
4935 1 245.845 313.815 400 310
4936 1 245.827 313.663 400 308
4937 1 245.82 313.617 399 304
4938 1 245.787 313.608 400 304
4939 1 245.735 313.46 400 312
4940 1 245.662 313.392 400 306
4941 1 245.512 313.425 400 312
4942 1 245.452 313.41 400 306
4943 1 245.501 313.332 401 306
4944 1 245.627 313.377 400 308
4945 1 245.716 313.382 401 302
4946 1 245.683 313.483 400 310
4947 1 245.745 313.433 400 304
4948 1 245.787 313.447 400 306
4949 1 245.825 313.526 401 308
4950 1 245.87 313.55 400 306
4951 1 245.895 313.529 401 302
4952 1 245.903 313.329 401 304
4953 1 245.833 313.229 401 296
4954 1 245.847 313.257 400 306
4955 1 245.92 313.152 400 306
4956 1 246 312.99 400 304
4957 1 245.965 313.05 400 308
4958 1 246.05 312.757 399 306
4959 1 246.134 312.667 402 300
4960 1 246.127 312.594 401 304
4961 1 246.143 312.543 400 308
4962 1 246.222 312.425 400 304
4963 1 246.303 312.445 400 306
4964 1 246.248 312.517 400 300
4965 1 246.337 312.651 401 306
4966 1 246.419 312.679 399 304
4967 1 246.553 312.717 400 302
4968 1 246.638 312.476 401 296
4969 1 246.766 312.502 402 304
4970 1 247.045 312.527 402 298
4971 1 247.21 312.345 400 306
4972 1 247.213 312.455 400 306
4973 1 247.23 312.433 400 298
4974 1 247.439 312.329 401 298
4975 1 247.607 312.215 400 304
4976 1 247.76 312.043 400 302
4977 1 247.887 311.865 400 292
4978 1 247.968 311.9 400 292
4979 1 248.205 311.815 400 310
4980 1 248.48 311.915 400 302
4981 1 248.631 311.706 401 304
4982 1 248.781 311.763 401 300
4983 1 248.973 311.638 401 300
4984 1 249.135 311.531 401 304
4985 1 249.286 311.604 402 298
4986 1 249.32 311.618 400 302
4987 1 249.61 311.387 400 304
4988 1 249.702 311.34 400 296
4989 1 249.847 311.24 400 302
4990 1 250.175 311.262 401 310
4991 1 250.227 311.2 401 312
4992 1 250.287 311.015 401 308
4993 1 250.269 311.01 401 304
4994 1 250.393 310.858 400 304
4995 1 250.596 310.818 401 312
4996 1 250.586 310.743 401 306
4997 1 250.695 310.55 400 310
4998 1 250.792 310.544 399 310
4999 1 251.012 310.455 400 304
5000 1 251.213 310.39 400 312
5001 1 251.419 310.554 401 308
5002 1 251.567 310.457 400 312
5003 1 251.567 310.31 400 308
5004 1 251.721 310.274 401 308
5005 1 251.81 310.252 401 310
5006 1 251.898 310.247 401 308
5007 1 252.032 310.11 400 310
5008 1 252.175 310.045 399 302
5009 1 252.16 309.935 401 314
5010 1 252.22 309.695 400 316
5011 1 252.322 309.707 400 312
5012 1 252.284 309.628 401 310
5013 1 252.516 309.599 401 308
5014 1 252.641 309.601 401 310
5015 1 252.698 309.569 401 306
5016 1 252.71 309.49 400 306
5017 1 252.734 309.401 399 304
5018 1 252.705 309.305 400 308
5019 1 252.735 309.3 400 306
5020 1 252.717 309.158 399 308
5021 1 252.728 309.015 401 312
5022 1 252.75 308.865 400 314
5023 1 252.757 308.765 400 314
5024 1 252.762 308.707 400 312
5025 1 252.73 308.59 400 314
5026 1 252.792 308.395 400 314
5027 1 252.942 308.373 400 312
5028 1 252.983 308.344 401 316
5029 1 252.958 308.257 401 314
5030 1 253.005 308.382 400 314
5031 1 253.11 308.462 400 314
5032 1 253.232 308.303 400 318
5033 1 253.287 308.28 400 318
5034 1 253.452 308.31 400 316
5035 1 253.459 308.397 401 316
5036 1 253.51 308.413 400 318
5037 1 253.53 308.317 400 318
5038 1 253.51 308.317 400 318
5039 1 253.555 308.283 400 314
5040 1 253.59 308.267 400 314
5041 1 253.6 308.165 400 316
5042 1 253.655 308.092 400 318
5043 1 253.745 307.995 400 314
5044 1 253.735 308.027 400 316
5045 1 253.786 307.978 401 318
5046 1 253.847 307.945 400 316
5047 1 253.86 308.007 400 316
5048 1 253.925 308.002 400 316
5049 1 253.982 308.022 400 314
5050 1 253.965 307.993 400 314
5051 1 254.05 308.015 400 314
5052 1 254.137 307.998 400 312
5053 1 254.125 307.925 400 314
5054 1 254.16 307.903 401 316
5055 1 254.271 307.992 399 316
5056 1 254.303 307.983 400 318
5057 1 254.399 308.027 401 316
5058 1 254.507 308.085 400 316
5059 1 254.463 308.118 400 316
5060 1 254.463 308.118 400 316
5061 1 254.553 308.188 400 316
5062 1 254.6 308.192 400 316
5063 1 254.757 308.225 400 316
5064 1 254.825 308.195 400 318
5065 1 254.907 308.178 400 318
5066 1 254.933 308.178 400 318
5067 1 254.968 308.228 400 314
5068 1 254.988 308.25 400 316
5069 1 255.053 308.24 400 316
5070 1 255.097 308.175 400 318
5071 1 255.143 308.243 400 320
5072 1 255.127 308.207 400 318
5073 1 255.127 308.207 400 318
5074 1 255.18 308.252 400 318
5075 1 255.195 308.247 401 320
5076 1 255.319 308.394 401 320
5077 1 255.45 308.473 400 320
5078 1 255.506 308.456 399 322
5079 1 255.545 308.475 400 322
5080 1 255.635 308.505 400 324
5081 1 255.637 308.525 400 324
5082 1 255.795 308.473 400 324
5083 1 255.808 308.483 400 324
5084 1 255.77 308.478 400 324
5085 1 255.77 308.478 400 324
5086 1 255.795 308.445 400 324
5087 1 255.86 308.48 400 324
5088 1 255.792 308.457 400 322
5089 1 255.792 308.457 400 322
5090 1 255.75 308.368 400 320
5091 1 255.838 308.387 400 318
5092 1 255.822 308.327 400 320
5093 1 255.75 308.298 400 320
5094 1 255.765 308.288 400 320
5095 1 255.817 308.327 400 320
5096 1 255.885 308.425 400 316
5097 1 255.877 308.48 400 316
5098 1 255.877 308.48 400 316
5099 1 255.877 308.48 400 316
5100 1 255.887 308.495 400 314
5101 1 255.898 308.498 400 314
5102 1 255.855 308.548 400 314
5103 1 255.68 308.452 400 310
5104 1 255.627 308.387 400 310
5105 1 255.577 308.475 400 308
5106 1 255.525 308.368 400 310
5107 1 255.501 308.283 399 310
5108 1 255.555 308.457 400 312
5109 1 255.506 308.401 401 310
5110 1 255.524 308.358 399 304
5111 1 255.32 308.322 400 312
5112 1 255.278 308.363 400 308
5113 1 255.305 308.4 400 308
5114 1 255.31 308.42 400 306
5115 1 255.225 308.413 400 308
5116 1 255.143 308.325 400 306
5117 1 255.088 308.261 399 302
5118 1 254.955 308.247 401 308
5119 1 254.87 308.152 400 304
5120 1 254.838 308.07 400 312
5121 1 254.875 308.027 400 304
5122 1 254.837 307.95 399 310
5123 1 254.773 307.973 401 310
5124 1 254.773 307.832 400 306
5125 1 254.69 307.757 400 306
5126 1 254.489 307.679 399 306
5127 1 254.335 307.723 400 308
5128 1 254.287 307.728 401 306
5129 1 253.988 307.603 401 300
5130 1 253.993 307.615 400 302
5131 1 253.962 307.632 399 304
5132 1 253.915 307.642 399 302
5133 1 253.81 307.637 400 314
5134 1 253.798 307.655 400 306
5135 1 253.576 307.653 401 310
5136 1 253.481 307.666 401 308
5137 1 253.435 307.716 402 302
5138 1 253.42 307.68 400 306
5139 1 253.282 307.63 400 304
5140 1 253.135 307.505 400 304
5141 1 253.053 307.37 400 306
5142 1 252.718 307.322 400 306
5143 1 252.54 307.277 400 310
5144 1 252.461 307.143 399 310
5145 1 252.285 307.092 400 312
5146 1 252.315 307.137 400 308
5147 1 251.958 307.09 400 314
5148 1 251.95 307.025 400 308
5149 1 251.963 306.965 400 308
5150 1 251.858 306.935 401 314
5151 1 251.675 306.858 400 310
5152 1 251.54 306.728 400 314
5153 1 251.352 306.548 400 314
5154 1 251.262 306.486 401 318
5155 1 251.248 306.43 400 316
5156 1 251.222 306.451 401 314
5157 1 251.102 306.373 400 322
5158 1 251.085 306.324 401 318
5159 1 251.047 306.297 401 316
5160 1 251.085 306.33 400 302
5161 1 250.998 306.279 401 310
5162 1 250.955 306.25 400 308
5163 1 250.805 306.217 400 308
5164 1 250.631 305.933 401 308
5165 1 250.59 305.775 400 314
5166 1 250.529 305.753 401 316
5167 1 250.507 305.712 400 316
5168 1 250.536 305.855 401 310
5169 1 250.461 305.937 399 310
5170 1 250.334 305.945 401 310
5171 1 250.217 305.975 401 312
5172 1 250.16 306.06 400 310
5173 1 250.2 306.085 401 308
5174 1 250.252 306.135 400 312
5175 1 250.077 306.13 401 314
5176 1 249.993 306.108 400 308
5177 1 249.967 306.153 399 308
5178 1 249.958 306.123 400 314
5179 1 250.028 306.216 399 312
5180 1 250.002 306.237 401 312
5181 1 249.917 306.235 400 310
5182 1 249.888 306.279 401 306
5183 1 249.758 306.354 401 306
5184 1 249.741 306.399 401 308
5185 1 249.59 306.452 400 308
5186 1 249.518 306.535 400 312
5187 1 249.405 306.553 400 312
5188 1 249.339 306.531 401 314
5189 1 249.375 306.533 400 312
5190 1 249.373 306.59 400 314
5191 1 249.387 306.546 401 314
5192 1 249.352 306.587 400 312
5193 1 249.322 306.608 401 314
5194 1 249.212 306.688 401 318
5195 1 249.085 306.748 401 314
5196 1 249.043 306.774 399 312
5197 1 248.895 306.815 400 310
5198 1 248.827 306.935 399 312
5199 1 248.8 306.998 400 312
5200 1 248.705 307.02 400 310
5201 1 248.727 307.002 400 306
5202 1 248.651 307.177 401 308
5203 1 248.532 307.355 400 310
5204 1 248.393 307.575 400 306
5205 1 248.325 307.68 400 310
5206 1 248.264 307.716 401 308
5207 1 248.232 307.842 400 312
5208 1 248.232 307.863 400 312
5209 1 248.067 308.06 400 306
5210 1 248.102 308.033 400 312
5211 1 248.087 308.01 401 310
5212 1 248.007 308.197 401 306
5213 1 247.857 308.322 400 306
5214 1 247.693 308.504 401 310
5215 1 247.731 308.596 401 308
5216 1 247.708 308.85 400 310
5217 1 247.65 309.137 400 314
5218 1 247.548 309.315 400 316
5219 1 247.501 309.559 399 316
5220 1 247.412 309.745 400 308
5221 1 247.208 309.885 400 308
5222 1 247.173 309.92 400 312
5223 1 247.172 310.04 401 310
5224 1 247.03 310.178 400 314
5225 1 246.942 310.335 400 310
5226 1 246.873 310.405 400 306
5227 1 246.865 310.475 400 306
5228 1 246.822 310.55 400 310
5229 1 246.812 310.772 400 310
5230 1 246.681 310.873 401 310
5231 1 246.686 310.938 401 304
5232 1 246.7 311.173 400 310
5233 1 246.768 311.365 400 310
5234 1 246.857 311.375 400 312
5235 1 246.92 311.473 400 312
5236 1 246.94 311.512 400 306
5237 1 246.952 311.5 400 306
5238 1 247.012 311.594 401 302
5239 1 247.09 311.656 401 308
5240 1 247.042 311.89 401 306
5241 1 246.973 312.05 401 308
5242 1 246.9 312.14 401 310
5243 1 246.982 312.283 400 302
5244 1 246.92 312.516 399 306
5245 1 246.817 312.553 400 310
5246 1 246.689 312.674 399 306
5247 1 246.673 312.855 401 312
5248 1 246.741 312.885 401 312
5249 1 246.718 313.254 401 312
5250 1 246.696 313.521 401 306
5251 1 246.623 313.795 400 306
5252 1 246.778 313.963 401 310
5253 1 246.773 313.98 400 308
5254 1 246.928 314.058 400 304
5255 1 247.012 314.361 402 308
5256 1 247.117 314.483 402 304
5257 1 247.172 314.646 401 312
5258 1 247.17 314.632 400 308
5259 1 247.07 314.726 401 312
5260 1 247.037 314.82 401 306
5261 1 247.095 315.093 399 310
5262 1 247.175 315.08 400 306
5263 1 247.205 315.243 400 312
5264 1 247.153 315.382 400 304
5265 1 247.13 315.455 400 302
5266 1 247.142 315.491 401 308
5267 1 247.305 315.61 400 308
5268 1 247.554 315.743 401 310
5269 1 247.602 315.897 400 310
5270 1 247.67 315.925 400 306
5271 1 247.762 316.065 399 316
5272 1 247.733 316.167 401 312
5273 1 247.77 316.27 400 312
5274 1 247.885 316.344 401 304
5275 1 247.995 316.473 400 312
5276 1 247.885 316.479 401 308
5277 1 247.985 316.636 401 312
5278 1 247.92 316.736 401 306
5279 1 247.993 316.87 400 314
5280 1 248.12 316.865 400 314
5281 1 248.022 316.915 401 310
5282 1 248.02 316.895 401 318
5283 1 248.015 316.96 400 314
5284 1 248.115 317.085 400 314
5285 1 248.083 317.15 399 314
5286 1 248.047 317.289 401 316
5287 1 248.085 317.275 400 314
5288 1 248.143 317.397 400 316
5289 1 248.048 317.363 400 316
5290 1 248.022 317.401 401 316
5291 1 248.072 317.465 400 318
5292 1 248.02 317.456 401 316
5293 1 248 317.48 400 314
5294 1 248.022 317.544 401 318
5295 1 247.977 317.55 400 320
5296 1 247.91 317.543 400 318
5297 1 247.915 317.618 400 318
5298 1 247.935 317.536 399 316
5299 1 247.952 317.59 400 316
5300 1 247.933 317.572 400 316
5301 1 247.89 317.582 400 318
5302 1 247.92 317.553 400 322
5303 1 247.963 317.555 400 318
5304 1 247.887 317.605 400 316
5305 1 247.887 317.605 400 316
5306 1 247.887 317.605 400 316
5307 1 247.887 317.605 400 316
5308 1 247.882 317.668 400 318
5309 1 247.882 317.668 400 316
5310 1 247.915 317.615 400 316
5311 1 247.933 317.613 400 314
5312 1 248 317.603 400 312
5313 1 247.96 317.587 400 312
5314 1 247.985 317.58 400 314
5315 1 248.045 317.565 400 312
5316 1 248.08 317.545 400 312
5317 1 248.127 317.582 400 312
5318 1 248.137 317.585 400 312
5319 1 248.118 317.59 400 310
5320 1 248.065 317.688 400 310
5321 1 248.1 317.712 400 310
5322 1 248.197 317.74 400 312
5323 1 248.262 317.765 400 312
5324 1 248.377 317.805 400 310
5325 1 248.479 317.783 401 310
5326 1 248.38 317.77 400 310
5327 1 248.514 317.837 399 310
5328 1 248.433 317.71 400 310
5329 1 248.455 317.735 400 310
5330 1 248.515 317.83 400 310
5331 1 248.562 317.835 400 308
5332 1 248.588 317.845 400 308
5333 1 248.678 317.86 400 310
5334 1 248.678 317.938 400 308
5335 1 248.81 318.022 400 304
5336 1 248.79 318.005 400 308
5337 1 248.773 317.985 400 308
5338 1 248.655 317.957 400 306
5339 1 248.682 317.935 399 306
5340 1 248.683 317.967 400 302
5341 1 248.68 318.02 400 308
5342 1 248.718 318.035 400 308
5343 1 248.639 318.085 399 306
5344 1 248.665 318.185 400 306
5345 1 248.72 318.277 400 308
5346 1 248.798 318.257 400 304
5347 1 248.745 318.353 400 310
5348 1 248.773 318.325 400 306
5349 1 248.893 318.39 400 306
5350 1 248.865 318.4 400 306
5351 1 248.985 318.43 400 304
5352 1 248.98 318.514 401 312
5353 1 248.92 318.483 400 308
5354 1 248.923 318.6 400 306
5355 1 248.988 318.7 400 308
5356 1 248.963 318.818 401 306
5357 1 249.085 318.97 400 306
5358 1 249.09 319.127 400 308
5359 1 249.107 319.33 400 308
5360 1 249.155 319.509 401 308
5361 1 249.148 319.538 400 304
5362 1 249.095 319.658 400 300
5363 1 248.933 319.756 401 310
5364 1 248.817 319.887 400 304
5365 1 248.817 319.887 400 304
5366 1 248.798 320.017 400 304
5367 1 248.847 320.28 400 306
5368 1 248.78 320.49 400 304
5369 1 248.753 320.569 401 304
5370 1 248.666 320.796 401 308
5371 1 248.77 321.017 400 308
5372 1 248.748 321.15 400 308
5373 1 248.692 321.288 399 310
5374 1 248.692 321.425 400 304
5375 1 248.65 321.575 400 302
5376 1 248.713 321.805 401 302
5377 1 248.735 322.04 400 308
5378 1 248.722 322.033 400 306
5379 1 248.898 322.438 400 308
5380 1 248.9 322.681 401 302
5381 1 248.938 322.785 400 308
5382 1 248.903 322.895 401 302
5383 1 248.975 322.98 400 304
5384 1 248.955 323.09 400 304
5385 1 248.955 323.353 400 310
5386 1 248.905 323.469 401 312
5387 1 248.875 323.633 401 304
5388 1 248.85 323.945 400 308
5389 1 248.933 324.1 400 308
5390 1 248.9 324.342 400 308
5391 1 249.002 324.595 400 310
5392 1 248.977 324.892 400 312
5393 1 248.977 325.195 400 308
5394 1 248.888 325.491 401 308
5395 1 248.925 325.688 400 308
5396 1 248.972 326.035 400 312
5397 1 248.965 326.35 400 310
5398 1 249.043 326.526 399 300
5399 1 249.045 326.681 401 308
5400 1 249.12 326.825 400 304
5401 1 249.065 327.072 400 308
5402 1 249.017 327.246 402 306
5403 1 249.035 327.576 399 306
5404 1 249.03 327.843 401 302
5405 1 249.087 328.132 401 302
5406 1 249.14 328.292 401 304
5407 1 249.243 328.613 400 306
5408 1 249.162 328.773 401 300
5409 1 249.225 329.087 400 312
5410 1 249.282 329.372 401 310
5411 1 249.385 329.66 400 306
5412 1 249.34 329.845 400 304
5413 1 249.428 330.145 400 304
5414 1 249.407 330.31 400 300
5415 1 249.34 330.752 400 308
5416 1 249.392 331.17 401 312
5417 1 249.37 331.562 400 302
5418 1 249.495 331.858 400 308
5419 1 249.338 332.12 400 304
5420 1 249.367 332.377 401 306
5421 1 249.359 332.387 401 308
5422 1 249.41 332.712 400 302
5423 1 249.34 332.877 400 314
5424 1 249.49 333.06 400 306
5425 1 249.495 333.315 400 306
5426 1 249.496 333.494 401 308
5427 1 249.494 333.663 401 310
5428 1 249.588 333.925 400 306
5429 1 249.536 334.14 401 312
5430 1 249.601 334.524 401 312
5431 1 249.656 334.783 401 314
5432 1 249.562 335.348 400 306
5433 1 249.553 335.558 400 306
5434 1 249.571 335.808 401 306
5435 1 249.559 336.015 401 306
5436 1 249.506 336.182 401 306
5437 1 249.486 336.459 401 304
5438 1 249.511 336.751 401 308
5439 1 249.529 337.022 401 306
5440 1 249.525 337.168 400 308
5441 1 249.62 337.45 400 310
5442 1 249.579 337.815 401 304
5443 1 249.643 338.12 400 312
5444 1 249.655 338.305 400 300
5445 1 249.773 338.632 400 304
5446 1 249.762 338.793 400 310
5447 1 249.697 339.053 400 302
5448 1 249.868 339.225 400 304
5449 1 250.027 339.489 401 306
5450 1 250.058 339.767 400 310
5451 1 250.105 339.837 399 308
5452 1 250.377 339.962 400 316
5453 1 250.521 340.392 401 306
5454 1 250.673 340.666 401 310
5455 1 250.863 340.848 401 304
5456 1 251.052 340.965 401 310
5457 1 251.03 341.128 399 306
5458 1 251.137 341.419 401 302
5459 1 251.365 341.78 400 306
5460 1 251.552 341.871 402 304
5461 1 251.723 341.95 401 298
5462 1 251.726 342.142 402 302
5463 1 251.87 342.31 400 300
5464 1 252.005 342.46 400 314
5465 1 252.007 342.615 400 308
5466 1 252.112 342.786 401 306
5467 1 252.249 342.903 401 302
5468 1 252.407 343.255 400 302
5469 1 252.362 343.486 401 306
5470 1 252.382 343.688 401 300
5471 1 252.529 343.915 401 300
5472 1 252.725 343.95 400 310
5473 1 252.787 344.062 400 304
5474 1 252.86 344.117 401 306
5475 1 252.968 344.349 401 292
5476 1 253.16 344.385 400 302
5477 1 253.298 344.439 399 308
5478 1 253.399 344.531 401 304
5479 1 253.48 344.72 400 306
5480 1 253.574 344.788 401 310
5481 1 253.671 344.93 401 304
5482 1 253.733 345.035 401 312
5483 1 253.711 345.19 401 308
5484 1 253.7 345.293 400 304
5485 1 253.795 345.428 400 310
5486 1 253.91 345.541 401 316
5487 1 253.953 345.661 401 312
5488 1 253.93 345.78 400 308
5489 1 254.032 345.82 401 308
5490 1 254.11 346.02 400 310
5491 1 254.202 346.185 400 308
5492 1 254.22 346.255 400 300
5493 1 254.269 346.389 401 302
5494 1 254.451 346.466 401 300
5495 1 254.613 346.623 400 310
5496 1 254.593 346.78 400 304
5497 1 254.72 346.947 400 310
5498 1 254.782 347.123 400 302
5499 1 254.885 347.24 400 314
5500 1 254.95 347.442 400 308
5501 1 254.86 347.758 401 310
5502 1 254.918 347.833 401 306
5503 1 255.113 347.9 400 310
5504 1 255.338 347.988 400 306
5505 1 255.379 348.15 401 310
5506 1 255.569 348.167 401 308
5507 1 255.645 348.298 400 302
5508 1 255.898 348.317 400 308
5509 1 255.962 348.444 399 314
5510 1 256.057 348.643 401 306
5511 1 256.173 348.717 400 308
5512 1 256.285 348.832 400 306
5513 1 256.416 348.82 401 306
5514 1 256.485 348.848 400 310
5515 1 256.633 348.938 401 312
5516 1 256.661 349.02 401 312
5517 1 256.749 349.105 399 304
5518 1 256.972 349.068 399 312
5519 1 257.12 349.12 400 314
5520 1 257.13 349.271 399 312
5521 1 257.307 349.249 401 310
5522 1 257.451 349.204 401 308
5523 1 257.572 349.223 400 312
5524 1 257.64 349.152 400 308
5525 1 257.675 349.14 400 310
5526 1 257.853 348.998 401 306
5527 1 257.95 348.938 400 310
5528 1 258.05 348.92 400 312
5529 1 257.995 348.99 401 310
5530 1 258.092 349.025 400 312
5531 1 258.288 348.942 400 314
5532 1 258.35 348.928 400 310
5533 1 258.397 348.988 401 312
5534 1 258.499 348.945 401 312
5535 1 258.616 348.855 401 314
5536 1 258.865 348.74 400 312
5537 1 258.873 348.84 400 310
5538 1 258.993 348.81 400 310
5539 1 259.06 348.757 400 310
5540 1 259.058 348.762 400 310
5541 1 259.11 348.805 400 312
5542 1 259.265 348.752 400 316
5543 1 259.347 348.688 401 314
5544 1 259.613 348.65 400 314
5545 1 259.525 348.702 400 310
5546 1 259.601 348.708 401 312
5547 1 259.785 348.605 400 308
5548 1 259.953 348.486 401 312
5549 1 260.065 348.485 400 316
5550 1 260.132 348.45 400 316
5551 1 260.248 348.405 400 316
5552 1 260.342 348.387 401 316
5553 1 260.435 348.36 400 312
5554 1 260.668 348.302 401 316
5555 1 260.683 348.37 400 316
5556 1 260.697 348.415 400 314
5557 1 260.707 348.415 400 314
5558 1 260.695 348.445 400 314
5559 1 260.668 348.473 400 314
5560 1 260.832 348.454 399 314
5561 1 260.897 348.425 400 316
5562 1 261.108 348.423 400 314
5563 1 261.152 348.425 400 316
5564 1 261.175 348.416 401 314
5565 1 261.095 348.478 400 316
5566 1 261.095 348.478 400 316
5567 1 261.085 348.504 399 316
5568 1 261.182 348.449 401 314
5569 1 261.132 348.479 401 316
5570 1 261.283 348.38 400 318
5571 1 261.322 348.353 400 320
5572 1 261.319 348.357 401 320
5573 1 261.347 348.282 401 318
5574 1 261.628 348.182 401 318
5575 1 261.567 348.26 400 318
5576 1 261.663 348.21 400 316
5577 1 261.665 348.217 400 316
5578 1 261.712 348.212 400 316
5579 1 261.74 348.223 400 318
5580 1 261.738 348.207 400 318
5581 1 261.693 348.267 401 318
5582 1 261.855 348.158 400 318
5583 1 261.848 348.17 401 316
5584 1 261.822 348.168 400 318
5585 1 261.88 348.2 400 318
5586 1 261.855 348.285 400 320
5587 1 261.855 348.285 400 320
5588 1 261.985 348.252 400 322
5589 1 262.068 348.233 399 318
5590 1 262.103 348.22 400 318
5591 1 262.197 348.27 400 318
5592 1 262.34 348.188 400 322
5593 1 262.459 348.185 401 320
5594 1 262.54 348.165 400 320
5595 1 262.687 348.178 399 322
5596 1 262.688 348.173 400 320
5597 1 262.71 348.217 400 320
5598 1 262.738 348.212 400 318
5599 1 262.738 348.212 400 318
5600 1 262.827 348.178 399 318
5601 1 262.757 348.185 400 318
5602 1 262.803 348.185 401 318
5603 1 262.827 348.183 400 316
5604 1 262.835 348.177 401 316
5605 1 262.887 348.135 400 316
5606 1 262.947 348.085 400 316
5607 1 262.86 348.11 400 316
5608 1 262.777 348.173 400 316
5609 1 262.875 348.077 400 316
5610 1 262.875 348.077 400 316
5611 1 262.887 348.103 400 316
5612 1 262.932 348.08 399 316
5613 1 263.158 348.02 400 318
5614 1 263.14 348.022 400 320
5615 1 263.092 348.035 400 320
5616 1 263.092 348.035 400 320
5617 1 263.092 348.035 400 320
5618 1 263.092 348.035 400 320
5619 1 263.072 348.017 400 320
5620 1 263.118 347.945 400 318
5621 1 263.275 347.88 400 318
5622 1 263.348 347.825 400 318
5623 1 263.195 347.795 400 316
5624 1 263.175 347.775 400 316
5625 1 263.233 347.759 399 316
5626 1 263.375 347.675 400 316
5627 1 263.28 347.702 400 316
5628 1 263.358 347.63 400 314
5629 1 263.358 347.63 400 314
5630 1 263.358 347.63 400 314
5631 1 263.39 347.608 400 314
5632 1 263.447 347.57 400 314
5633 1 263.483 347.548 400 316
5634 1 263.31 347.545 400 312
5635 1 263.31 347.545 400 312
5636 1 263.178 347.577 400 314
5637 1 263.262 347.473 400 316
5638 1 263.262 347.473 400 316
5639 1 263.262 347.473 400 316
5640 1 263.307 347.426 401 316
5641 1 263.142 347.462 400 320
5642 1 263.178 347.385 400 316
5643 1 263.233 347.285 400 314
5644 1 263.155 347.303 400 310
5645 1 263.238 347.298 400 314
5646 1 263.265 347.275 400 312
5647 1 263.415 347.27 400 312
5648 1 263.392 347.279 401 314
5649 1 263.25 347.293 400 318
5650 1 263.34 347.262 400 316
5651 1 263.327 347.252 400 314
5652 1 263.413 347.2 400 316
5653 1 263.47 347.08 400 312
5654 1 263.457 347.087 400 310
5655 1 263.45 347.087 400 312
5656 1 263.428 347.062 400 314
5657 1 263.363 347.053 400 316
5658 1 263.387 346.995 400 312
5659 1 263.392 346.993 400 310
5660 1 263.217 346.95 400 316
5661 1 263.202 346.93 400 312
5662 1 263.175 346.942 400 314
5663 1 263.11 346.92 400 314
5664 1 263.075 346.845 400 312
5665 1 263.025 346.85 400 312
5666 1 262.938 346.835 400 312
5667 1 262.985 346.707 400 312
5668 1 262.98 346.675 400 314
5669 1 263.057 346.628 401 312
5670 1 263.18 346.49 400 308
5671 1 263.175 346.485 400 312
5672 1 263.212 346.418 400 314
5673 1 263.23 346.373 400 308
5674 1 263.232 346.304 401 308
5675 1 263.293 346.293 400 310
5676 1 263.225 346.23 400 310
5677 1 263.317 346.105 400 312
5678 1 263.167 346.07 401 306
5679 1 263.08 346.005 400 308
5680 1 263.233 345.942 400 310
5681 1 263.135 345.938 400 308
5682 1 263.042 345.953 401 310
5683 1 262.96 345.885 400 312
5684 1 262.81 345.785 400 310
5685 1 262.928 345.697 400 310
5686 1 262.885 345.551 401 312
5687 1 262.643 345.524 401 308
5688 1 262.648 345.444 401 308
5689 1 262.515 345.397 400 306
5690 1 262.52 345.298 400 310
5691 1 262.692 345.053 399 308
5692 1 262.425 345.007 400 312
5693 1 262.327 344.915 400 308
5694 1 262.327 344.915 400 308
5695 1 262.277 344.87 400 308
5696 1 262.219 344.723 401 304
5697 1 262.135 344.541 401 316
5698 1 262.212 344.44 400 310
5699 1 262.274 344.499 401 308
5700 1 262.23 344.548 400 304
5701 1 262.095 344.444 401 312
5702 1 261.868 344.457 400 312
5703 1 261.787 344.461 399 310
5704 1 261.735 344.415 400 310
5705 1 261.491 344.411 401 310
5706 1 261.441 344.394 401 312
5707 1 261.362 344.269 401 314
5708 1 261.327 344.229 401 312
5709 1 261.005 344.115 399 312
5710 1 260.965 344.052 401 312
5711 1 260.935 343.97 401 312
5712 1 260.882 343.915 400 310
5713 1 260.815 343.945 400 310
5714 1 260.702 343.9 400 314
5715 1 260.553 343.865 400 310
5716 1 260.401 343.784 399 312
5717 1 260.193 343.692 399 310
5718 1 260.07 343.574 399 312
5719 1 260.03 343.506 401 310
5720 1 259.91 343.377 401 308
5721 1 259.793 343.359 401 306
5722 1 259.668 343.294 401 308
5723 1 259.495 343.012 400 306
5724 1 259.332 342.83 400 304
5725 1 259.322 342.808 401 308
5726 1 259.072 342.752 400 306
5727 1 259.022 342.435 400 310
5728 1 258.878 342.387 401 304
5729 1 258.748 342.337 401 312
5730 1 258.731 342.249 401 304
5731 1 258.71 342.23 400 312
5732 1 258.586 342.227 401 310
5733 1 258.414 341.982 399 308
5734 1 258.342 341.72 400 304
5735 1 258.327 341.686 401 304
5736 1 258.23 341.483 400 314
5737 1 258.087 341.29 400 310
5738 1 257.92 341.163 400 310
5739 1 257.76 341.16 400 308
5740 1 257.733 341.062 400 314
5741 1 257.478 340.918 400 304
5742 1 257.287 340.803 401 308
5743 1 257.17 340.642 400 308
5744 1 256.895 340.476 401 310
5745 1 256.698 340.406 401 304
5746 1 256.436 340.147 401 310
5747 1 256.102 339.938 401 310
5748 1 255.918 339.845 401 310
5749 1 255.614 339.564 399 308
5750 1 255.395 339.53 400 306
5751 1 254.973 339.349 401 304
5752 1 254.882 339.22 400 308
5753 1 254.8 339.103 400 306
5754 1 254.676 339.102 401 312
5755 1 254.519 338.923 401 308
5756 1 254.337 338.83 401 310
5757 1 254.115 338.757 400 304
5758 1 253.99 338.678 400 306
5759 1 253.815 338.576 399 308
5760 1 253.61 338.57 400 310
5761 1 253.444 338.479 401 312
5762 1 253.125 338.182 401 302
5763 1 252.975 338.122 401 306
5764 1 252.93 337.877 400 306
5765 1 252.663 337.713 401 306
5766 1 252.515 337.575 400 310
5767 1 252.342 337.586 401 308
5768 1 252.12 337.58 400 310
5769 1 251.972 337.41 400 312
5770 1 251.748 337.173 400 316
5771 1 251.653 336.948 401 308
5772 1 251.5 336.858 400 304
5773 1 251.4 336.668 400 308
5774 1 251.257 336.551 401 310
5775 1 251.077 336.363 400 304
5776 1 250.96 336.262 400 312
5777 1 250.988 336.204 402 304
5778 1 250.89 336.102 401 302
5779 1 250.783 336.11 401 308
5780 1 250.596 336.052 401 310
5781 1 250.618 335.815 401 308
5782 1 250.421 335.813 401 304
5783 1 250.257 335.665 400 314
5784 1 250.195 335.788 400 312
5785 1 250.14 335.76 400 306
5786 1 250.117 335.778 401 310
5787 1 249.928 335.786 401 320
5788 1 249.741 335.701 401 312
5789 1 249.597 335.55 400 318
5790 1 249.711 335.633 401 312
5791 1 249.539 335.711 401 308
5792 1 249.456 335.683 401 310
5793 1 249.423 335.57 400 306
5794 1 249.312 335.387 400 304
5795 1 249.264 335.339 401 304
5796 1 249.135 335.325 400 308
5797 1 249.15 335.44 400 304
5798 1 249.123 335.293 400 312
5799 1 249.127 335.524 401 310
5800 1 249.077 335.534 401 312
5801 1 249.04 335.584 401 312
5802 1 249 335.581 399 310
5803 1 248.995 335.584 401 302
5804 1 249.005 335.392 400 312
5805 1 248.98 335.347 401 310
5806 1 248.95 335.257 400 316
5807 1 248.898 335.2 401 310
5808 1 248.828 335.075 401 312
5809 1 248.74 335.098 400 314
5810 1 248.785 335.132 400 314
5811 1 248.74 334.918 400 310
5812 1 248.628 334.781 401 312
5813 1 248.523 334.592 400 314
5814 1 248.444 334.701 401 312
5815 1 248.352 334.79 400 310
5816 1 248.324 334.93 401 312
5817 1 248.335 334.772 400 316
5818 1 248.325 334.748 400 314
5819 1 248.235 334.632 400 314
5820 1 248.215 334.502 400 314
5821 1 248.12 334.39 400 312
5822 1 248.058 334.335 400 314
5823 1 248.005 334.402 400 310
5824 1 247.89 334.355 400 312
5825 1 247.88 334.303 400 306
5826 1 247.868 334.224 401 310
5827 1 247.938 334.155 400 314
5828 1 247.77 334.05 400 314
5829 1 247.713 334.048 400 308
5830 1 247.697 334.065 400 314
5831 1 247.696 333.928 401 314
5832 1 247.711 333.905 401 318
5833 1 247.698 333.835 401 316
5834 1 247.6 333.798 400 312
5835 1 247.583 333.795 400 312
5836 1 247.583 333.795 400 312
5837 1 247.495 333.71 400 314
5838 1 247.394 333.711 401 314
5839 1 247.387 333.69 400 318
5840 1 247.365 333.615 400 318
5841 1 247.335 333.465 400 318
5842 1 247.384 333.362 401 316
5843 1 247.379 333.339 401 314
5844 1 247.305 333.325 400 314
5845 1 247.273 333.342 400 312
5846 1 247.278 333.368 400 314
5847 1 247.29 333.322 400 318
5848 1 247.243 333.188 399 314
5849 1 247.287 333.077 401 316
5850 1 247.285 333.13 400 314
5851 1 247.262 333.005 401 312
5852 1 247.21 332.868 400 312
5853 1 247.21 332.81 400 312
5854 1 247.195 332.76 400 310
5855 1 247.185 332.645 400 312
5856 1 247.21 332.562 400 314
5857 1 247.227 332.592 400 312
5858 1 247.225 332.613 400 312
5859 1 247.21 332.62 400 312
5860 1 247.135 332.494 401 312
5861 1 247.095 332.527 400 308
5862 1 247.043 332.504 399 308
5863 1 247.088 332.473 400 306
5864 1 247.085 332.409 399 308
5865 1 247.085 332.315 400 312
5866 1 247.077 332.26 400 308
5867 1 247.115 332.162 401 310
5868 1 247.1 332.197 400 312
5869 1 247.125 332.1 400 308
5870 1 247.135 331.983 400 308
5871 1 247.132 331.957 400 306
5872 1 247.097 331.973 400 306
5873 1 247.067 331.897 400 310
5874 1 247.025 331.873 400 312
5875 1 247.018 331.947 400 310
5876 1 247.028 331.935 400 310
5877 1 247.002 332.058 400 306
5878 1 246.972 332.06 400 308
5879 1 246.932 331.965 399 308
5880 1 246.942 331.94 400 306
5881 1 246.945 331.845 400 306
5882 1 246.955 331.752 400 308
5883 1 246.91 331.663 401 310
5884 1 246.928 331.632 400 308
5885 1 247.01 331.548 400 314
5886 1 246.99 331.591 401 312
5887 1 247.02 331.58 400 314
5888 1 246.975 331.612 399 314
5889 1 246.93 331.658 400 314
5890 1 246.882 331.745 400 316
5891 1 246.835 331.748 401 318
5892 1 246.82 331.565 400 314
5893 1 246.781 331.599 401 312
5894 1 246.803 331.565 400 312
5895 1 246.792 331.572 400 312
5896 1 246.78 331.668 400 312
5897 1 246.765 331.598 400 314
5898 1 246.778 331.548 400 312
5899 1 246.745 331.652 400 310
5900 1 246.782 331.645 400 310
5901 1 246.732 331.8 400 312
5902 1 246.662 331.865 400 312
5903 1 246.67 331.808 400 308
5904 1 246.64 331.817 400 310
5905 1 246.678 331.902 400 312
5906 1 246.664 331.767 399 310
5907 1 246.673 331.582 400 314
5908 1 246.63 331.68 400 312
5909 1 246.6 331.743 400 314
5910 1 246.576 331.614 399 310
5911 1 246.575 331.592 400 308
5912 1 246.532 331.73 400 310
5913 1 246.505 331.805 400 306
5914 1 246.537 331.805 400 306
5915 1 246.498 331.887 400 308
5916 1 246.512 331.89 400 312
5917 1 246.5 331.88 400 312
5918 1 246.425 332.098 400 312
5919 1 246.423 332.115 400 308
5920 1 246.458 332 400 306
5921 1 246.495 332.103 400 306
5922 1 246.482 332.152 400 306
5923 1 246.48 332.155 400 306
5924 1 246.428 332.34 400 308
5925 1 246.404 332.369 401 310
5926 1 246.384 332.561 401 308
5927 1 246.4 332.715 400 310
5928 1 246.428 332.762 400 312
5929 1 246.403 332.822 400 308
5930 1 246.327 332.743 401 304
5931 1 246.265 332.973 400 306
5932 1 246.193 333.246 399 308
5933 1 246.195 333.24 400 310
5934 1 246.18 333.248 400 308
5935 1 246.015 333.288 400 314
5936 1 246.02 333.165 401 312
5937 1 245.942 333.17 400 314
5938 1 245.817 333.17 400 316
5939 1 245.8 333.195 400 314
5940 1 245.75 333.285 400 312
5941 1 245.74 333.295 400 312
5942 1 245.539 333.514 401 320
5943 1 245.45 333.6 400 314
5944 1 245.25 333.663 400 316
5945 1 245.167 333.795 400 316
5946 1 245.12 333.86 399 314
5947 1 245.11 333.882 400 312
5948 1 245.015 333.873 400 314
5949 1 244.838 333.985 400 316
5950 1 244.725 333.915 400 316
5951 1 244.657 333.952 400 310
5952 1 244.589 333.887 399 316
5953 1 244.605 333.868 400 314
5954 1 244.593 333.955 400 314
5955 1 244.566 333.945 399 314
5956 1 244.498 334.038 400 312
5957 1 244.496 334.085 399 310
5958 1 244.518 333.955 400 310
5959 1 244.415 333.978 400 312
5960 1 244.335 334.118 400 314
5961 1 244.245 334.24 400 316
5962 1 244.18 334.185 400 314
5963 1 244.155 334.135 400 316
5964 1 244.05 334.265 400 318
5965 1 243.885 334.248 399 316
5966 1 243.898 334.267 400 316
5967 1 243.855 334.296 399 318
5968 1 243.815 334.48 400 318
5969 1 243.796 334.394 401 318
5970 1 243.695 334.515 400 316
5971 1 243.615 334.59 400 314
5972 1 243.531 334.643 401 318
5973 1 243.506 334.722 399 314
5974 1 243.334 334.883 401 314
5975 1 243.268 334.988 400 318
5976 1 243.287 335.002 400 320
5977 1 243.27 335.183 400 316
5978 1 243.273 335.252 400 314
5979 1 243.243 335.345 400 312
5980 1 243.19 335.408 400 310
5981 1 243.165 335.441 399 310
5982 1 243.188 335.45 400 312
5983 1 243.165 335.441 399 310
5984 1 243.157 335.435 400 310
5985 1 243.13 335.485 400 310
5986 1 243.09 335.514 401 310
5987 1 243.015 335.625 400 314
5988 1 242.721 335.913 401 316
5989 1 242.715 335.885 400 316
5990 1 242.604 336.03 399 316
5991 1 242.545 336.007 400 320
5992 1 242.357 336.192 400 320
5993 1 242.308 336.295 400 314
5994 1 242.173 336.488 400 314
5995 1 241.908 336.721 401 316
5996 1 241.843 336.84 400 318
5997 1 241.76 336.91 400 316
5998 1 241.675 336.97 400 316
5999 1 241.528 336.945 400 316
6000 1 241.485 336.967 400 318
6001 1 241.452 336.998 400 320
6002 1 241.371 337.118 399 318
6003 1 241.27 337.212 400 316
6004 1 241.295 337.185 400 316
6005 1 241.262 337.173 400 316
6006 1 241.12 337.267 400 314
6007 1 241.02 337.303 400 316
6008 1 240.995 337.27 400 314
6009 1 240.985 337.283 400 314
6010 1 240.89 337.32 400 316
6011 1 240.852 337.316 399 316
6012 1 240.85 337.342 400 318
6013 1 240.82 337.462 400 318
6014 1 240.68 337.665 400 320
6015 1 240.65 337.707 400 318
6016 1 240.632 337.67 400 316
6017 1 240.583 337.762 400 314
6018 1 240.545 337.875 400 308
6019 1 240.516 337.878 401 310
6020 1 240.428 337.928 400 314
6021 1 240.373 337.923 400 320
6022 1 240.357 337.868 401 316
6023 1 240.35 337.93 400 316
6024 1 240.295 338.03 400 316
6025 1 240.232 338.027 400 314
6026 1 240.251 337.955 399 312
6027 1 240.17 337.96 400 312
6028 1 240.072 338.065 400 312
6029 1 239.903 338.158 400 314
6030 1 239.81 338.317 400 312
6031 1 239.74 338.355 400 308
6032 1 239.673 338.382 400 310
6033 1 239.54 338.41 400 312
6034 1 239.545 338.405 400 312
6035 1 239.558 338.332 400 312
6036 1 239.47 338.245 400 316
6037 1 239.463 338.165 400 316
6038 1 239.404 338.209 401 314
6039 1 239.406 338.2 401 314
6040 1 239.445 338.16 400 316
6041 1 239.447 338.195 400 314
6042 1 239.463 338.215 400 314
6043 1 239.385 338.298 400 314
6044 1 239.32 338.355 400 314
6045 1 239.32 338.452 400 312
6046 1 239.259 338.471 401 310
6047 1 239.143 338.495 400 314
6048 1 239.165 338.483 400 312
6049 1 239.102 338.575 400 310
6050 1 239.035 338.603 400 312
6051 1 239.035 338.63 400 312
6052 1 239.032 338.637 400 310
6053 1 239.105 338.565 400 312
6054 1 239.105 338.565 400 312
6055 1 239.095 338.553 400 312
6056 1 239.075 338.498 400 312
6057 1 238.975 338.428 400 314
6058 1 238.93 338.429 401 316
6059 1 238.965 338.428 400 314
6060 1 238.9 338.483 400 310
6061 1 238.845 338.579 401 314
6062 1 238.725 338.548 400 314
6063 1 238.661 338.596 401 310
6064 1 238.675 338.63 400 312
6065 1 238.597 338.783 400 310
6066 1 238.445 338.743 400 314
6067 1 238.275 338.777 400 316
6068 1 238.262 338.788 400 314
6069 1 238.21 338.85 400 312
6070 1 238.023 338.897 400 312
6071 1 237.923 338.908 401 310
6072 1 237.682 338.915 399 318
6073 1 237.61 338.96 400 322
6074 1 237.575 338.945 400 320
6075 1 237.458 339.015 400 314
6076 1 237.417 338.88 400 318
6077 1 237.424 338.798 401 318
6078 1 237.382 338.855 400 318
6079 1 237.338 338.908 400 318
6080 1 237.255 338.88 400 314
6081 1 237.255 338.88 400 314
6082 1 237.12 338.962 400 314
6083 1 237.032 338.985 400 312
6084 1 236.958 338.978 400 314
6085 1 236.985 338.875 400 312
6086 1 236.93 338.853 400 308
6087 1 236.855 338.863 400 310
6088 1 236.787 338.8 400 316
6089 1 236.728 338.805 401 314
6090 1 236.685 338.79 400 318
6091 1 236.625 338.85 400 316
6092 1 236.65 338.805 400 316
6093 1 236.692 338.81 400 312
6094 1 236.623 338.77 400 316
6095 1 236.465 338.803 400 314
6096 1 236.257 338.79 400 314
6097 1 236.245 338.743 400 312
6098 1 236.183 338.717 400 312
6099 1 236.113 338.743 400 312
6100 1 236.083 338.772 400 312
6101 1 235.96 338.805 400 314
6102 1 235.76 338.882 400 314
6103 1 235.599 338.88 399 318
6104 1 235.697 338.848 400 314
6105 1 235.583 338.933 400 312
6106 1 235.374 338.95 401 312
6107 1 235.267 338.92 401 312
6108 1 235.248 338.842 400 314
6109 1 235.285 338.86 400 312
6110 1 235.06 338.903 401 312
6111 1 235.043 338.872 399 312
6112 1 234.91 338.808 400 310
6113 1 234.795 338.865 400 314
6114 1 234.7 338.887 400 314
6115 1 234.42 338.885 400 312
6116 1 234.315 338.853 400 312
6117 1 234.173 338.82 400 316
6118 1 233.97 338.79 400 314
6119 1 233.838 338.778 401 312
6120 1 233.73 338.793 400 316
6121 1 233.695 338.78 400 316
6122 1 233.572 338.673 400 316
6123 1 233.482 338.69 400 314
6124 1 233.379 338.671 401 316
6125 1 233.157 338.534 401 314
6126 1 233.17 338.55 400 312
6127 1 232.997 338.524 399 314
6128 1 232.952 338.515 400 322
6129 1 232.75 338.475 400 320
6130 1 232.632 338.46 400 322
6131 1 232.602 338.488 400 320
6132 1 232.46 338.505 400 318
6133 1 232.465 338.5 400 314
6134 1 232.439 338.519 399 312
6135 1 232.387 338.452 400 316
6136 1 232.285 338.395 400 316
6137 1 232.197 338.41 400 318
6138 1 232.17 338.438 400 316
6139 1 232.06 338.379 401 318
6140 1 231.823 338.421 401 314
6141 1 231.808 338.375 400 314
6142 1 231.663 338.222 401 314
6143 1 231.558 338.163 400 314
6144 1 231.393 338.12 400 316
6145 1 231.393 338.12 400 316
6146 1 231.325 338.14 400 314
6147 1 231.307 338.075 401 318
6148 1 231.251 337.975 399 316
6149 1 231.015 337.953 401 320
6150 1 230.9 337.92 400 320
6151 1 230.813 337.878 401 318
6152 1 230.65 337.825 400 318
6153 1 230.541 337.781 401 320
6154 1 230.518 337.775 400 320
6155 1 230.38 337.788 400 314
6156 1 230.202 337.781 401 314
6157 1 230.195 337.738 400 312
6158 1 230.192 337.691 401 314
6159 1 230.08 337.625 400 316
6160 1 229.94 337.571 401 314
6161 1 229.835 337.507 400 316
6162 1 229.718 337.438 400 318
6163 1 229.581 337.388 399 314
6164 1 229.576 337.387 401 314
6165 1 229.364 337.312 401 316
6166 1 229.355 337.277 400 314
6167 1 229.317 337.17 400 316
6168 1 229.221 337.173 399 312
6169 1 229.018 337.197 400 316
6170 1 228.887 337.072 400 320
6171 1 228.863 337.103 400 314
6172 1 228.65 336.993 400 316
6173 1 228.637 336.957 400 318
6174 1 228.523 336.882 400 316
6175 1 228.482 336.775 400 316
6176 1 228.482 336.775 400 316
6177 1 228.482 336.775 400 316
6178 1 228.41 336.733 400 316
6179 1 228.41 336.733 400 316
6180 1 228.252 336.74 400 314
6181 1 228.113 336.673 400 316
6182 1 228.012 336.668 400 316
6183 1 227.928 336.652 400 316
6184 1 227.915 336.615 400 312
6185 1 227.88 336.558 400 314
6186 1 227.84 336.474 401 316
6187 1 227.77 336.502 400 314
6188 1 227.682 336.481 399 310
6189 1 227.688 336.415 400 312
6190 1 227.647 336.276 399 314
6191 1 227.619 336.301 399 314
6192 1 227.69 336.335 400 316
6193 1 227.733 336.307 401 316
6194 1 227.683 336.315 400 318
6195 1 227.481 336.195 399 314
6196 1 227.414 336.112 401 314
6197 1 227.357 336.04 400 316
6198 1 227.26 335.995 400 316
6199 1 227.202 335.973 401 316
6200 1 227.095 335.948 401 316
6201 1 226.938 335.865 400 312
6202 1 227.02 335.957 400 314
6203 1 226.96 335.913 400 314
6204 1 226.83 335.88 401 312
6205 1 226.835 335.817 400 314
6206 1 226.617 335.744 399 314
6207 1 226.514 335.683 401 314
6208 1 226.429 335.618 401 316
6209 1 226.403 335.555 400 314
6210 1 226.335 335.512 400 314
6211 1 226.238 335.467 400 316
6212 1 226.085 335.346 399 310
6213 1 226.115 335.392 400 312
6214 1 225.928 335.262 400 310
6215 1 225.907 335.252 400 314
6216 1 225.868 335.27 400 308
6217 1 225.88 335.315 400 308
6218 1 225.882 335.342 400 312
6219 1 225.875 335.282 401 312
6220 1 225.847 335.195 400 312
6221 1 225.66 335.05 400 318
6222 1 225.681 335.015 401 318
6223 1 225.657 335.045 400 320
6224 1 225.565 335.015 400 316
6225 1 225.493 334.967 400 318
6226 1 225.475 334.945 400 318
6227 1 225.445 334.895 400 318
6228 1 225.465 334.812 400 318
6229 1 225.452 334.83 400 314
6230 1 225.43 334.808 400 316
6231 1 225.345 334.73 400 312
6232 1 225.345 334.73 400 312
6233 1 225.262 334.723 400 312
6234 1 225.192 334.678 400 312
6235 1 225.11 334.618 400 310
6236 1 225.115 334.545 400 312
6237 1 225.083 334.543 400 312
6238 1 225.06 334.56 400 310
6239 1 225.06 334.56 400 310
6240 1 225.107 334.623 400 310
6241 1 225.1 334.613 400 312
6242 1 225.058 334.543 400 316
6243 1 225.053 334.558 400 312
6244 1 225.157 334.562 400 312
6245 1 225.128 334.561 399 312
6246 1 225.095 334.488 400 314
6247 1 225.03 334.433 400 314
6248 1 224.923 334.462 400 310
6249 1 224.923 334.462 400 310
6250 1 224.93 334.476 399 306
6251 1 224.92 334.447 400 308
6252 1 224.805 334.308 400 308
6253 1 224.857 334.385 400 306
6254 1 224.818 334.354 401 304
6255 1 224.833 334.348 400 308
6256 1 224.952 334.478 400 308
6257 1 224.98 334.46 400 308
6258 1 224.905 334.387 400 308
6259 1 224.9 334.34 400 310
6260 1 224.903 334.324 401 306
6261 1 224.865 334.288 400 306
6262 1 224.885 334.269 401 310
6263 1 224.96 334.325 400 312
6264 1 225.045 334.395 400 310
6265 1 224.905 334.303 399 308
6266 1 224.845 334.322 400 312
6267 1 224.91 334.327 400 310
6268 1 224.917 334.425 400 308
6269 1 224.903 334.402 400 310
6270 1 225.037 334.424 401 310
6271 1 224.963 334.325 400 310
6272 1 224.843 334.245 400 308
6273 1 224.843 334.167 401 310
6274 1 224.797 334.15 399 308
6275 1 224.81 334.183 400 312
6276 1 224.928 334.38 400 314
6277 1 224.893 334.342 400 310
6278 1 224.722 334.315 400 306
6279 1 224.655 334.173 400 310
6280 1 224.54 334.053 400 314
6281 1 224.548 334.132 400 312
6282 1 224.553 334.19 400 310
6283 1 224.605 334.255 400 312
6284 1 224.703 334.334 401 314
6285 1 224.738 334.36 400 310
6286 1 224.733 334.329 401 314
6287 1 224.773 334.262 400 314
6288 1 224.817 334.252 400 312
6289 1 224.917 334.275 400 308
6290 1 224.863 334.098 400 312
6291 1 224.778 333.998 400 312
6292 1 224.827 334.05 400 310
6293 1 224.752 333.947 400 312
6294 1 224.717 333.89 399 312
6295 1 224.687 333.774 399 310
6296 1 224.69 333.745 400 312
6297 1 224.715 333.74 400 314
6298 1 224.68 333.67 400 312
6299 1 224.678 333.623 400 312
6300 1 224.692 333.59 400 310
6301 1 224.695 333.527 400 312
6302 1 224.616 333.352 401 308
6303 1 224.613 333.31 400 310
6304 1 224.675 333.397 400 314
6305 1 224.635 333.345 400 310
6306 1 224.56 333.19 400 304
6307 1 224.498 333.11 400 308
6308 1 224.441 332.95 401 308
6309 1 224.435 332.962 400 306
6310 1 224.407 332.887 400 310
6311 1 224.426 332.667 399 308
6312 1 224.475 332.67 400 310
6313 1 224.455 332.618 400 312
6314 1 224.38 332.465 400 314
6315 1 224.357 332.348 400 308
6316 1 224.405 332.16 400 310
6317 1 224.33 331.86 400 314
6318 1 224.339 331.613 401 314
6319 1 224.352 331.387 400 316
6320 1 224.327 331.28 400 318
6321 1 224.334 331.212 401 320
6322 1 224.295 331.205 400 318
6323 1 224.353 331.178 399 316
6324 1 224.382 331.155 400 316
6325 1 224.338 331.115 400 318
6326 1 224.377 331.062 400 316
6327 1 224.34 330.99 400 316
6328 1 224.315 330.817 400 314
6329 1 224.22 330.772 400 314
6330 1 224.257 330.755 400 314
6331 1 224.28 330.635 400 316
6332 1 224.113 330.333 399 316
6333 1 224.135 330.324 401 316
6334 1 224.153 330.193 399 318
6335 1 224.205 330.195 400 318
6336 1 224.287 330.25 400 316
6337 1 224.212 330.077 401 314
6338 1 224.205 330.13 400 314
6339 1 224.173 330.055 400 316
6340 1 224.115 329.915 400 314
6341 1 224.093 329.908 400 314
6342 1 224.118 329.848 400 314
6343 1 224.135 329.91 400 312
6344 1 224.12 329.78 400 316
6345 1 224.137 329.728 400 314
6346 1 224.075 329.592 400 314
6347 1 224.048 329.538 400 314
6348 1 224.002 329.522 400 314
6349 1 223.995 329.435 400 316
6350 1 223.955 329.315 400 316
6351 1 223.958 329.27 400 314
6352 1 223.938 329.303 400 314
6353 1 223.93 329.135 401 314
6354 1 223.912 329.015 400 316
6355 1 223.84 328.902 400 320
6356 1 223.71 328.765 400 320
6357 1 223.627 328.673 400 322
6358 1 223.697 328.66 400 318
6359 1 223.657 328.598 400 320
6360 1 223.612 328.569 399 318
6361 1 223.58 328.585 400 320
6362 1 223.589 328.581 401 318
6363 1 223.56 328.64 400 316
6364 1 223.524 328.521 399 312
6365 1 223.452 328.507 400 314
6366 1 223.355 328.322 400 314
6367 1 223.385 328.358 400 312
6368 1 223.375 328.353 400 312
6369 1 223.334 328.227 401 314
6370 1 223.308 328.143 399 310
6371 1 223.285 328.05 400 314
6372 1 223.262 328.027 400 312
6373 1 223.205 327.98 400 312
6374 1 223.183 327.853 400 314
6375 1 223.117 327.613 401 314
6376 1 223.097 327.515 400 316
6377 1 222.985 327.473 400 314
6378 1 222.903 327.222 401 314
6379 1 222.817 327.012 400 310
6380 1 222.768 326.885 401 314
6381 1 222.72 326.905 400 314
6382 1 222.536 326.636 401 318
6383 1 222.526 326.397 401 316
6384 1 222.468 326.152 400 314
6385 1 222.438 326.095 400 314
6386 1 222.416 326.165 401 312
6387 1 222.385 326.085 400 314
6388 1 222.327 325.995 400 314
6389 1 222.339 325.818 401 318
6390 1 222.274 325.668 401 316
6391 1 222.15 325.459 401 318
6392 1 222.065 325.423 400 316
6393 1 222.077 325.473 400 318
6394 1 222.135 325.402 400 320
6395 1 222.107 325.245 400 320
6396 1 222.027 325.177 401 320
6397 1 221.998 325.058 400 318
6398 1 221.982 324.995 400 318
6399 1 221.998 325.145 400 320
6400 1 221.875 324.918 400 320
6401 1 221.855 324.798 400 320
6402 1 221.786 324.668 401 318
6403 1 221.761 324.544 401 316
6404 1 221.645 324.327 400 316
6405 1 221.57 324.265 400 318
6406 1 221.548 324.293 400 318
6407 1 221.53 324.24 400 318
6408 1 221.463 324.072 400 320
6409 1 221.365 323.87 400 320
6410 1 221.342 323.818 401 320
6411 1 221.273 323.663 400 318
6412 1 221.16 323.391 399 316
6413 1 221.23 323.462 400 316
6414 1 221.222 323.413 400 318
6415 1 221.192 323.262 400 318
6416 1 221.182 323.222 401 320
6417 1 221.107 323.09 400 318
6418 1 220.99 322.89 400 318
6419 1 220.933 322.717 400 316
6420 1 220.915 322.69 400 316
6421 1 220.863 322.62 400 316
6422 1 220.838 322.527 400 316
6423 1 220.812 322.433 400 316
6424 1 220.757 322.41 400 318
6425 1 220.736 322.312 401 318
6426 1 220.725 322.28 400 316
6427 1 220.757 322.262 400 318
6428 1 220.74 322.183 400 314
6429 1 220.735 322.178 400 314
6430 1 220.735 322.178 400 314
6431 1 220.73 322.22 400 316
6432 1 220.622 322.068 399 314
6433 1 220.529 321.933 401 314
6434 1 220.515 321.868 400 310
6435 1 220.525 321.918 400 310
6436 1 220.525 321.918 400 310
6437 1 220.421 321.714 399 310
6438 1 220.331 321.579 399 310
6439 1 220.335 321.558 400 314
6440 1 220.365 321.577 400 312
6441 1 220.345 321.695 400 314
6442 1 220.243 321.58 400 310
6443 1 220.227 321.543 400 308
6444 1 220.162 321.53 400 312
6445 1 220.13 321.433 400 310
6446 1 220.13 321.433 400 310
6447 1 220.13 321.433 400 310
6448 1 220.097 321.462 400 308
6449 1 220.077 321.41 400 310
6450 1 220.032 321.428 400 310
6451 1 220.03 321.466 399 308
6452 1 219.982 321.418 400 306
6453 1 219.988 321.502 400 306
6454 1 219.928 321.392 400 310
6455 1 219.905 321.33 400 310
6456 1 219.895 321.3 400 312
6457 1 219.865 321.273 399 314
6458 1 219.83 321.125 401 310
6459 1 219.847 321.015 400 314
6460 1 219.863 320.99 400 310
6461 1 219.843 320.875 400 310
6462 1 219.77 320.88 400 304
6463 1 219.694 320.622 399 310
6464 1 219.74 320.595 400 310
6465 1 219.69 320.512 400 312
6466 1 219.738 320.461 401 316
6467 1 219.657 320.285 400 312
6468 1 219.57 319.98 400 314
6469 1 219.471 319.89 401 314
6470 1 219.401 319.756 401 308
6471 1 219.36 319.76 400 318
6472 1 219.312 319.735 400 316
6473 1 219.268 319.605 400 314
6474 1 219.235 319.57 400 314
6475 1 219.202 319.379 401 312
6476 1 219.15 319.274 401 312
6477 1 219.077 319.105 400 310
6478 1 219.018 318.832 399 312
6479 1 218.935 318.614 399 312
6480 1 218.915 318.534 401 314
6481 1 219.007 318.45 400 310
6482 1 219.03 318.349 401 310
6483 1 219.042 318.31 400 314
6484 1 219.08 318.44 400 312
6485 1 219.095 318.433 400 312
6486 1 219.032 318.337 400 316
6487 1 218.988 318.345 400 310
6488 1 218.915 318.175 400 312
6489 1 218.887 318.197 400 314
6490 1 218.88 318.163 400 314
6491 1 218.847 318.17 400 316
6492 1 218.827 318.09 400 316
6493 1 218.653 317.842 400 314
6494 1 218.655 317.733 400 316
6495 1 218.637 317.73 400 316
6496 1 218.577 317.615 400 320
6497 1 218.528 317.452 400 316
6498 1 218.541 317.419 399 314
6499 1 218.482 317.36 400 316
6500 1 218.482 317.37 400 314
6501 1 218.45 317.423 400 316
6502 1 218.468 317.39 400 314
6503 1 218.466 317.289 401 308
6504 1 218.449 317.369 401 312
6505 1 218.423 317.308 400 312
6506 1 218.445 317.35 400 312
6507 1 218.4 317.303 400 314
6508 1 218.344 317.234 401 314
6509 1 218.341 317.148 399 314
6510 1 218.352 317.04 400 312
6511 1 218.347 316.995 400 312
6512 1 218.287 316.957 400 312
6513 1 218.298 316.908 400 314
6514 1 218.364 316.863 401 310
6515 1 218.367 316.731 401 312
6516 1 218.436 316.753 401 308
6517 1 218.433 316.755 400 308
6518 1 218.526 316.933 401 316
6519 1 218.38 316.913 400 310
6520 1 218.389 316.808 401 312
6521 1 218.338 316.7 400 310
6522 1 218.295 316.82 400 314
6523 1 218.504 316.753 401 306
6524 1 218.55 316.762 400 304
6525 1 218.589 316.621 401 308
6526 1 218.594 316.511 401 308
6527 1 218.673 316.377 401 314
6528 1 218.618 316.272 400 310
6529 1 218.68 316.087 400 312
6530 1 218.697 315.973 400 310
6531 1 218.757 315.757 400 310
6532 1 218.853 315.671 401 314
6533 1 218.815 315.665 400 314
6534 1 218.8 315.555 400 312
6535 1 218.803 315.521 401 312
6536 1 218.771 315.571 401 312
6537 1 218.787 315.585 400 310
6538 1 218.85 315.565 400 312
6539 1 218.78 315.548 400 314
6540 1 218.87 315.58 400 318
6541 1 219.007 315.414 401 314
6542 1 219.03 315.438 400 314
6543 1 219.095 315.474 401 314
6544 1 219.152 315.454 401 312
6545 1 219.16 315.364 401 306
6546 1 219.03 315.238 400 306
6547 1 218.87 315.27 400 314
6548 1 218.928 315.344 401 310
6549 1 218.9 315.325 400 308
6550 1 218.656 315.229 401 312
6551 1 218.62 315.235 400 308
6552 1 218.435 315.192 400 314
6553 1 218.384 315.172 401 312
6554 1 218.107 315.165 400 318
6555 1 218.055 315.185 400 312
6556 1 217.998 315.025 400 306
6557 1 218.102 315.007 401 310
6558 1 218.127 315.067 400 310
6559 1 218.097 315.072 400 310
6560 1 217.995 315.025 401 314
6561 1 217.913 315.047 401 306
6562 1 217.655 315 400 308
6563 1 217.683 314.995 401 306
6564 1 217.531 315.005 401 310
6565 1 217.355 314.955 400 316
6566 1 217.317 314.928 401 314
6567 1 217.224 314.938 401 308
6568 1 217.097 314.975 400 312
6569 1 216.923 315.007 400 308
6570 1 216.72 315.038 400 312
6571 1 216.551 315.147 401 310
6572 1 216.44 315.2 400 308
6573 1 216.218 315.18 400 312
6574 1 216.032 315.249 401 312
6575 1 216.09 315.332 401 306
6576 1 216.05 315.32 400 308
6577 1 215.838 315.34 400 308
6578 1 215.82 315.368 400 306
6579 1 215.73 315.348 400 306
6580 1 215.752 315.317 400 312
6581 1 215.651 315.374 401 308
6582 1 215.561 315.419 401 312
6583 1 215.252 315.46 400 314
6584 1 215.278 315.558 400 314
6585 1 215.227 315.637 400 318
6586 1 215.065 315.654 399 314
6587 1 215.113 315.808 400 312
6588 1 215.077 315.84 400 316
6589 1 215.085 315.855 400 318
6590 1 214.942 315.837 400 312
6591 1 214.873 315.79 400 314
6592 1 214.857 315.79 400 314
6593 1 214.548 315.805 400 316
6594 1 214.423 315.798 400 316
6595 1 214.268 315.78 400 316
6596 1 214.167 315.81 400 316
6597 1 214.042 315.772 400 320
6598 1 213.91 315.82 400 318
6599 1 213.78 315.837 400 320
6600 1 213.575 315.93 400 316
6601 1 213.435 315.91 400 316
6602 1 213.34 315.928 400 318
6603 1 213.305 315.945 400 318
6604 1 213.227 315.96 401 318
6605 1 213.263 315.917 399 316
6606 1 213.075 315.863 400 320
6607 1 212.715 315.837 400 314
6608 1 212.66 315.803 400 318
6609 1 212.627 315.817 400 314
6610 1 212.535 315.875 400 312
6611 1 212.407 315.892 400 312
6612 1 212.382 315.863 400 312
6613 1 212.42 315.825 400 310
6614 1 212.343 315.832 400 312
6615 1 212.178 315.785 400 312
6616 1 212.185 315.84 401 312
6617 1 212.048 315.757 400 310
6618 1 211.978 315.751 401 310
6619 1 211.943 315.746 401 308
6620 1 211.835 315.752 399 308
6621 1 211.697 315.725 400 314
6622 1 211.68 315.712 400 312
6623 1 211.607 315.737 399 310
6624 1 211.403 315.692 400 314
6625 1 211.173 315.65 400 312
6626 1 211.207 315.661 401 314
6627 1 211.188 315.609 399 316
6628 1 211.055 315.533 400 312
6629 1 210.985 315.447 400 310
6630 1 210.82 315.38 400 310
6631 1 210.722 315.315 400 314
6632 1 210.433 315.28 400 314
6633 1 210.442 315.303 400 312
6634 1 210.192 315.232 401 318
6635 1 210.098 315.206 399 316
6636 1 209.833 315.13 400 318
6637 1 209.75 315.11 400 318
6638 1 209.586 315.067 401 320
6639 1 209.525 315.035 400 316
6640 1 209.425 315.03 400 312
6641 1 209.425 315.03 400 312
6642 1 209.425 315.03 400 312
6643 1 209.4 315.012 400 314
6644 1 209.288 314.922 399 312
6645 1 209.234 314.903 401 316
6646 1 209.195 314.89 400 314
6647 1 209.157 314.885 401 314
6648 1 209.113 314.885 400 314
6649 1 208.99 314.863 400 314
6650 1 208.93 314.825 400 314
6651 1 208.915 314.76 400 314
6652 1 208.83 314.649 399 318
6653 1 208.937 314.652 399 314
6654 1 209.002 314.595 400 318
6655 1 208.885 314.564 401 316
6656 1 208.887 314.505 400 314
6657 1 208.805 314.451 401 312
6658 1 208.74 314.345 400 312
6659 1 208.69 314.34 400 306
6660 1 208.678 314.364 401 308
6661 1 208.64 314.335 400 306
6662 1 208.62 314.327 400 314
6663 1 208.477 314.31 400 306
6664 1 208.278 314.228 400 300
6665 1 208.255 314.235 400 302
6666 1 208.08 314.102 401 302
6667 1 208.13 314.058 400 310
6668 1 208.135 314 399 306
6669 1 208.185 313.975 401 308
6670 1 208.157 313.928 400 298
6671 1 208.07 313.897 400 300
6672 1 207.89 313.798 400 306
6673 1 207.71 313.663 400 312
6674 1 207.57 313.572 400 316
6675 1 207.567 313.53 400 306
6676 1 207.548 313.48 400 310
6677 1 207.433 313.515 400 306
6678 1 207.1 313.397 400 308
6679 1 207.01 313.312 400 308
6680 1 206.945 313.327 401 314
6681 1 206.83 313.238 400 316
6682 1 206.74 313.2 400 314
6683 1 206.498 313.058 400 306
6684 1 206.407 313.005 400 306
6685 1 206.333 312.897 400 310
6686 1 206.203 312.84 399 304
6687 1 206.148 312.748 400 306
6688 1 206.118 312.683 400 306
6689 1 205.968 312.62 400 310
6690 1 205.85 312.53 400 310
6691 1 205.776 312.444 401 310
6692 1 205.785 312.355 400 308
6693 1 205.685 312.252 400 310
6694 1 205.452 312.17 400 314
6695 1 205.083 312.07 400 314
6696 1 205.097 311.965 400 312
6697 1 204.808 311.88 400 316
6698 1 204.618 311.845 401 312
6699 1 204.482 311.76 400 310
6700 1 204.3 311.625 400 306
6701 1 204.265 311.565 400 308
6702 1 204.1 311.464 401 312
6703 1 204.015 311.406 401 304
6704 1 203.94 311.363 400 314
6705 1 203.678 311.223 400 310
6706 1 203.393 311.145 400 308
6707 1 203.282 311.072 401 308
6708 1 203.1 311.02 400 312
6709 1 202.942 310.91 400 310
6710 1 202.99 310.863 400 308
6711 1 202.756 310.701 401 310
6712 1 202.607 310.678 400 310
6713 1 202.48 310.605 400 312
6714 1 202.433 310.598 400 310
6715 1 202.35 310.56 400 312
6716 1 202.25 310.483 400 312
6717 1 202.277 310.464 401 310
6718 1 202.188 310.413 400 312
6719 1 201.958 310.308 400 310
6720 1 201.78 310.108 400 306
6721 1 201.643 309.988 401 312
6722 1 201.643 310.01 400 312
6723 1 201.6 309.865 400 314
6724 1 201.524 309.791 401 308
6725 1 201.435 309.73 400 310
6726 1 201.265 309.69 400 312
6727 1 201.153 309.592 400 314
6728 1 201.067 309.592 400 310
6729 1 200.958 309.505 400 310
6730 1 200.883 309.439 401 310
6731 1 200.817 309.413 400 306
6732 1 200.935 309.423 400 312
6733 1 200.87 309.395 400 316
6734 1 200.741 309.264 401 308
6735 1 200.532 309.15 400 314
6736 1 200.572 309.165 400 310
6737 1 200.466 309.02 401 306
6738 1 200.412 308.983 400 306
6739 1 200.22 308.947 400 308
6740 1 200.208 308.91 400 312
6741 1 199.963 308.838 401 310
6742 1 199.958 308.863 400 306
6743 1 199.743 308.798 400 306
6744 1 199.723 308.646 401 314
6745 1 199.68 308.69 400 306
6746 1 199.539 308.623 401 310
6747 1 199.434 308.571 401 312
6748 1 199.428 308.498 400 312
6749 1 199.195 308.414 401 312
6750 1 198.87 308.173 400 306
6751 1 198.619 308.045 399 302
6752 1 198.602 308 400 306
6753 1 198.572 307.975 400 308
6754 1 198.572 307.975 400 308
6755 1 198.399 307.873 401 308
6756 1 198.177 307.8 401 314
6757 1 197.968 307.772 400 314
6758 1 197.798 307.748 400 316
6759 1 197.73 307.665 400 314
6760 1 197.468 307.655 400 316
6761 1 197.403 307.592 400 318
6762 1 197.255 307.505 400 318
6763 1 197.023 307.4 400 318
6764 1 196.963 307.353 400 314
6765 1 196.781 307.239 401 314
6766 1 196.588 307.165 400 314
6767 1 196.436 307.155 401 316
6768 1 196.282 307.02 400 314
6769 1 196.24 306.975 400 310
6770 1 196.23 306.973 400 312
6771 1 195.95 306.845 400 310
6772 1 195.863 306.82 400 316
6773 1 195.802 306.782 399 320
6774 1 195.792 306.77 400 318
6775 1 195.777 306.769 399 316
6776 1 195.835 306.73 400 316
6777 1 195.92 306.848 400 316
6778 1 195.933 306.915 401 314
6779 1 195.847 306.967 400 316
6780 1 195.77 306.985 400 316
6781 1 195.718 306.96 400 316
6782 1 195.551 306.91 399 312
6783 1 195.417 306.905 400 312
6784 1 195.405 306.923 400 312
6785 1 195.316 306.912 399 312
6786 1 195.173 306.89 400 318
6787 1 195.037 306.86 400 318
6788 1 194.933 306.877 400 314
6789 1 194.907 306.85 400 318
6790 1 194.84 306.83 400 318
6791 1 194.744 306.777 399 316
6792 1 194.757 306.78 400 318
6793 1 194.657 306.76 400 318
6794 1 194.57 306.69 400 318
6795 1 194.62 306.73 400 318
6796 1 194.576 306.817 399 316
6797 1 194.625 306.827 400 316
6798 1 194.53 306.812 400 318
6799 1 194.475 306.798 400 320
6800 1 194.438 306.848 400 318
6801 1 194.3 306.837 400 316
6802 1 194.185 306.808 400 316
6803 1 194.257 306.923 401 312
6804 1 194.352 306.952 400 308
6805 1 194.365 306.96 400 310
6806 1 194.379 306.995 401 312
6807 1 194.284 306.975 401 314
6808 1 194.193 307.013 399 314
6809 1 194.2 307.055 400 314
6810 1 194.235 307.098 400 312
6811 1 194.157 307.05 400 312
6812 1 194.093 307.093 399 308
6813 1 194.105 307.07 401 308
6814 1 194.048 307.072 400 312
6815 1 194.053 307.067 400 314
6816 1 194.093 307.108 399 312
6817 1 194.023 307.068 399 308
6818 1 193.977 307.105 400 306
6819 1 194.002 307.108 400 308
6820 1 194.045 307.14 399 308
6821 1 193.893 307.22 400 314
6822 1 193.652 307.19 399 308
6823 1 193.512 307.228 400 306
6824 1 193.45 307.298 400 316
6825 1 193.315 307.29 400 310
6826 1 193.285 307.413 400 308
6827 1 193.105 307.5 400 304
6828 1 193.075 307.538 400 308
6829 1 193.077 307.627 400 306
6830 1 192.895 307.693 401 304
6831 1 192.758 307.638 401 300
6832 1 192.69 307.808 400 306
6833 1 192.562 307.855 400 306
6834 1 192.463 307.93 400 310
6835 1 192.466 307.965 401 310
6836 1 192.485 307.95 400 308
6837 1 192.498 308.16 400 308
6838 1 192.308 308.13 400 304
6839 1 192.239 308.239 401 302
6840 1 192.322 308.267 400 308
6841 1 192.271 308.328 402 312
6842 1 192.248 308.502 400 314
6843 1 192.012 308.553 400 316
6844 1 191.843 308.577 400 302
6845 1 191.838 308.87 400 308
6846 1 191.628 308.875 401 306
6847 1 191.451 308.938 401 308
6848 1 191.359 308.933 401 306
6849 1 191.252 309.12 400 302
6850 1 191.102 309.284 401 312
6851 1 190.752 309.317 400 306
6852 1 190.632 309.415 400 300
6853 1 190.431 309.469 401 304
6854 1 190.335 309.605 400 310
6855 1 190.339 309.713 401 306
6856 1 190.135 309.92 399 308
6857 1 189.89 310.012 401 312
6858 1 189.875 310.033 400 314
6859 1 189.678 310.057 401 300
6860 1 189.499 310.212 401 302
6861 1 189.214 310.254 401 306
6862 1 189.093 310.413 400 302
6863 1 188.733 310.559 401 302
6864 1 188.56 310.885 400 304
6865 1 188.44 311.103 400 304
6866 1 188.279 311.147 401 304
6867 1 187.875 311.244 401 296
6868 1 187.645 311.478 400 306
6869 1 187.488 311.627 402 302
6870 1 187.379 311.599 401 298
6871 1 187.095 311.778 401 298
6872 1 186.808 312.047 401 294
6873 1 186.698 312.12 401 308
6874 1 186.463 312.211 402 298
6875 1 186.44 312.332 400 312
6876 1 186.247 312.374 401 306
6877 1 185.96 312.574 401 304
6878 1 185.681 312.783 401 300
6879 1 185.608 313.01 401 308
6880 1 185.449 313.1 401 302
6881 1 185.251 313.169 402 304
6882 1 185.219 313.344 401 294
6883 1 185.227 313.469 401 300
6884 1 185.142 313.579 401 308
6885 1 185.172 313.84 401 300
6886 1 185.207 313.94 401 306
6887 1 185.207 314.152 401 302
6888 1 185.16 314.229 401 300
6889 1 185.247 314.232 401 306
6890 1 185.435 314.312 400 300
6891 1 185.35 314.375 400 302
6892 1 185.31 314.428 400 302
6893 1 185.369 314.469 401 302
6894 1 185.446 314.701 401 306
6895 1 185.425 314.795 400 298
6896 1 185.405 314.98 400 298
6897 1 185.317 315.118 400 304
6898 1 185.35 315.223 400 308
6899 1 185.416 315.177 401 304
6900 1 185.362 315.249 401 312
6901 1 185.403 315.283 400 310
6902 1 185.347 315.359 401 306
6903 1 185.218 315.386 399 306
6904 1 185.248 315.44 400 308
6905 1 185.385 315.62 400 306
6906 1 185.537 315.652 400 314
6907 1 185.464 315.661 401 304
6908 1 185.495 315.608 400 304
6909 1 185.562 315.702 400 302
6910 1 185.727 315.712 400 306
6911 1 185.755 315.748 400 310
6912 1 185.838 315.853 400 308
6913 1 185.938 315.938 401 308
6914 1 186.032 315.975 401 316
6915 1 186.03 316.017 401 316
6916 1 186.062 316.02 401 310
6917 1 186.262 316.047 401 312
6918 1 186.295 316.108 400 304
6919 1 186.387 316.244 401 310
6920 1 186.57 316.305 400 312
6921 1 186.58 316.413 400 312
6922 1 186.753 316.446 401 314
6923 1 186.782 316.512 400 314
6924 1 186.716 316.469 401 312
6925 1 186.738 316.488 400 306
6926 1 186.758 316.524 401 306
6927 1 186.973 316.509 401 308
6928 1 187.18 316.567 400 314
6929 1 187.213 316.538 400 310
6930 1 187.296 316.569 399 304
6931 1 187.375 316.587 400 306
6932 1 187.529 316.628 401 310
6933 1 187.571 316.601 401 310
6934 1 187.74 316.735 400 318
6935 1 187.835 316.762 400 314
6936 1 187.85 316.845 400 314
6937 1 187.933 316.91 400 308
6938 1 188.13 316.928 401 314
6939 1 188.219 316.978 401 312
6940 1 188.338 317 400 310
6941 1 188.464 317.002 401 310
6942 1 188.407 316.993 400 310
6943 1 188.537 317.105 400 312
6944 1 188.54 317.072 400 312
6945 1 188.643 317.152 400 310
6946 1 188.738 317.178 400 316
6947 1 188.84 317.214 401 314
6948 1 188.9 317.279 401 316
6949 1 188.925 317.283 400 318
6950 1 188.912 317.265 400 318
6951 1 188.982 317.285 400 314
6952 1 188.973 317.312 401 314
6953 1 189.045 317.342 400 316
6954 1 189.197 317.348 400 316
6955 1 189.3 317.395 400 316
6956 1 189.395 317.39 400 320
6957 1 189.518 317.47 400 318
6958 1 189.5 317.442 400 320
6959 1 189.48 317.478 400 320
6960 1 189.632 317.45 400 316
6961 1 189.725 317.435 400 314
6962 1 189.81 317.433 400 314
6963 1 189.833 317.438 400 316
6964 1 189.935 317.31 400 316
6965 1 189.945 317.293 400 316
6966 1 190.195 317.275 400 312
6967 1 190.27 317.248 400 310
6968 1 190.27 317.25 400 312
6969 1 190.222 317.215 400 314
6970 1 190.305 317.175 400 312
6971 1 190.31 317.135 400 312
6972 1 190.257 317.23 400 310
6973 1 190.347 317.098 400 312
6974 1 190.395 317.005 400 312
6975 1 190.485 317.098 400 314
6976 1 190.43 317.145 400 316
6977 1 190.46 317.16 400 312
6978 1 190.504 317.12 401 310
6979 1 190.52 317.125 400 308
6980 1 190.505 317.025 400 306
6981 1 190.525 317.053 400 306
6982 1 190.479 317.09 401 308
6983 1 190.45 316.933 400 312
6984 1 190.471 316.853 401 312
6985 1 190.589 316.87 401 310
6986 1 190.692 316.762 400 306
6987 1 190.785 316.515 400 310
6988 1 190.863 316.59 400 312
6989 1 190.81 316.592 400 312
6990 1 190.847 316.548 400 308
6991 1 190.868 316.554 401 316
6992 1 191.007 316.555 400 312
6993 1 190.977 316.553 400 310
6994 1 190.978 316.519 401 310
6995 1 190.875 316.47 400 306
6996 1 190.865 316.36 400 304
6997 1 190.873 316.285 400 306
6998 1 190.905 316.212 400 306
6999 1 190.965 316.207 400 312
7000 1 191.1 316.15 400 300
7001 1 191.16 316.095 401 302
7002 1 191.222 316.025 401 310
7003 1 191.18 315.923 400 314
7004 1 191.212 315.776 401 308
7005 1 191.314 315.818 401 304
7006 1 191.423 315.837 400 300
7007 1 191.397 315.676 401 306
7008 1 191.393 315.512 400 308
7009 1 191.475 315.36 400 308
7010 1 191.535 315.272 400 312
7011 1 191.556 315.234 401 312
7012 1 191.551 315.192 401 310
7013 1 191.59 315.123 400 316
7014 1 191.542 315.015 400 310
7015 1 191.57 314.695 400 314
7016 1 191.499 314.526 401 304
7017 1 191.47 314.342 400 308
7018 1 191.484 314.382 401 306
7019 1 191.424 314.249 401 306
7020 1 191.403 314.305 400 312
7021 1 191.34 314.363 400 306
7022 1 191.27 314.155 400 310
7023 1 191.298 314.17 400 300
7024 1 191.257 314.225 400 308
7025 1 191.254 314.249 401 312
7026 1 191.279 314.367 401 310
7027 1 191.254 314.481 401 314
7028 1 191.2 314.348 400 320
7029 1 191.19 314.291 399 306
7030 1 191.218 314.14 400 304
7031 1 191.093 314.072 400 308
7032 1 191.018 313.88 400 310
7033 1 190.96 313.945 400 312
7034 1 190.918 314.06 401 314
7035 1 190.873 313.933 400 312
7036 1 190.818 313.99 401 314
7037 1 190.77 313.97 400 316
7038 1 190.752 313.837 400 316
7039 1 190.703 313.736 401 316
7040 1 190.628 313.611 401 312
7041 1 190.553 313.61 400 316
7042 1 190.518 313.675 400 318
7043 1 190.449 313.559 401 320
7044 1 190.416 313.696 401 318
7045 1 190.42 313.603 400 316
7046 1 190.395 313.595 400 312
7047 1 190.35 313.567 400 320
7048 1 190.299 313.389 401 318
7049 1 190.249 313.401 401 318
7050 1 190.17 313.302 401 318
7051 1 190.062 313.243 400 320
7052 1 190.015 313.224 401 318
7053 1 189.955 313.107 401 318
7054 1 189.877 313.098 400 318
7055 1 189.865 312.97 400 318
7056 1 189.758 312.726 401 320
7057 1 189.72 312.745 400 314
7058 1 189.678 312.925 400 314
7059 1 189.665 312.8 400 316
7060 1 189.646 312.766 401 312
7061 1 189.586 312.717 399 312
7062 1 189.59 312.658 400 314
7063 1 189.55 312.577 400 316
7064 1 189.52 312.467 400 318
7065 1 189.501 312.277 401 314
7066 1 189.51 312.165 400 316
7067 1 189.444 312.105 401 316
7068 1 189.395 312.08 400 316
7069 1 189.382 312.025 400 314
7070 1 189.377 312.095 400 314
7071 1 189.389 312.072 401 314
7072 1 189.286 311.714 399 314
7073 1 189.178 311.577 400 312
7074 1 189.127 311.586 401 316
7075 1 189.05 311.435 400 318
7076 1 188.977 311.373 399 312
7077 1 188.865 311.355 400 314
7078 1 188.812 311.12 400 314
7079 1 188.791 311.187 401 318
7080 1 188.8 311.14 400 318
7081 1 188.74 311.175 400 320
7082 1 188.685 311.285 400 320
7083 1 188.561 311.097 401 320
7084 1 188.475 311.06 400 318
7085 1 188.373 310.93 400 314
7086 1 188.305 310.89 400 312
7087 1 188.262 310.933 400 312
7088 1 188.188 310.868 400 312
7089 1 188.102 310.873 401 312
7090 1 188.01 310.89 401 312
7091 1 187.985 310.887 400 310
7092 1 187.81 310.875 401 314
7093 1 187.648 310.863 401 310
7094 1 187.523 310.71 400 308
7095 1 187.415 310.608 400 310
7096 1 187.347 310.668 400 308
7097 1 187.377 310.521 401 306
7098 1 187.367 310.439 401 304
7099 1 187.192 310.255 400 310
7100 1 186.9 310.411 401 306
7101 1 186.748 310.4 400 308
7102 1 186.661 310.227 401 308
7103 1 186.548 310.192 400 306
7104 1 186.431 310.157 401 310
7105 1 186.3 310.105 400 310
7106 1 186.197 310.224 401 310
7107 1 185.953 310.157 401 306
7108 1 185.755 310.07 400 310
7109 1 185.532 310.035 400 306
7110 1 185.34 310.033 400 310
7111 1 185.29 310.19 400 312
7112 1 185.095 310.235 400 304
7113 1 185.012 310.423 400 300
7114 1 184.751 310.526 401 310
7115 1 184.542 310.483 400 312
7116 1 184.407 310.39 400 308
7117 1 184.162 310.515 400 314
7118 1 184.027 310.574 401 302
7119 1 183.8 310.683 401 306
7120 1 183.657 310.613 400 312
7121 1 183.589 310.673 401 304
7122 1 183.407 310.67 400 302
7123 1 183.29 310.817 400 306
7124 1 183.055 310.942 399 296
7125 1 183.02 311.002 400 300
7126 1 182.878 311.162 401 308
7127 1 182.615 311.202 400 298
7128 1 182.384 311.282 401 314
7129 1 182.33 311.39 400 302
7130 1 182.167 311.425 400 304
7131 1 182.08 311.686 401 304
7132 1 181.825 311.805 401 308
7133 1 181.595 311.803 400 302
7134 1 181.282 311.83 401 302
7135 1 181.222 311.858 401 302
7136 1 181.15 312.057 401 298
7137 1 180.863 312.167 401 292
7138 1 180.761 312.334 401 306
7139 1 180.511 312.441 401 298
7140 1 180.397 312.491 401 304
7141 1 180.118 312.55 400 302
7142 1 179.815 312.601 401 304
7143 1 179.685 312.725 400 304
7144 1 179.546 312.781 401 304
7145 1 179.569 312.888 401 308
7146 1 179.465 313.027 400 312
7147 1 179.291 313.203 399 312
7148 1 179.118 313.423 400 314
7149 1 179.097 313.502 400 308
7150 1 179.042 313.678 401 306
7151 1 178.943 313.763 401 310
7152 1 178.955 313.858 400 306
7153 1 179.025 313.952 400 306
7154 1 178.843 314.065 400 312
7155 1 178.678 314.072 400 306
7156 1 178.535 314.197 400 312
7157 1 178.532 314.26 400 308
7158 1 178.46 314.41 400 304
7159 1 178.409 314.446 401 308
7160 1 178.51 314.608 400 308
7161 1 178.509 314.783 401 312
7162 1 178.429 314.878 401 310
7163 1 178.25 314.913 400 310
7164 1 178.065 314.925 399 310
7165 1 178.005 314.947 400 314
7166 1 177.81 314.998 400 312
7167 1 177.8 315.162 401 310
7168 1 177.873 315.277 400 310
7169 1 177.827 315.31 400 310
7170 1 177.895 315.489 401 306
7171 1 177.82 315.512 400 310
7172 1 177.87 315.623 400 312
7173 1 177.827 315.75 400 318
7174 1 177.62 315.692 400 316
7175 1 177.704 315.784 399 314
7176 1 177.843 315.878 401 316
7177 1 177.907 315.993 400 314
7178 1 177.796 315.978 401 318
7179 1 177.725 316 400 318
7180 1 177.633 316.07 401 318
7181 1 177.663 316.067 401 318
7182 1 177.657 316.148 399 314
7183 1 177.559 316.167 401 318
7184 1 177.581 316.272 401 318
7185 1 177.539 316.363 399 316
7186 1 177.515 316.413 400 318
7187 1 177.523 316.502 400 320
7188 1 177.643 316.635 400 322
7189 1 177.678 316.708 401 320
7190 1 177.659 316.767 399 320
7191 1 177.65 316.817 400 320
7192 1 177.718 316.9 400 322
7193 1 177.775 316.975 400 320
7194 1 177.847 317.105 400 320
7195 1 177.977 317.155 399 320
7196 1 178.035 317.225 400 322
7197 1 178.088 317.346 399 318
7198 1 177.925 317.36 400 318
7199 1 177.89 317.32 400 316
7200 1 177.877 317.355 400 316
7201 1 177.877 317.355 400 316
7202 1 177.915 317.415 400 314
7203 1 177.923 317.493 400 318
7204 1 177.933 317.512 400 318
7205 1 177.952 317.534 399 318
7206 1 177.868 317.478 400 316
7207 1 177.895 317.55 400 320
7208 1 177.895 317.55 400 320
7209 1 177.855 317.534 399 318
7210 1 177.85 317.657 399 316
7211 1 177.942 317.777 400 314
7212 1 177.915 317.845 400 316
7213 1 178.017 317.948 401 316
7214 1 178.023 317.967 400 316
7215 1 177.87 317.882 400 314
7216 1 177.908 317.893 401 316
7217 1 177.88 317.87 400 316
7218 1 177.793 317.888 401 314
7219 1 177.83 317.91 400 314
7220 1 177.895 317.943 401 314
7221 1 177.868 317.968 401 314
7222 1 177.734 317.935 399 314
7223 1 177.71 318.002 400 318
7224 1 177.713 318.05 400 320
7225 1 177.73 318.11 400 320
7226 1 177.79 318.105 400 322
7227 1 177.798 318.17 400 322
7228 1 177.805 318.217 400 322
7229 1 177.86 318.257 400 322
7230 1 177.875 318.292 401 324
7231 1 177.895 318.278 399 320
7232 1 178.01 318.398 399 322
7233 1 178.048 318.435 400 320
7234 1 178.058 318.435 400 320
7235 1 178.14 318.428 400 320
7236 1 178.11 318.395 400 322
7237 1 178.13 318.494 399 320
7238 1 178.143 318.52 400 320
7239 1 178.143 318.52 400 320
7240 1 178.145 318.465 400 320
7241 1 178.227 318.493 400 320
7242 1 178.343 318.533 400 320
7243 1 178.334 318.601 401 318
7244 1 178.368 318.637 399 314
7245 1 178.32 318.64 400 318
7246 1 178.343 318.664 399 316
7247 1 178.37 318.705 400 318
7248 1 178.423 318.715 400 318
7249 1 178.355 318.707 400 318
7250 1 178.455 318.82 400 318
7251 1 178.444 318.792 399 316
7252 1 178.41 318.808 400 314
7253 1 178.41 318.808 400 314
7254 1 178.41 318.808 400 314
7255 1 178.477 318.842 400 314
7256 1 178.477 318.842 400 314
7257 1 178.477 318.842 400 314
7258 1 178.477 318.842 400 314
7259 1 178.477 318.842 400 314
7260 1 178.477 318.842 400 314
7261 1 178.477 318.842 400 314
7262 1 178.477 318.842 400 314
7263 1 178.477 318.842 400 314
7264 1 178.542 318.962 400 316
7265 1 178.468 318.905 400 316
7266 1 178.472 318.905 400 316
7267 1 178.423 318.913 400 316
7268 1 178.423 318.913 400 316
7269 1 178.423 318.913 400 316
7270 1 178.44 318.97 400 318
7271 1 178.393 318.908 400 318
7272 1 178.452 318.938 400 318
7273 1 178.452 318.938 400 318
7274 1 178.458 318.935 400 318
7275 1 178.458 318.935 400 318
7276 1 178.465 318.998 400 320
7277 1 178.403 319 400 318
7278 1 178.403 319 400 318
7279 1 178.403 319 400 318
7280 1 178.322 318.978 400 318
7281 1 178.252 318.935 400 318
7282 1 178.25 318.93 400 318
7283 1 178.23 318.95 400 318
7284 1 178.23 318.95 400 318
7285 1 178.218 318.967 400 318
7286 1 178.132 318.915 400 318
7287 1 178.188 318.95 400 318
7288 1 178.133 318.942 399 318
7289 1 178.095 318.908 400 318
7290 1 178.033 318.847 399 316
7291 1 178.095 318.84 399 316
7292 1 178.09 318.812 400 316
7293 1 178.09 318.812 400 316
7294 1 178.09 318.812 400 316
7295 1 178.09 318.812 400 316
7296 1 178.09 318.812 400 316
7297 1 178.09 318.812 400 316
7298 1 178.045 318.772 400 318
7299 1 178.045 318.772 400 318
7300 1 178.045 318.772 400 318
7301 1 178.09 318.757 400 318
7302 1 178.09 318.757 400 318
7303 1 178.105 318.757 400 320
7304 1 178.105 318.757 400 320
7305 1 178.162 318.75 400 318
7306 1 178.093 318.674 399 318
7307 1 178.132 318.68 400 318
7308 1 178.22 318.623 400 316
7309 1 178.22 318.623 400 316
7310 1 178.062 318.548 400 316
7311 1 178.05 318.572 400 318
7312 1 178.083 318.582 400 318
7313 1 178.07 318.567 400 318
7314 1 178.07 318.567 400 318
7315 1 178.07 318.567 400 318
7316 1 178.07 318.567 400 318
7317 1 178 318.575 400 318
7318 1 178.048 318.561 399 316
7319 1 178.06 318.553 400 318
7320 1 177.88 318.485 400 320
7321 1 177.953 318.519 401 316
7322 1 178.048 318.619 399 314
7323 1 178.085 318.66 400 314
7324 1 177.998 318.663 401 316
7325 1 178.007 318.652 400 314
7326 1 178.037 318.656 401 314
7327 1 178.062 318.613 400 314
7328 1 178.087 318.599 401 314
7329 1 178.07 318.575 400 316
7330 1 178.05 318.512 400 314
7331 1 178.083 318.548 400 312
7332 1 178.05 318.512 400 314
7333 1 177.97 318.5 400 314
7334 1 178.033 318.524 399 312
7335 1 178.025 318.575 400 314
7336 1 178.015 318.565 400 316
7337 1 178.083 318.525 400 314
7338 1 178.102 318.535 400 316
7339 1 178.072 318.534 401 316
7340 1 178.04 318.525 400 316
7341 1 178.04 318.525 400 316
7342 1 177.94 318.415 400 314
7343 1 177.94 318.415 400 314
7344 1 177.94 318.415 400 314
7345 1 177.968 318.435 400 316
7346 1 177.845 318.376 399 314
7347 1 177.797 318.343 399 312
7348 1 177.76 318.262 400 312
7349 1 177.78 318.265 400 312
7350 1 177.739 318.198 399 312
7351 1 177.812 318.2 400 314
7352 1 177.835 318.228 400 316
7353 1 177.895 318.27 400 314
7354 1 177.895 318.269 401 314
7355 1 177.885 318.306 399 312
7356 1 177.887 318.308 400 312
7357 1 177.815 318.3 400 312
7358 1 177.815 318.3 400 312
7359 1 177.775 318.265 400 316
7360 1 177.672 318.123 399 312
7361 1 177.627 318.072 400 312
7362 1 177.567 318.07 400 308
7363 1 177.567 318.07 400 308
7364 1 177.49 317.99 400 310
7365 1 177.548 317.985 400 308
7366 1 177.623 318.067 400 310
7367 1 177.652 318.075 399 310
7368 1 177.641 318.102 401 314
7369 1 177.662 318.043 400 318
7370 1 177.714 318.043 399 314
7371 1 177.643 317.983 400 314
7372 1 177.65 318.027 400 312
7373 1 177.66 318.012 400 310
7374 1 177.782 318.012 400 310
7375 1 177.827 317.988 400 312
7376 1 177.88 318.01 400 314
7377 1 177.893 318.058 400 314
7378 1 177.87 318.048 400 310
7379 1 177.898 318.027 400 310
7380 1 177.887 317.967 400 312
7381 1 177.887 317.967 400 312
7382 1 177.928 317.975 400 310
7383 1 178.023 317.988 400 310
7384 1 178.075 317.978 400 308
7385 1 178.078 318.015 399 310
7386 1 177.972 317.97 400 308
7387 1 178.162 318.065 400 310
7388 1 178.053 317.99 400 310
7389 1 178.07 317.998 400 310
7390 1 178.062 318.025 400 310
7391 1 178.042 317.92 400 310
7392 1 178.002 317.877 400 312
7393 1 177.895 317.89 400 312
7394 1 177.845 317.88 400 312
7395 1 177.835 317.88 400 308
7396 1 177.822 317.86 400 310
7397 1 177.827 317.863 400 306
7398 1 177.8 317.848 400 306
7399 1 177.822 317.855 400 306
7400 1 177.792 317.817 399 306
7401 1 177.833 317.813 401 308
7402 1 177.903 317.835 400 308
7403 1 177.965 317.86 400 306
7404 1 177.965 317.86 400 306
7405 1 177.977 317.78 400 304
7406 1 177.91 317.728 400 308
7407 1 177.928 317.717 400 306
7408 1 177.99 317.74 400 312
7409 1 177.955 317.707 400 308
7410 1 177.977 317.76 400 308
7411 1 177.915 317.743 400 306
7412 1 177.94 317.74 400 308
7413 1 177.912 317.72 400 308
7414 1 177.88 317.7 400 308
7415 1 177.887 317.707 400 308
7416 1 177.932 317.722 399 306
7417 1 177.958 317.717 400 306
7418 1 178.085 317.767 400 302
7419 1 177.995 317.65 400 304
7420 1 178.005 317.575 400 302
7421 1 178.06 317.665 400 312
7422 1 178.018 317.663 400 308
7423 1 178.072 317.728 400 310
7424 1 178.143 317.673 400 308
7425 1 178.143 317.673 400 308
7426 1 178.205 317.678 400 312
7427 1 178.205 317.678 400 312
7428 1 178.243 317.668 400 308
7429 1 178.298 317.585 400 302
7430 1 178.245 317.498 400 302
7431 1 178.2 317.431 401 300
7432 1 178.15 317.345 400 304
7433 1 178.248 317.315 400 306
7434 1 178.315 317.277 400 304
7435 1 178.287 317.163 400 308
7436 1 178.252 317.12 400 308
7437 1 178.447 317.21 400 310
7438 1 178.515 317.035 400 308
7439 1 178.496 316.818 401 312
7440 1 178.594 316.784 399 308
7441 1 178.567 316.57 400 300
7442 1 178.613 316.491 401 306
7443 1 178.693 316.374 401 308
7444 1 178.588 316.305 400 306
7445 1 178.616 316.264 401 308
7446 1 178.735 316.152 400 308
7447 1 178.748 315.998 400 308
7448 1 178.855 316.053 400 312
7449 1 178.828 315.94 401 310
7450 1 178.8 315.803 400 310
7451 1 178.743 315.505 400 306
7452 1 178.74 315.452 400 308
7453 1 178.942 315.337 400 312
7454 1 179.14 315.32 400 310
7455 1 179.095 315.015 400 306
7456 1 179.204 315.015 401 308
7457 1 179.273 314.913 400 308
7458 1 179.382 314.83 400 308
7459 1 179.416 314.694 399 310
7460 1 179.435 314.577 400 304
7461 1 179.415 314.42 400 310
7462 1 179.627 314.315 400 304
7463 1 179.782 314.305 400 306
7464 1 179.93 314.257 401 316
7465 1 179.843 314.217 401 304
7466 1 179.835 314.05 400 306
7467 1 179.998 313.873 401 302
7468 1 180.212 313.728 401 314
7469 1 180.307 313.651 401 308
7470 1 180.442 313.623 400 306
7471 1 180.509 313.506 401 302
7472 1 180.91 313.212 400 306
7473 1 181.088 312.937 399 310
7474 1 181.17 312.882 400 306
7475 1 181.197 312.668 400 306
7476 1 181.299 312.534 401 306
7477 1 181.523 312.447 400 310
7478 1 181.631 312.319 401 310
7479 1 181.736 312.274 401 312
7480 1 181.86 312.19 400 306
7481 1 182.067 312.077 401 306
7482 1 182.162 311.837 400 308
7483 1 182.331 311.848 402 304
7484 1 182.446 311.658 401 300
7485 1 182.594 311.556 401 306
7486 1 182.855 311.337 400 308
7487 1 183.015 311.165 400 304
7488 1 183.213 311.1 400 304
7489 1 183.507 310.865 400 306
7490 1 183.758 310.81 401 298
7491 1 183.915 310.691 401 300
7492 1 183.975 310.663 400 304
7493 1 184.13 310.524 401 300
7494 1 184.369 310.524 401 302
7495 1 184.537 310.4 400 306
7496 1 184.955 310.287 401 308
7497 1 185.183 310.205 400 300
7498 1 185.534 310.224 401 302
7499 1 185.696 310.242 401 304
7500 1 185.792 310.2 400 302
7501 1 185.895 310.077 401 308
7502 1 186.047 309.978 401 304
7503 1 186.297 309.99 401 304
7504 1 186.562 309.955 400 306
7505 1 186.724 309.822 399 306
7506 1 186.917 309.855 400 306
7507 1 187.095 309.845 401 308
7508 1 187.304 309.85 401 300
7509 1 187.629 309.9 399 304
7510 1 187.82 309.865 401 296
7511 1 188.052 309.953 401 308
7512 1 188.152 309.918 401 306
7513 1 188.292 310.02 401 302
7514 1 188.401 309.895 401 304
7515 1 188.51 309.71 400 312
7516 1 188.602 309.798 400 304
7517 1 188.735 309.712 400 302
7518 1 188.786 309.763 401 302
7519 1 188.813 309.828 401 306
7520 1 188.877 309.803 400 302
7521 1 189.025 309.78 400 308
7522 1 189.204 309.915 401 304
7523 1 189.409 309.965 401 304
7524 1 189.549 309.97 401 304
7525 1 189.519 309.997 399 302
7526 1 189.606 310.095 401 300
7527 1 189.783 310.072 401 302
7528 1 189.91 310.022 400 296
7529 1 189.998 310.098 400 304
7530 1 190.11 310.265 400 304
7531 1 190.142 310.239 401 300
7532 1 190.287 310.314 401 310
7533 1 190.31 310.433 400 304
7534 1 190.395 310.4 400 312
7535 1 190.368 310.192 400 304
7536 1 190.339 310.207 401 310
7537 1 190.334 310.259 401 308
7538 1 190.357 310.283 400 312
7539 1 190.444 310.424 401 306
7540 1 190.464 310.451 399 308
7541 1 190.441 310.514 401 308
7542 1 190.363 310.545 400 310
7543 1 190.412 310.61 400 306
7544 1 190.352 310.696 401 308
7545 1 190.352 310.731 401 318
7546 1 190.309 310.798 401 314
7547 1 190.302 310.741 401 310
7548 1 190.242 310.693 401 314
7549 1 190.249 310.678 401 316
7550 1 190.21 310.642 400 316
7551 1 190.155 310.718 401 318
7552 1 190.102 310.863 401 318
7553 1 190.062 310.933 401 316
7554 1 189.993 310.988 400 314
7555 1 189.968 311.077 401 312
7556 1 189.96 311.02 400 312
7557 1 189.968 311.065 400 316
7558 1 189.985 311.155 399 314
7559 1 189.895 311.168 400 318
7560 1 189.857 311.15 400 318
7561 1 189.751 311.229 402 314
7562 1 189.673 311.262 401 318
7563 1 189.645 311.17 400 318
7564 1 189.577 311.137 400 322
7565 1 189.506 311.037 401 320
7566 1 189.45 311.168 400 322
7567 1 189.455 311.183 400 322
7568 1 189.415 311.275 400 318
7569 1 189.424 311.351 399 316
7570 1 189.41 311.433 400 318
7571 1 189.378 311.499 399 314
7572 1 189.303 311.558 400 312
7573 1 189.308 311.61 400 314
7574 1 189.303 311.683 400 312
7575 1 189.262 311.793 400 310
7576 1 189.229 311.808 401 316
7577 1 189.225 311.77 400 310
7578 1 189.202 311.772 400 312
7579 1 189.182 311.875 401 312
7580 1 189.165 311.812 400 312
7581 1 189.097 311.825 400 310
7582 1 189.13 311.8 400 306
7583 1 189.06 311.825 400 314
7584 1 189.023 311.938 400 310
7585 1 188.993 311.955 400 308
7586 1 188.947 311.98 400 314
7587 1 188.96 312.077 400 314
7588 1 188.933 312.06 400 312
7589 1 188.923 312.155 401 312
7590 1 188.905 312.21 400 310
7591 1 188.832 312.398 399 312
7592 1 188.792 312.438 400 310
7593 1 188.763 312.307 401 312
7594 1 188.76 312.205 400 312
7595 1 188.74 312.3 400 310
7596 1 188.723 312.257 401 308
7597 1 188.705 312.113 400 310
7598 1 188.685 312.238 400 312
7599 1 188.65 312.245 400 308
7600 1 188.637 312.135 399 312
7601 1 188.64 312.16 400 312
7602 1 188.56 312.165 400 310
7603 1 188.562 312.223 400 306
7604 1 188.51 312.14 400 308
7605 1 188.477 312.217 400 308
7606 1 188.37 312.39 400 314
7607 1 188.357 312.433 400 316
7608 1 188.282 312.452 400 312
7609 1 188.21 312.483 400 312
7610 1 188.125 312.535 400 312
7611 1 188.135 312.431 401 312
7612 1 188.115 312.47 400 314
7613 1 188.043 312.363 399 314
7614 1 187.988 312.38 400 316
7615 1 187.995 312.411 401 312
7616 1 187.942 312.415 400 316
7617 1 187.923 312.486 401 312
7618 1 187.878 312.536 401 312
7619 1 187.792 312.252 400 310
7620 1 187.732 312.25 400 308
7621 1 187.618 312.235 400 310
7622 1 187.512 312.185 400 306
7623 1 187.49 312.24 400 300
7624 1 187.368 312.215 400 302
7625 1 187.195 312.09 399 308
7626 1 187.19 312.053 400 308
7627 1 187.165 311.933 400 306
7628 1 187.02 312.03 400 312
7629 1 186.945 312.002 400 312
7630 1 186.823 311.885 401 310
7631 1 186.738 312.08 400 310
7632 1 186.627 311.9 400 310
7633 1 186.599 312.005 401 312
7634 1 186.455 312.022 400 302
7635 1 186.343 311.945 402 300
7636 1 186.15 311.983 400 306
7637 1 186.097 312.027 401 302
7638 1 185.977 312.163 400 294
7639 1 185.942 312.153 399 302
7640 1 185.82 312.28 400 302
7641 1 185.73 312.325 400 300
7642 1 185.547 312.346 402 302
7643 1 185.532 312.275 400 304
7644 1 185.463 312.327 400 302
7645 1 185.315 312.28 400 312
7646 1 185.257 312.293 400 302
7647 1 185.162 312.172 401 302
7648 1 185.03 312.108 400 302
7649 1 184.903 312.027 401 302
7650 1 184.862 312.065 399 306
7651 1 184.729 312.165 399 306
7652 1 184.653 312.195 400 306
7653 1 184.47 312.19 400 306
7654 1 184.419 312.393 399 304
7655 1 184.143 312.317 400 304
7656 1 184.067 312.395 400 304
7657 1 184.04 312.39 400 298
7658 1 183.907 312.465 400 300
7659 1 183.803 312.415 400 304
7660 1 183.567 312.42 400 296
7661 1 183.501 312.464 401 306
7662 1 183.391 312.506 399 304
7663 1 183.245 312.54 400 308
7664 1 183.195 312.628 401 302
7665 1 183.065 312.62 400 298
7666 1 183.027 312.718 401 300
7667 1 182.903 312.696 401 304
7668 1 182.738 312.948 401 296
7669 1 182.625 313.077 400 308
7670 1 182.511 312.975 401 308
7671 1 182.297 313.115 401 310
7672 1 182.192 313.244 401 308
7673 1 182.092 313.302 401 306
7674 1 182.04 313.28 400 308
7675 1 181.855 313.374 401 302
7676 1 181.678 313.288 400 312
7677 1 181.322 313.394 401 312
7678 1 181.23 313.305 400 306
7679 1 180.92 313.347 401 312
7680 1 180.873 313.38 400 310
7681 1 180.83 313.45 400 310
7682 1 180.532 313.41 400 308
7683 1 180.352 313.498 400 312
7684 1 180.218 313.37 400 316
7685 1 180.118 313.498 400 316
7686 1 180.058 313.525 400 308
7687 1 179.838 313.38 400 312
7688 1 179.796 313.446 401 314
7689 1 179.678 313.546 401 316
7690 1 179.574 313.546 401 316
7691 1 179.516 313.516 401 316
7692 1 179.452 313.522 400 318
7693 1 179.254 313.416 401 316
7694 1 179.17 313.435 400 314
7695 1 179.243 313.483 400 314
7696 1 179.202 313.625 400 314
7697 1 178.972 313.61 400 310
7698 1 178.895 313.61 400 310
7699 1 178.815 313.598 400 312
7700 1 178.692 313.745 400 316
7701 1 178.735 313.688 400 310
7702 1 178.655 313.697 400 312
7703 1 178.555 313.658 400 312
7704 1 178.395 313.692 400 312
7705 1 178.19 313.642 399 312
7706 1 178.113 313.603 400 310
7707 1 177.925 313.642 400 316
7708 1 177.72 313.575 400 312
7709 1 177.562 313.595 400 314
7710 1 177.377 313.54 400 316
7711 1 177.338 313.502 400 314
7712 1 177.277 313.564 401 316
7713 1 177.14 313.562 400 314
7714 1 177.015 313.525 400 318
7715 1 176.79 313.493 400 314
7716 1 176.632 313.485 400 316
7717 1 176.476 313.519 401 314
7718 1 176.399 313.436 401 310
7719 1 176.38 313.353 400 312
7720 1 176.182 313.302 401 312
7721 1 176.1 313.26 400 308
7722 1 175.898 313.165 400 310
7723 1 175.838 313.162 401 310
7724 1 175.771 313.187 401 308
7725 1 175.63 313.188 400 314
7726 1 175.498 313.22 400 306
7727 1 175.38 313.173 400 310
7728 1 175.377 313.217 400 308
7729 1 175.08 313.127 401 312
7730 1 174.835 313.01 401 318
7731 1 174.787 312.998 400 316
7732 1 174.769 313.013 399 306
7733 1 174.505 312.902 400 314
7734 1 174.187 312.798 401 318
7735 1 174.01 312.719 399 314
7736 1 173.735 312.64 400 306
7737 1 173.43 312.6 400 310
7738 1 173.382 312.558 400 310
7739 1 173.072 312.625 400 312
7740 1 172.727 312.647 400 308
7741 1 172.529 312.686 401 312
7742 1 172.274 312.596 401 316
7743 1 172.083 312.605 400 312
7744 1 171.893 312.56 400 306
7745 1 171.771 312.621 401 314
7746 1 171.703 312.601 401 308
7747 1 171.58 312.598 400 304
7748 1 171.476 312.599 401 306
7749 1 171.167 312.545 402 302
7750 1 170.87 312.481 401 308
7751 1 170.723 312.431 401 308
7752 1 170.504 312.304 401 310
7753 1 170.215 312.252 400 306
7754 1 170.048 312.155 400 308
7755 1 169.9 312.14 401 302
7756 1 169.63 312.015 400 306
7757 1 169.61 312.035 400 298
7758 1 169.393 312.132 400 308
7759 1 169.372 312.162 401 304
7760 1 168.995 312.058 399 306
7761 1 168.748 312.055 400 300
7762 1 168.476 311.94 401 312
7763 1 168.262 311.873 400 310
7764 1 167.998 311.815 400 302
7765 1 167.613 311.696 401 306
7766 1 167.292 311.673 400 304
7767 1 166.917 311.55 400 308
7768 1 166.655 311.438 400 312
7769 1 166.295 311.358 400 312
7770 1 166.173 311.238 400 292
7771 1 165.977 311.027 400 302
7772 1 165.615 310.855 400 302
7773 1 165.36 310.733 400 306
7774 1 165.17 310.695 400 308
7775 1 164.8 310.485 400 306
7776 1 164.548 310.455 400 298
7777 1 164.284 310.459 401 306
7778 1 163.808 310.389 401 312
7779 1 163.618 310.29 400 308
7780 1 163.247 310.167 401 308
7781 1 163.135 310.16 400 302
7782 1 162.893 310.082 401 306
7783 1 162.58 309.953 402 300
7784 1 162.359 309.925 401 308
7785 1 162.143 309.93 400 308
7786 1 161.933 309.888 401 302
7787 1 161.625 309.752 400 314
7788 1 161.459 309.623 401 306
7789 1 161.055 309.392 401 304
7790 1 160.831 309.246 402 298
7791 1 160.399 308.925 401 310
7792 1 160.254 308.813 401 300
7793 1 159.875 308.599 401 312
7794 1 159.67 308.6 400 308
7795 1 159.232 308.571 401 312
7796 1 158.933 308.399 401 304
7797 1 158.585 308.312 400 302
7798 1 158.252 308.28 400 300
7799 1 158.05 308.19 401 308
7800 1 157.828 308.08 401 300
7801 1 157.579 307.968 401 308
7802 1 157.488 307.918 400 302
7803 1 157.21 307.832 400 296
7804 1 156.928 307.736 401 304
7805 1 156.898 307.515 400 308
7806 1 156.688 307.384 401 302
7807 1 156.49 307.342 400 304
7808 1 156.455 307.36 400 306
7809 1 156.235 307.31 400 298
7810 1 156.052 307.16 401 310
7811 1 155.947 307.123 400 312
7812 1 155.646 307.257 401 306
7813 1 155.313 307.264 402 304
7814 1 155.105 307.207 401 306
7815 1 154.945 307.17 401 308
7816 1 154.66 307.048 400 308
7817 1 154.661 307.03 401 304
7818 1 154.52 306.938 400 310
7819 1 154.433 306.908 400 312
7820 1 154.35 306.945 400 310
7821 1 154.2 306.93 400 304
7822 1 154.05 306.871 402 316
7823 1 153.92 306.728 401 308
7824 1 153.835 306.715 400 306
7825 1 153.743 306.637 400 314
7826 1 153.735 306.63 400 310
7827 1 153.643 306.543 400 312
7828 1 153.446 306.398 399 306
7829 1 153.463 306.313 402 314
7830 1 153.382 306.245 400 314
7831 1 153.279 306.309 401 314
7832 1 153.12 306.305 400 308
7833 1 152.912 306.34 400 310
7834 1 152.83 306.327 401 310
7835 1 152.747 306.206 399 308
7836 1 152.778 306.007 401 312
7837 1 152.7 305.95 400 314
7838 1 152.725 305.855 400 306
7839 1 152.63 305.928 400 310
7840 1 152.667 305.697 400 304
7841 1 152.612 305.649 399 306
7842 1 152.423 305.582 400 304
7843 1 152.257 305.645 400 310
7844 1 152.282 305.45 400 312
7845 1 152.105 305.545 400 308
7846 1 151.96 305.456 401 310
7847 1 151.79 305.515 400 308
7848 1 151.731 305.476 401 318
7849 1 151.716 305.456 401 316
7850 1 151.532 305.485 400 316
7851 1 151.439 305.398 399 314
7852 1 151.363 305.388 399 316
7853 1 151.347 305.284 401 318
7854 1 151.415 305.238 400 316
7855 1 151.355 305.175 400 312
7856 1 151.248 305.13 400 310
7857 1 151.27 304.975 400 314
7858 1 151.347 304.84 401 314
7859 1 151.115 304.878 401 312
7860 1 151.105 304.734 399 312
7861 1 151.137 304.632 400 308
7862 1 151.135 304.46 400 308
7863 1 151.183 304.178 400 310
7864 1 151.107 304.053 400 310
7865 1 150.873 304.147 400 312
7866 1 150.845 304.142 400 312
7867 1 150.817 304.023 399 318
7868 1 150.701 304.09 401 316
7869 1 150.653 304.033 400 318
7870 1 150.662 303.91 400 316
7871 1 150.703 303.803 401 308
7872 1 150.745 303.668 400 312
7873 1 150.683 303.748 400 316
7874 1 150.602 303.678 400 314
7875 1 150.555 303.685 400 312
7876 1 150.697 303.385 400 314
7877 1 150.627 303.368 400 314
7878 1 150.65 303.207 400 318
7879 1 150.637 303.24 400 320
7880 1 150.585 303.283 400 318
7881 1 150.562 303.332 400 312
7882 1 150.59 303.185 400 318
7883 1 150.655 303.16 400 316
7884 1 150.605 303.075 400 318
7885 1 150.523 303.103 400 318
7886 1 150.452 303.01 400 320
7887 1 150.495 302.913 400 322
7888 1 150.442 302.985 400 318
7889 1 150.488 302.91 400 318
7890 1 150.412 302.92 400 320
7891 1 150.333 303.005 400 318
7892 1 150.252 303.03 400 318
7893 1 150.235 303.072 400 318
7894 1 150.273 302.978 400 322
7895 1 150.27 302.913 400 318
7896 1 150.278 302.765 400 316
7897 1 150.185 302.788 400 318
7898 1 150.253 302.722 399 318
7899 1 150.373 302.598 400 318
7900 1 150.36 302.595 400 318
7901 1 150.36 302.595 400 318
7902 1 150.385 302.585 400 318
7903 1 150.415 302.483 400 316
7904 1 150.34 302.58 400 316
7905 1 150.34 302.58 400 316
7906 1 150.308 302.64 400 318
7907 1 150.32 302.582 400 322
7908 1 150.285 302.49 400 322
7909 1 150.278 302.478 400 320
7910 1 150.278 302.478 400 320
7911 1 150.22 302.555 400 318
7912 1 150.145 302.615 400 318
7913 1 150.107 302.56 400 316
7914 1 150.107 302.56 400 316
7915 1 150.053 302.595 400 316
7916 1 150.053 302.595 400 316
7917 1 150.055 302.57 400 316
7918 1 150.03 302.582 400 318
7919 1 150.088 302.562 400 316
7920 1 150.095 302.58 400 318
7921 1 150.167 302.545 400 318
7922 1 150.13 302.591 401 316
7923 1 150.127 302.663 400 316
7924 1 150.15 302.69 400 312
7925 1 150.178 302.685 400 312
7926 1 150.22 302.655 400 312
7927 1 150.153 302.762 400 314
7928 1 150.185 302.775 400 312
7929 1 150.232 302.697 400 312
7930 1 150.257 302.715 400 310
7931 1 150.257 302.715 400 310
7932 1 150.275 302.723 400 310
7933 1 150.345 302.675 400 310
7934 1 150.41 302.658 400 312
7935 1 150.42 302.765 400 316
7936 1 150.423 302.765 400 314
7937 1 150.455 302.83 400 312
7938 1 150.521 302.751 401 308
7939 1 150.59 302.707 400 310
7940 1 150.653 302.775 400 310
7941 1 150.665 302.69 400 312
7942 1 150.72 302.67 400 312
7943 1 150.775 302.723 400 312
7944 1 150.833 302.7 400 310
7945 1 150.798 302.77 400 306
7946 1 150.913 302.753 401 304
7947 1 150.963 302.673 400 308
7948 1 150.865 302.755 400 306
7949 1 150.883 302.808 401 310
7950 1 150.985 302.86 399 310
7951 1 151.02 302.774 399 310
7952 1 151.11 302.707 400 310
7953 1 151.16 302.678 401 312
7954 1 151.205 302.642 400 308
7955 1 151.289 302.611 401 312
7956 1 151.463 302.63 400 316
7957 1 151.55 302.765 400 312
7958 1 151.595 302.805 400 312
7959 1 151.681 302.93 401 316
7960 1 151.718 302.95 401 316
7961 1 151.9 302.947 400 312
7962 1 151.955 303.095 400 310
7963 1 152.042 303.06 400 312
7964 1 152.083 303.045 400 312
7965 1 152.14 303.067 400 312
7966 1 152.192 303.095 400 314
7967 1 152.273 302.967 400 314
7968 1 152.395 302.96 400 312
7969 1 152.485 302.918 400 308
7970 1 152.498 303.02 400 304
7971 1 152.553 303.082 400 306
7972 1 152.822 303.145 399 308
7973 1 152.878 303.135 401 308
7974 1 152.97 303.2 400 312
7975 1 153.132 303.147 400 310
7976 1 153.22 303.13 400 306
7977 1 153.172 303.16 401 304
7978 1 153.205 303.317 400 306
7979 1 153.282 303.382 400 310
7980 1 153.399 303.289 401 306
7981 1 153.649 303.348 399 308
7982 1 153.623 303.405 400 306
7983 1 153.762 303.47 400 304
7984 1 153.86 303.53 400 302
7985 1 154.007 303.558 400 304
7986 1 153.982 303.548 400 300
7987 1 154.037 303.665 400 302
7988 1 154.11 303.68 400 312
7989 1 154.36 303.613 400 306
7990 1 154.588 303.63 400 304
7991 1 154.725 303.663 400 312
7992 1 154.752 303.675 400 308
7993 1 154.852 303.808 400 306
7994 1 154.787 303.848 400 298
7995 1 154.838 303.983 400 306
7996 1 155.05 304.027 400 302
7997 1 155.377 304.11 400 308
7998 1 155.585 304.142 400 306
7999 1 155.882 304.155 400 312
8000 1 156.06 304.167 401 308
8001 1 156.165 304.302 401 302
8002 1 156.373 304.377 400 312
8003 1 156.465 304.377 400 308
8004 1 156.623 304.504 401 308
8005 1 156.791 304.718 401 306
8006 1 156.98 304.848 401 306
8007 1 157.08 305.015 401 310
8008 1 157.317 305.175 401 298
8009 1 157.377 305.19 400 298
8010 1 157.382 305.294 401 302
8011 1 157.507 305.538 400 296
8012 1 157.703 305.756 401 296
8013 1 157.865 306.037 401 304
8014 1 157.978 306.122 402 308
8015 1 158.14 306.259 401 304
8016 1 158.305 306.26 400 306
8017 1 158.539 306.356 399 304
8018 1 158.708 306.531 401 304
8019 1 158.88 306.685 400 304
8020 1 158.9 306.761 401 298
8021 1 159.245 307.043 400 308
8022 1 159.518 307.375 400 308
8023 1 159.738 307.481 401 296
8024 1 159.995 307.808 401 306
8025 1 160.213 307.94 400 306
8026 1 160.342 308.06 401 304
8027 1 160.5 308.225 400 300
8028 1 160.643 308.363 400 302
8029 1 160.905 308.512 400 304
8030 1 161.042 308.765 400 304
8031 1 161.112 308.923 401 304
8032 1 161.277 308.993 401 310
8033 1 161.49 309.132 400 306
8034 1 161.566 309.269 401 300
8035 1 161.569 309.441 401 304
8036 1 161.656 309.516 401 304
8037 1 161.76 309.717 400 300
8038 1 161.768 309.91 400 302
8039 1 161.749 310.132 402 308
8040 1 162.112 310.319 401 300
8041 1 162.289 310.476 401 310
8042 1 162.414 310.606 401 298
8043 1 162.496 310.746 401 306
8044 1 162.637 311.075 400 316
8045 1 162.584 311.244 401 308
8046 1 162.711 311.282 401 302
8047 1 162.78 311.42 400 298
8048 1 162.803 311.623 401 302
8049 1 162.723 311.808 401 312
8050 1 162.85 311.825 400 300
8051 1 163.065 311.925 400 306
8052 1 163.232 312.01 400 314
8053 1 163.187 312.132 401 308
8054 1 163.11 312.262 401 306
8055 1 162.918 312.446 401 312
8056 1 162.865 312.765 400 312
8057 1 162.885 312.945 400 304
8058 1 162.882 313.02 400 312
8059 1 162.975 313.082 401 312
8060 1 163.08 313.07 401 306
8061 1 163.17 313.155 400 306
8062 1 163.023 313.255 400 310
8063 1 163.1 313.299 401 312
8064 1 163.085 313.353 400 308
8065 1 163.195 313.516 401 304
8066 1 163.3 313.562 400 312
8067 1 163.382 313.637 400 308
8068 1 163.309 313.731 401 318
8069 1 163.329 313.721 401 312
8070 1 163.282 313.808 401 308
8071 1 163.257 314.012 401 310
8072 1 163.252 314.15 401 306
8073 1 163.305 314.233 400 310
8074 1 163.304 314.254 401 312
8075 1 163.405 314.267 400 312
8076 1 163.458 314.358 400 312
8077 1 163.447 314.353 400 314
8078 1 163.419 314.329 401 312
8079 1 163.458 314.358 400 314
8080 1 163.516 314.474 401 312
8081 1 163.576 314.461 401 312
8082 1 163.555 314.465 400 308
8083 1 163.695 314.428 400 312
8084 1 163.673 314.392 400 310
8085 1 163.666 314.431 401 312
8086 1 163.917 314.395 400 310
8087 1 163.925 314.297 401 304
8088 1 163.91 314.373 400 312
8089 1 163.8 314.428 400 316
8090 1 163.972 314.337 400 310
8091 1 163.857 314.335 400 308
8092 1 163.787 314.31 400 304
8093 1 163.74 314.255 400 308
8094 1 163.763 314.234 401 314
8095 1 163.665 314.25 400 312
8096 1 163.958 314.222 401 312
8097 1 163.885 314.19 401 310
8098 1 163.8 314.224 401 310
8099 1 163.96 314.243 400 312
8100 1 163.875 314.202 401 314
8101 1 163.917 314.18 400 314
8102 1 164.015 314.188 400 316
8103 1 164.188 314.225 400 316
8104 1 164.18 314.2 401 318
8105 1 164.243 314.175 400 312
8106 1 164.415 314.16 400 312
8107 1 164.43 314.16 400 312
8108 1 164.553 314.137 400 314
8109 1 164.618 314.125 400 314
8110 1 164.685 314.137 400 316
8111 1 164.778 314.117 401 316
8112 1 164.758 314.11 401 320
8113 1 164.918 314.077 401 320
8114 1 164.97 314.075 401 314
8115 1 164.9 314.045 400 314
8116 1 164.915 314.04 400 314
8117 1 164.94 314.022 401 314
8118 1 165.027 314.057 401 316
8119 1 165.105 314.118 400 318
8120 1 165.107 314.087 400 318
8121 1 165.205 314.095 400 318
8122 1 165.334 314.122 401 318
8123 1 165.397 314.135 401 320
8124 1 165.224 314.082 401 318
8125 1 165.227 314.065 400 318
8126 1 165.232 314.057 401 318
8127 1 165.303 314.1 400 318
8128 1 165.303 314.1 400 318
8129 1 165.365 314.108 400 318
8130 1 165.385 314.155 400 316
8131 1 165.295 314.142 400 314
8132 1 165.216 314.165 399 316
8133 1 165.2 314.185 400 316
8134 1 165.137 314.217 400 316
8135 1 165.072 314.245 400 316
8136 1 165.01 314.248 400 314
8137 1 165.017 314.232 401 314
8138 1 164.885 314.243 400 316
8139 1 164.84 314.252 400 316
8140 1 164.715 314.25 400 314
8141 1 164.643 314.233 400 310
8142 1 164.572 314.217 400 310
8143 1 164.357 314.327 400 312
8144 1 164.611 314.382 401 314
8145 1 164.525 314.38 400 314
8146 1 164.597 314.348 400 310
8147 1 164.572 314.353 400 314
8148 1 164.54 314.332 400 312
8149 1 164.678 314.42 400 308
8150 1 164.713 314.418 400 308
8151 1 164.71 314.447 400 308
8152 1 164.817 314.535 400 312
8153 1 164.853 314.544 401 310
8154 1 165.005 314.567 400 306
8155 1 165.075 314.493 400 310
8156 1 165.045 314.529 401 314
8157 1 165.218 314.564 399 310
8158 1 165.05 314.582 400 310
8159 1 165.06 314.695 400 314
8160 1 164.943 314.766 401 310
8161 1 164.852 314.82 400 312
8162 1 164.775 314.877 400 310
8163 1 164.618 314.92 401 308
8164 1 164.606 314.963 401 310
8165 1 164.618 315.197 401 314
8166 1 164.618 315.22 400 314
8167 1 164.603 315.209 401 312
8168 1 164.542 315.325 400 314
8169 1 164.637 315.402 400 314
8170 1 164.648 315.44 400 318
8171 1 164.481 315.519 401 314
8172 1 164.502 315.533 400 312
8173 1 164.415 315.538 400 312
8174 1 164.477 315.59 400 308
8175 1 164.322 315.642 400 310
8176 1 164.366 315.637 399 314
8177 1 164.42 315.627 400 314
8178 1 164.445 315.655 400 310
8179 1 164.425 315.683 400 306
8180 1 164.49 315.715 400 310
8181 1 164.485 315.752 400 308
8182 1 164.449 315.848 401 308
8183 1 164.506 315.977 399 308
8184 1 164.537 316.12 400 308
8185 1 164.377 316.2 400 312
8186 1 164.315 316.28 400 318
8187 1 164.34 316.29 400 310
8188 1 164.238 316.382 400 310
8189 1 164.187 316.446 401 312
8190 1 164.224 316.489 401 312
8191 1 164.128 316.586 399 306
8192 1 164.153 316.702 400 308
8193 1 164.237 316.82 401 314
8194 1 164.33 316.887 400 312
8195 1 164.44 316.925 400 306
8196 1 164.371 317 399 314
8197 1 164.343 316.972 399 314
8198 1 164.373 317.038 400 312
8199 1 164.355 317.235 400 318
8200 1 164.313 317.288 399 316
8201 1 164.183 317.371 399 314
8202 1 164.175 317.43 400 316
8203 1 164.072 317.603 400 316
8204 1 164.148 317.66 400 314
8205 1 164.152 317.676 401 314
8206 1 164.067 317.697 400 312
8207 1 164.185 317.702 399 314
8208 1 164.188 317.77 400 314
8209 1 164.152 317.878 401 316
8210 1 164.192 317.902 400 316
8211 1 164.145 317.928 400 312
8212 1 163.935 318.065 400 316
8213 1 163.947 318.147 400 318
8214 1 164.015 318.072 400 316
8215 1 163.982 318.192 400 312
8216 1 163.857 318.223 400 312
8217 1 163.812 318.308 399 312
8218 1 163.732 318.505 400 314
8219 1 163.743 318.562 400 314
8220 1 163.68 318.632 400 308
8221 1 163.494 318.713 401 310
8222 1 163.423 318.868 400 316
8223 1 163.488 318.868 400 316
8224 1 163.495 318.945 400 312
8225 1 163.415 318.905 400 312
8226 1 163.088 319.195 400 318
8227 1 162.945 319.212 401 314
8228 1 162.89 319.277 401 312
8229 1 162.868 319.32 400 310
8230 1 162.808 319.332 400 308
8231 1 162.76 319.35 400 308
8232 1 162.805 319.367 401 308
8233 1 162.718 319.452 400 308
8234 1 162.534 319.616 401 312
8235 1 162.403 319.784 402 310
8236 1 162.25 319.895 400 308
8237 1 162.113 320.115 400 314
8238 1 161.992 320.223 399 312
8239 1 161.993 320.308 400 314
8240 1 161.96 320.358 399 308
8241 1 162.067 320.478 400 308
8242 1 161.978 320.658 401 306
8243 1 161.98 320.83 401 310
8244 1 161.998 320.892 400 308
8245 1 161.905 321.048 400 310
8246 1 161.792 321.11 400 314
8247 1 161.708 321.195 400 318
8248 1 161.68 321.402 400 312
8249 1 161.64 321.515 400 316
8250 1 161.528 321.652 400 314
8251 1 161.53 321.84 400 314
8252 1 161.393 321.975 400 312
8253 1 161.252 322.212 400 314
8254 1 161.183 322.33 400 314
8255 1 161.075 322.444 401 312
8256 1 160.89 322.668 401 314
8257 1 160.873 322.666 401 314
8258 1 160.9 322.673 400 318
8259 1 160.835 322.724 399 312
8260 1 160.817 322.803 400 314
8261 1 160.792 322.765 400 310
8262 1 160.778 322.832 400 314
8263 1 160.768 323.127 400 316
8264 1 160.575 323.355 400 312
8265 1 160.66 323.425 400 310
8266 1 160.565 323.533 400 312
8267 1 160.385 323.623 400 312
8268 1 160.339 323.766 401 314
8269 1 160.287 323.853 401 316
8270 1 160.353 323.93 399 312
8271 1 160.377 323.993 401 314
8272 1 160.265 324.173 400 316
8273 1 160.095 324.353 400 318
8274 1 160.09 324.47 400 312
8275 1 159.943 324.646 401 312
8276 1 159.96 324.837 400 312
8277 1 159.952 324.925 400 316
8278 1 159.99 325.14 401 314
8279 1 159.945 325.365 400 316
8280 1 159.868 325.608 401 320
8281 1 159.691 325.791 401 312
8282 1 159.752 325.817 400 312
8283 1 159.636 326.055 401 310
8284 1 159.613 326.252 401 312
8285 1 159.558 326.483 400 312
8286 1 159.553 326.608 400 310
8287 1 159.566 326.571 401 306
8288 1 159.657 326.705 400 312
8289 1 159.637 326.89 400 306
8290 1 159.502 327.217 400 316
8291 1 159.603 327.284 401 314
8292 1 159.597 327.62 400 314
8293 1 159.616 327.798 401 310
8294 1 159.542 327.98 400 306
8295 1 159.524 328.117 401 310
8296 1 159.525 328.312 400 314
8297 1 159.498 328.57 400 314
8298 1 159.456 328.815 401 312
8299 1 159.498 329.005 400 316
8300 1 159.478 329.197 402 314
8301 1 159.398 329.512 400 314
8302 1 159.412 329.695 400 312
8303 1 159.404 329.753 401 304
8304 1 159.489 329.903 401 312
8305 1 159.518 329.94 400 306
8306 1 159.518 330.265 400 310
8307 1 159.58 330.288 400 310
8308 1 159.623 330.397 400 312
8309 1 159.616 330.392 401 312
8310 1 159.59 330.423 400 312
8311 1 159.589 330.696 401 312
8312 1 159.577 330.94 400 310
8313 1 159.559 331.095 401 312
8314 1 159.572 331.288 400 314
8315 1 159.534 331.666 401 310
8316 1 159.477 331.875 400 314
8317 1 159.579 332.067 401 314
8318 1 159.618 332.277 401 314
8319 1 159.693 332.484 401 310
8320 1 159.743 332.599 401 308
8321 1 159.765 332.78 400 312
8322 1 159.733 332.898 401 308
8323 1 159.735 333.08 400 308
8324 1 159.875 333.24 400 302
8325 1 159.955 333.46 400 306
8326 1 160.005 333.698 401 312
8327 1 160.102 333.875 401 310
8328 1 160.16 333.908 401 314
8329 1 160.204 334.077 401 312
8330 1 160.19 334.351 399 310
8331 1 160.192 334.464 401 312
8332 1 160.284 334.544 401 312
8333 1 160.338 334.943 402 304
8334 1 160.465 335.262 400 308
8335 1 160.51 335.283 400 302
8336 1 160.597 335.408 400 310
8337 1 160.65 335.587 400 308
8338 1 160.789 335.772 399 312
8339 1 160.915 336.098 400 304
8340 1 161.077 336.212 400 310
8341 1 161.077 336.207 401 306
8342 1 161.122 336.377 401 308
8343 1 161.185 336.571 401 306
8344 1 161.227 336.572 400 310
8345 1 161.315 336.673 400 312
8346 1 161.455 336.892 400 314
8347 1 161.468 337.025 402 312
8348 1 161.6 337.33 400 318
8349 1 161.713 337.522 400 314
8350 1 161.838 337.715 400 314
8351 1 161.898 337.795 400 316
8352 1 161.918 337.853 401 320
8353 1 161.943 338.12 401 314
8354 1 162.037 338.413 400 316
8355 1 162.07 338.608 401 316
8356 1 162.07 338.743 401 314
8357 1 162.11 338.923 400 316
8358 1 162.16 339.012 400 312
8359 1 162.122 339.16 401 310
8360 1 162.06 339.445 400 316
8361 1 162.123 339.603 400 312
8362 1 162.18 339.835 401 310
8363 1 162.204 340.187 402 306
8364 1 162.189 340.343 402 306
8365 1 162.222 340.48 400 308
8366 1 162.312 340.55 400 316
8367 1 162.387 340.79 400 312
8368 1 162.407 340.918 400 312
8369 1 162.46 340.853 400 314
8370 1 162.458 340.92 400 306
8371 1 162.5 341.03 400 316
8372 1 162.477 341.165 400 310
8373 1 162.518 341.272 400 310
8374 1 162.569 341.491 399 310
8375 1 162.66 341.605 400 306
8376 1 162.643 341.815 400 304
8377 1 162.782 342.027 400 308
8378 1 162.845 342.252 400 306
8379 1 162.92 342.163 400 310
8380 1 163.033 342.426 399 306
8381 1 163.197 342.58 400 308
8382 1 163.314 342.741 401 300
8383 1 163.259 342.748 401 304
8384 1 163.325 342.76 400 308
8385 1 163.398 342.895 400 312
8386 1 163.434 342.978 401 304
8387 1 163.428 343.038 400 306
8388 1 163.616 343.254 401 306
8389 1 163.623 343.405 400 308
8390 1 163.713 343.517 400 312
8391 1 163.78 343.717 400 306
8392 1 163.93 343.803 400 310
8393 1 163.96 344.022 400 310
8394 1 164.005 344.147 400 306
8395 1 164.032 344.173 400 312
8396 1 164.022 344.17 401 304
8397 1 163.99 344.355 400 308
8398 1 164.13 344.479 401 312
8399 1 164.238 344.663 400 308
8400 1 164.277 344.726 401 314
8401 1 164.414 344.872 399 306
8402 1 164.627 345.03 400 312
8403 1 164.611 345.175 401 310
8404 1 164.648 345.18 400 306
8405 1 164.668 345.319 401 310
8406 1 164.66 345.387 400 312
8407 1 164.863 345.474 401 312
8408 1 164.91 345.526 401 310
8409 1 165.052 345.494 401 310
8410 1 165.005 345.587 400 316
8411 1 164.99 345.608 401 316
8412 1 165.01 345.716 401 314
8413 1 164.923 345.86 401 308
8414 1 164.865 346.043 400 316
8415 1 164.882 346.233 400 312
8416 1 164.995 346.247 401 308
8417 1 164.933 346.413 400 314
8418 1 165.027 346.561 401 312
8419 1 164.935 346.688 400 314
8420 1 165 346.723 400 314
8421 1 164.935 346.832 400 310
8422 1 164.835 347.062 400 308
8423 1 164.691 347.294 401 310
8424 1 164.591 347.377 401 312
8425 1 164.662 347.363 400 312
8426 1 164.627 347.425 400 316
8427 1 164.67 347.418 400 312
8428 1 164.645 347.457 400 310
8429 1 164.719 347.489 399 310
8430 1 164.787 347.45 400 312
8431 1 164.76 347.543 400 312
8432 1 164.718 347.63 400 316
8433 1 164.713 347.627 400 314
8434 1 164.745 347.59 400 312
8435 1 164.692 347.642 400 312
8436 1 164.753 347.781 401 312
8437 1 164.83 347.71 400 312
8438 1 164.732 347.723 400 316
8439 1 164.716 347.793 401 316
8440 1 164.612 347.799 399 312
8441 1 164.494 347.92 399 314
8442 1 164.465 347.962 400 310
8443 1 164.417 348.01 400 308
8444 1 164.335 348.147 400 314
8445 1 164.304 348.292 401 310
8446 1 164.3 348.493 400 316
8447 1 164.195 348.496 401 314
8448 1 164.077 348.587 400 316
8449 1 163.94 348.777 400 314
8450 1 163.848 348.798 401 310
8451 1 163.667 349.075 400 312
8452 1 163.561 349.384 401 314
8453 1 163.429 349.514 401 320
8454 1 163.31 349.562 400 320
8455 1 163.192 349.683 400 314
8456 1 163.135 349.8 401 314
8457 1 163.012 350.04 401 316
8458 1 162.998 350.07 400 312
8459 1 162.972 350.12 400 314
8460 1 162.968 350.202 401 314
8461 1 162.86 350.5 400 316
8462 1 162.6 350.825 400 320
8463 1 162.632 350.837 400 316
8464 1 162.476 350.978 401 316
8465 1 162.335 351.098 400 314
8466 1 162.265 351.178 400 314
8467 1 162.245 351.24 400 318
8468 1 162.055 351.564 401 314
8469 1 162.037 351.663 401 316
8470 1 162.048 351.762 400 316
8471 1 161.885 351.998 400 314
8472 1 161.782 352.1 400 314
8473 1 161.683 352.207 400 318
8474 1 161.63 352.26 400 318
8475 1 161.58 352.38 400 316
8476 1 161.452 352.54 400 316
8477 1 161.403 352.68 400 312
8478 1 161.375 352.96 400 316
8479 1 161.266 353.183 399 314
8480 1 161.275 353.303 400 312
8481 1 161.145 353.431 401 312
8482 1 161.08 353.656 401 310
8483 1 160.975 353.885 401 314
8484 1 160.868 353.998 401 314
8485 1 160.726 354.274 401 314
8486 1 160.633 354.426 401 314
8487 1 160.52 354.555 400 310
8488 1 160.463 354.822 400 316
8489 1 160.425 355.025 400 318
8490 1 160.384 355.237 401 318
8491 1 160.299 355.337 401 314
8492 1 160.215 355.717 400 316
8493 1 160.157 355.853 401 310
8494 1 160.085 356.012 400 314
8495 1 160.05 356.058 400 312
8496 1 159.948 356.329 401 316
8497 1 159.975 356.304 401 314
8498 1 159.907 356.481 399 310
8499 1 159.773 356.648 401 314
8500 1 159.697 356.767 400 314
8501 1 159.625 357 400 316
8502 1 159.653 357.175 400 312
8503 1 159.621 357.377 401 316
8504 1 159.551 357.526 401 316
8505 1 159.498 357.723 400 314
8506 1 159.51 357.855 400 314
8507 1 159.529 357.94 401 312
8508 1 159.519 358.037 401 316
8509 1 159.32 358.413 400 312
8510 1 159.315 358.467 400 312
8511 1 159.282 358.69 400 308
8512 1 159.24 358.837 400 312
8513 1 159.228 358.887 399 310
8514 1 159.269 359.067 401 310
8515 1 159.142 359.387 401 308
8516 1 159.058 359.582 400 310
8517 1 158.977 359.822 400 314
8518 1 158.998 359.902 400 314
8519 1 158.958 359.995 400 312
8520 1 158.908 360.344 401 310
8521 1 158.87 360.575 400 314
8522 1 158.905 360.865 400 310
8523 1 158.82 361.185 400 308
8524 1 158.865 361.332 401 310
8525 1 158.878 361.796 401 310
8526 1 158.84 361.945 401 312
8527 1 158.875 362.092 401 314
8528 1 158.91 362.197 400 310
8529 1 158.9 362.494 401 306
8530 1 158.945 362.46 400 308
8531 1 158.942 362.558 400 312
8532 1 158.88 362.689 399 310
8533 1 158.92 362.683 400 310
8534 1 158.895 363.042 401 308
8535 1 158.855 363.182 401 306
8536 1 158.863 363.363 400 306
8537 1 158.853 363.446 401 308
8538 1 158.855 363.642 400 312
8539 1 158.79 364.058 400 310
8540 1 158.79 364.255 400 310
8541 1 158.805 364.405 400 304
8542 1 158.903 364.595 400 302
8543 1 159.015 364.703 401 310
8544 1 159.022 364.888 401 310
8545 1 159.015 365.08 400 310
8546 1 159.02 365.373 400 318
8547 1 159.067 365.543 400 318
8548 1 159.11 365.86 401 312
8549 1 159.023 366.135 400 316
8550 1 159.037 366.29 400 308
8551 1 159.025 366.404 401 306
8552 1 159.152 366.536 401 312
8553 1 159.175 367 400 314
8554 1 159.197 367.283 400 310
8555 1 159.389 367.424 401 310
8556 1 159.405 367.55 400 304
8557 1 159.537 367.83 400 308
8558 1 159.637 367.902 400 306
8559 1 159.648 368.22 400 312
8560 1 159.762 368.345 400 306
8561 1 159.808 368.531 401 300
8562 1 159.908 368.506 401 306
8563 1 159.935 368.798 400 308
8564 1 159.958 369.06 401 304
8565 1 159.988 369.344 401 308
8566 1 159.993 369.632 400 310
8567 1 160.018 369.842 400 306
8568 1 160.08 369.873 402 302
8569 1 160.07 370.217 401 302
8570 1 160.045 370.374 401 302
8571 1 160.03 370.447 400 306
8572 1 160.14 370.562 400 308
8573 1 160.192 370.757 400 306
8574 1 160.257 371.007 400 304
8575 1 160.382 371.1 400 308
8576 1 160.429 371.261 399 308
8577 1 160.45 371.235 400 306
8578 1 160.491 371.324 401 308
8579 1 160.525 371.47 400 302
8580 1 160.648 371.668 400 306
8581 1 160.683 371.832 400 304
8582 1 160.716 371.91 401 306
8583 1 160.845 372.077 400 306
8584 1 160.785 372.42 400 298
8585 1 160.733 372.623 401 310
8586 1 160.713 372.77 400 300
8587 1 160.713 373.01 400 308
8588 1 160.775 373.147 400 304
8589 1 160.82 373.234 401 306
8590 1 160.857 373.425 400 304
8591 1 160.998 373.553 400 302
8592 1 160.94 373.786 401 308
8593 1 160.998 374.15 401 312
8594 1 161.03 374.262 401 308
8595 1 161.045 374.349 401 304
8596 1 161.047 374.496 401 312
8597 1 161.155 374.52 400 308
8598 1 161.135 374.843 401 304
8599 1 161.202 375.048 400 308
8600 1 161.195 375.137 400 302
8601 1 161.157 375.254 401 306
8602 1 161.105 375.418 400 310
8603 1 161.178 375.567 400 308
8604 1 161.22 375.715 400 302
8605 1 161.268 375.887 400 300
8606 1 161.352 376.027 400 310
8607 1 161.292 376.416 401 310
8608 1 161.216 376.527 402 312
8609 1 161.217 376.723 401 310
8610 1 161.252 376.783 401 318
8611 1 161.417 376.902 400 316
8612 1 161.4 376.96 400 310
8613 1 161.506 377.032 401 312
8614 1 161.576 376.95 401 312
8615 1 161.605 376.897 400 316
8616 1 161.6 376.993 400 310
8617 1 161.62 377.137 400 310
8618 1 161.645 377.135 400 314
8619 1 161.597 377.195 400 314
8620 1 161.618 377.244 401 314
8621 1 161.667 377.31 400 314
8622 1 161.708 377.358 400 316
8623 1 161.82 377.387 400 316
8624 1 161.85 377.355 400 318
8625 1 161.9 377.349 401 316
8626 1 161.97 377.382 400 316
8627 1 161.97 377.416 401 316
8628 1 161.977 377.465 400 316
8629 1 161.968 377.457 400 314
8630 1 161.942 377.555 400 318
8631 1 161.96 377.564 401 316
8632 1 161.958 377.587 400 316
8633 1 161.96 377.591 401 314
8634 1 162.023 377.572 400 314
8635 1 162.077 377.635 400 318
8636 1 162.062 377.57 400 316
8637 1 162.06 377.675 400 316
8638 1 162.085 377.7 400 316
8639 1 162.072 377.738 400 314
8640 1 162.12 377.812 400 312
8641 1 162.12 377.812 400 312
8642 1 162.183 377.775 400 312
8643 1 162.15 377.75 400 314
8644 1 162.135 377.786 401 314
8645 1 162.145 377.798 400 314
8646 1 162.153 377.812 400 316
8647 1 162.213 377.795 400 316
8648 1 162.292 377.845 400 318
8649 1 162.312 377.87 400 318
8650 1 162.365 377.853 400 318
8651 1 162.406 377.713 401 316
8652 1 162.47 377.69 400 318
8653 1 162.561 377.489 399 314
8654 1 162.605 377.315 400 312
8655 1 162.585 377.235 400 310
8656 1 162.575 377.235 400 306
8657 1 162.618 377.233 400 306
8658 1 162.56 377.215 400 306
8659 1 162.6 377.188 400 308
8660 1 162.597 377.147 400 306
8661 1 162.595 377.145 400 308
8662 1 162.618 377.158 400 310
8663 1 162.629 377.133 399 308
8664 1 162.662 377.002 400 306
8665 1 162.62 376.988 400 308
8666 1 162.589 376.937 399 308
8667 1 162.69 376.897 400 308
8668 1 162.785 376.81 400 318
8669 1 162.782 376.655 400 308
8670 1 162.755 376.743 400 308
8671 1 162.74 376.733 400 304
8672 1 162.79 376.73 400 302
8673 1 162.855 376.71 400 314
8674 1 162.863 376.652 400 306
8675 1 162.903 376.587 400 306
8676 1 162.952 376.558 400 304
8677 1 162.928 376.502 400 304
8678 1 162.91 376.567 400 306
8679 1 162.958 376.426 401 308
8680 1 163.055 376.322 400 312
8681 1 163.097 376.29 400 308
8682 1 163.075 376.243 400 308
8683 1 163.04 376.248 400 310
8684 1 163.055 376.19 400 306
8685 1 162.915 376.137 400 312
8686 1 162.928 376.012 400 314
8687 1 162.913 376.012 401 310
8688 1 163.072 375.938 400 308
8689 1 163.118 375.935 400 310
8690 1 163.05 375.93 401 310
8691 1 162.993 376.012 400 314
8692 1 163.16 375.908 401 312
8693 1 163.155 375.92 400 308
8694 1 163.225 375.865 400 308
8695 1 163.153 375.825 400 310
8696 1 163.215 375.837 400 312
8697 1 163.225 375.775 400 306
8698 1 163.32 375.678 400 308
8699 1 163.317 375.663 400 308
8700 1 163.287 375.793 400 308
8701 1 163.243 375.863 400 304
8702 1 163.208 375.827 400 304
8703 1 163.208 375.88 400 310
8704 1 163.162 375.873 400 310
8705 1 163.183 375.873 400 312
8706 1 163.215 375.873 400 314
8707 1 163.247 375.863 401 312
8708 1 163.335 375.743 400 314
8709 1 163.398 375.825 400 312
8710 1 163.435 375.735 400 314
8711 1 163.498 375.697 400 310
8712 1 163.515 375.767 400 308
8713 1 163.52 375.77 400 308
8714 1 163.64 375.772 400 312
8715 1 163.817 375.627 400 320
8716 1 163.732 375.685 400 310
8717 1 163.738 375.665 400 308
8718 1 163.738 375.665 400 308
8719 1 163.755 375.632 400 310
8720 1 163.77 375.668 400 310
8721 1 163.8 375.702 400 312
8722 1 163.81 375.637 400 306
8723 1 163.833 375.62 400 308
8724 1 163.897 375.529 399 312
8725 1 163.93 375.51 400 312
8726 1 163.93 375.51 400 312
8727 1 164.148 375.462 400 310
8728 1 164.278 375.445 400 308
8729 1 164.278 375.445 400 308
8730 1 164.352 375.475 400 314
8731 1 164.407 375.475 400 312
8732 1 164.47 375.462 400 310
8733 1 164.732 375.325 400 312
8734 1 164.768 375.225 400 310
8735 1 164.795 375.257 400 308
8736 1 164.893 375.187 401 314
8737 1 165.035 375.14 401 314
8738 1 165.115 375.067 400 312
8739 1 165.208 375.105 400 310
8740 1 165.335 375.035 400 312
8741 1 165.369 375.037 401 314
8742 1 165.441 374.953 401 312
8743 1 165.501 374.86 399 312
8744 1 165.523 374.877 400 310
8745 1 165.498 374.995 400 312
8746 1 165.607 374.855 400 316
8747 1 165.57 374.822 400 318
8748 1 165.531 374.753 401 316
8749 1 165.656 374.771 401 312
8750 1 165.965 374.635 400 314
8751 1 165.995 374.59 400 316
8752 1 166.257 374.505 400 312
8753 1 166.333 374.587 400 310
8754 1 166.363 374.562 400 312
8755 1 166.541 374.559 401 312
8756 1 166.571 374.524 401 308
8757 1 166.708 374.553 400 310
8758 1 166.671 374.641 401 312
8759 1 166.895 374.539 401 316
8760 1 166.982 374.522 400 312
8761 1 167.042 374.402 400 312
8762 1 167.16 374.461 401 312
8763 1 167.195 374.428 400 312
8764 1 167.539 374.283 399 312
8765 1 167.78 374.285 400 308
8766 1 167.985 374.283 399 312
8767 1 167.985 374.292 401 312
8768 1 168.055 374.298 400 314
8769 1 168.062 374.285 400 308
8770 1 168.18 374.247 401 312
8771 1 168.19 374.223 400 308
8772 1 168.218 374.202 400 310
8773 1 168.393 374.158 399 308
8774 1 168.618 374.085 401 310
8775 1 168.688 374.048 400 308
8776 1 168.88 374.055 400 310
8777 1 169.123 374.048 400 310
8778 1 169.718 373.99 400 316
8779 1 169.762 373.952 399 314
8780 1 169.833 373.95 400 314
8781 1 170.005 373.938 400 316
8782 1 170.269 373.908 401 318
8783 1 170.618 373.705 400 316
8784 1 170.823 373.683 401 314
8785 1 171.012 373.618 401 316
8786 1 171.085 373.678 400 314
8787 1 171.135 373.663 401 314
8788 1 171.297 373.479 401 312
8789 1 171.435 373.413 400 314
8790 1 171.61 373.34 400 312
8791 1 171.93 373.209 401 310
8792 1 172.08 373.244 401 314
8793 1 172.262 373.142 400 314
8794 1 172.352 373.175 401 316
8795 1 172.417 373.165 400 314
8796 1 172.571 373.13 399 312
8797 1 172.64 373.16 400 312
8798 1 172.92 373.08 400 310
8799 1 172.985 373.067 400 314
8800 1 173.16 372.99 400 312
8801 1 173.212 372.973 401 312
8802 1 173.415 372.938 400 314
8803 1 173.45 372.97 400 312
8804 1 173.84 372.877 400 316
8805 1 174.143 372.912 399 312
8806 1 174.197 372.9 400 314
8807 1 174.2 372.938 400 310
8808 1 174.477 372.93 400 310
8809 1 174.616 372.943 401 310
8810 1 174.817 372.93 400 308
8811 1 174.945 372.993 400 308
8812 1 175.083 372.985 400 310
8813 1 175.258 373.023 399 306
8814 1 175.364 373.065 401 310
8815 1 175.512 373.145 400 306
8816 1 175.616 373.204 401 310
8817 1 175.712 373.15 399 308
8818 1 175.817 373.163 400 310
8819 1 175.852 373.158 400 310
8820 1 175.75 373.27 400 304
8821 1 175.793 373.18 401 304
8822 1 175.759 373.206 399 302
8823 1 175.928 373.27 400 304
8824 1 176.117 373.242 401 300
8825 1 176.093 373.245 400 310
8826 1 176.204 373.339 401 302
8827 1 176.452 373.335 400 308
8828 1 176.68 373.405 400 310
8829 1 176.746 373.426 401 308
8830 1 176.772 373.521 399 310
8831 1 177.107 373.485 400 304
8832 1 177.2 373.551 401 310
8833 1 177.355 373.67 400 300
8834 1 177.452 373.725 400 310
8835 1 177.555 373.715 400 310
8836 1 177.628 373.86 401 308
8837 1 177.743 373.883 401 312
8838 1 177.773 373.998 401 312
8839 1 177.812 373.957 400 312
8840 1 177.847 374.017 400 310
8841 1 178.065 373.945 399 310
8842 1 177.993 373.91 400 314
8843 1 178.092 373.97 401 310
8844 1 178.207 373.93 401 312
8845 1 178.33 373.97 400 314
8846 1 178.355 373.962 400 312
8847 1 178.424 373.917 399 314
8848 1 178.475 373.955 400 314
8849 1 178.599 373.95 401 308
8850 1 178.636 374 401 308
8851 1 178.757 374.045 400 306
8852 1 178.8 374.077 401 308
8853 1 179.028 374.173 400 310
8854 1 179.16 374.192 400 308
8855 1 179.294 374.277 401 306
8856 1 179.238 374.348 400 308
8857 1 179.282 374.473 400 312
8858 1 179.388 374.634 399 310
8859 1 179.588 374.803 400 310
8860 1 179.678 374.895 401 312
8861 1 179.94 374.95 400 312
8862 1 179.923 375.05 400 314
8863 1 179.972 375.062 400 312
8864 1 180.155 375.12 401 314
8865 1 180.202 375.113 400 312
8866 1 180.225 375.13 400 314
8867 1 180.35 375.223 400 314
8868 1 180.292 375.257 400 312
8869 1 180.377 375.327 400 314
8870 1 180.327 375.385 400 314
8871 1 180.445 375.355 400 314
8872 1 180.56 375.373 400 308
8873 1 180.673 375.402 400 310
8874 1 180.673 375.43 400 310
8875 1 180.661 375.494 401 312
8876 1 180.667 375.582 400 310
8877 1 180.765 375.655 400 316
8878 1 180.972 375.757 400 318
8879 1 181.075 375.812 400 310
8880 1 181.067 375.928 400 306
8881 1 181.03 376.155 400 310
8882 1 181.045 376.245 400 308
8883 1 181.18 376.384 401 304
8884 1 181.213 376.434 399 302
8885 1 181.287 376.536 401 306
8886 1 181.558 376.69 400 304
8887 1 181.523 376.79 400 306
8888 1 181.773 376.943 401 308
8889 1 181.885 377.163 400 308
8890 1 181.877 377.272 400 310
8891 1 181.93 377.501 401 306
8892 1 182.38 377.748 400 298
8893 1 182.585 377.92 400 308
8894 1 182.628 378.175 401 312
8895 1 182.69 378.228 400 314
8896 1 182.701 378.451 401 308
8897 1 182.59 378.6 400 308
8898 1 182.727 378.615 400 304
8899 1 182.89 378.783 401 306
8900 1 183.095 378.933 401 306
8901 1 183.06 379.027 401 312
8902 1 183.222 379.108 400 312
8903 1 183.421 379.292 401 312
8904 1 183.546 379.421 399 308
8905 1 183.673 379.533 400 316
8906 1 183.697 379.637 400 314
8907 1 183.983 379.736 402 308
8908 1 184.24 379.762 400 306
8909 1 184.305 379.808 400 306
8910 1 184.486 379.92 401 308
8911 1 184.798 380.284 401 308
8912 1 184.95 380.55 400 306
8913 1 185.105 380.738 400 306
8914 1 185.26 380.9 400 306
8915 1 185.343 381.035 400 306
8916 1 185.403 381.123 400 304
8917 1 185.372 381.212 401 306
8918 1 185.434 381.337 401 310
8919 1 185.499 381.516 401 312
8920 1 185.665 381.582 400 310
8921 1 185.838 381.544 401 312
8922 1 186.05 381.773 401 314
8923 1 186.125 381.883 401 308
8924 1 186.165 382.003 399 308
8925 1 186.319 382.137 401 314
8926 1 186.477 382.212 400 312
8927 1 186.548 382.31 400 314
8928 1 186.574 382.367 401 306
8929 1 186.716 382.319 401 314
8930 1 186.8 382.475 400 308
8931 1 186.885 382.502 400 306
8932 1 187.055 382.55 400 306
8933 1 187.197 382.678 400 306
8934 1 187.42 382.7 400 310
8935 1 187.535 382.69 400 314
8936 1 187.653 382.685 400 312
8937 1 187.76 382.735 400 312
8938 1 187.855 382.828 401 314
8939 1 187.873 382.827 400 314
8940 1 187.963 382.96 401 314
8941 1 188.045 383.038 400 314
8942 1 188.107 382.95 400 314
8943 1 188.207 382.86 401 308
8944 1 188.31 382.83 400 302
8945 1 188.345 382.998 400 312
8946 1 188.363 383.07 400 312
8947 1 188.35 383.15 400 316
8948 1 188.338 383.113 400 314
8949 1 188.477 383.178 400 312
8950 1 188.47 383.147 400 308
8951 1 188.572 383.15 400 308
8952 1 188.632 383.14 400 308
8953 1 188.715 383.178 400 310
8954 1 188.713 383.095 400 310
8955 1 188.783 383.185 401 312
8956 1 188.795 383.32 400 314
8957 1 188.858 383.249 401 314
8958 1 188.985 383.248 400 314
8959 1 189.147 383.264 401 318
8960 1 189.204 383.177 401 316
8961 1 189.322 383.123 400 318
8962 1 189.255 382.988 400 316
8963 1 189.315 383.085 400 312
8964 1 189.493 383.027 400 308
8965 1 189.625 382.94 400 310
8966 1 189.667 382.855 400 314
8967 1 189.662 382.875 400 308
8968 1 189.635 382.775 400 310
8969 1 189.746 382.766 401 310
8970 1 189.825 382.68 400 314
8971 1 189.882 382.61 400 314
8972 1 189.827 382.48 400 314
8973 1 189.865 382.43 400 310
8974 1 189.873 382.355 400 310
8975 1 189.873 382.36 400 308
8976 1 189.898 382.19 400 310
8977 1 190.012 382.195 401 310
8978 1 190.028 382.053 400 306
8979 1 190.055 381.978 401 306
8980 1 190.06 382.015 401 306
8981 1 190.077 381.995 400 308
8982 1 190.037 381.953 401 308
8983 1 190.075 381.973 401 310
8984 1 190.1 381.82 400 314
8985 1 190.137 381.85 400 310
8986 1 190.183 381.705 400 306
8987 1 190.415 381.62 400 306
8988 1 190.428 381.598 400 304
8989 1 190.498 381.6 400 306
8990 1 190.617 381.411 399 312
8991 1 190.738 381.464 401 306
8992 1 190.74 381.438 400 306
8993 1 190.898 381.415 400 312
8994 1 191.115 381.307 401 308
8995 1 191.385 381.18 400 318
8996 1 191.345 381.26 400 312
8997 1 191.435 381.245 400 312
8998 1 191.624 381.135 399 312
8999 1 191.718 381.13 400 312
9000 1 191.9 381.188 400 314
9001 1 192.007 381.145 401 314
9002 1 192.125 381.062 400 314
9003 1 192.148 380.988 400 308
9004 1 192.28 380.92 400 312
9005 1 192.397 380.968 401 310
9006 1 192.494 380.883 401 312
9007 1 192.625 380.715 400 310
9008 1 192.753 380.636 401 312
9009 1 192.808 380.637 400 308
9010 1 192.945 380.57 400 316
9011 1 193.05 380.522 400 314
9012 1 193.12 380.548 400 314
9013 1 193.197 380.495 400 310
9014 1 193.271 380.421 399 312
9015 1 193.308 380.36 400 312
9016 1 193.539 380.16 401 318
9017 1 193.602 380.072 400 314
9018 1 193.66 380.058 400 316
9019 1 193.64 380.05 400 310
9020 1 193.728 379.975 401 312
9021 1 193.88 379.82 400 318
9022 1 193.947 379.837 400 312
9023 1 194.185 379.675 400 310
9024 1 194.315 379.62 400 310
9025 1 194.514 379.539 401 312
9026 1 194.571 379.536 401 310
9027 1 194.64 379.467 400 310
9028 1 194.772 379.308 399 308
9029 1 194.933 379.21 400 314
9030 1 195.03 379.15 401 312
9031 1 195.145 379.162 401 314
9032 1 195.269 379.097 401 312
9033 1 195.31 379.145 400 314
9034 1 195.521 379.135 399 314
9035 1 195.518 379.137 400 310
9036 1 195.595 379.1 400 308
9037 1 195.85 378.942 400 312
9038 1 195.9 378.92 400 314
9039 1 195.938 378.928 400 318
9040 1 196.14 378.865 400 314
9041 1 196.315 378.81 400 314
9042 1 196.37 378.795 400 314
9043 1 196.548 378.748 400 314
9044 1 196.625 378.712 400 312
9045 1 196.704 378.759 399 310
9046 1 196.743 378.756 401 312
9047 1 196.698 378.796 401 308
9048 1 196.817 378.795 400 316
9049 1 196.88 378.898 401 314
9050 1 196.95 378.912 399 314
9051 1 197.035 378.92 400 316
9052 1 197.232 378.832 400 316
9053 1 197.382 378.795 400 314
9054 1 197.56 378.7 400 314
9055 1 197.64 378.73 400 312
9056 1 197.713 378.718 401 314
9057 1 197.838 378.688 401 312
9058 1 197.917 378.73 400 314
9059 1 197.938 378.74 400 316
9060 1 198.239 378.631 401 318
9061 1 198.222 378.685 400 318
9062 1 198.308 378.673 400 316
9063 1 198.493 378.62 400 316
9064 1 198.701 378.551 401 320
9065 1 198.83 378.559 401 320
9066 1 198.973 378.529 401 320
9067 1 199.11 378.489 401 320
9068 1 199.107 378.488 400 318
9069 1 199.308 378.51 400 322
9070 1 199.501 378.511 401 320
9071 1 199.52 378.485 400 322
9072 1 199.465 378.543 400 318
9073 1 199.47 378.582 400 320
9074 1 199.59 378.553 400 312
9075 1 199.653 378.525 400 318
9076 1 199.775 378.56 400 316
9077 1 199.917 378.498 400 314
9078 1 200.048 378.462 400 312
9079 1 200.147 378.491 401 316
9080 1 200.125 378.485 400 316
9081 1 200.217 378.544 401 314
9082 1 200.354 378.544 401 316
9083 1 200.386 378.581 399 318
9084 1 200.33 378.625 400 316
9085 1 200.363 378.642 400 314
9086 1 200.36 378.652 400 318
9087 1 200.411 378.718 401 316
9088 1 200.455 378.757 400 312
9089 1 200.575 378.658 400 312
9090 1 200.565 378.655 400 312
9091 1 200.69 378.625 400 316
9092 1 200.743 378.651 401 320
9093 1 200.827 378.623 400 322
9094 1 200.915 378.618 401 316
9095 1 201.115 378.495 400 316
9096 1 201.248 378.494 399 320
9097 1 201.347 378.454 401 316
9098 1 201.452 378.457 400 318
9099 1 201.425 378.515 400 318
9100 1 201.39 378.507 400 318
9101 1 201.54 378.47 400 320
9102 1 201.637 378.402 400 318
9103 1 201.577 378.332 400 316
9104 1 201.548 378.335 400 318
9105 1 201.671 378.372 401 316
9106 1 201.838 378.332 400 316
9107 1 201.838 378.332 400 316
9108 1 201.952 378.342 400 316
9109 1 201.952 378.37 400 316
9110 1 202.107 378.33 400 316
9111 1 202.145 378.348 399 316
9112 1 202.14 378.357 401 316
9113 1 202.205 378.31 400 314
9114 1 202.265 378.315 400 316
9115 1 202.352 378.303 400 316
9116 1 202.433 378.28 400 316
9117 1 202.55 378.255 400 320
9118 1 202.678 378.135 400 318
9119 1 202.678 378.135 400 318
9120 1 202.702 378.16 400 320
9121 1 202.905 378.118 400 324
9122 1 203.047 378.027 401 320
9123 1 202.963 378.052 401 320
9124 1 203.005 378.082 400 320
9125 1 203.195 378.085 400 320
9126 1 203.24 378.1 400 320
9127 1 203.298 378.105 400 320
9128 1 203.352 378.053 400 316
9129 1 203.4 378.075 400 314
9130 1 203.414 378.082 401 314
9131 1 203.502 378.092 400 316
9132 1 203.565 378.11 400 318
9133 1 203.542 378.127 400 318
9134 1 203.673 378.214 401 322
9135 1 203.782 378.235 400 322
9136 1 203.903 378.329 401 324
9137 1 203.955 378.327 401 324
9138 1 204.058 378.255 400 322
9139 1 204.023 378.29 400 324
9140 1 204.005 378.331 399 324
9141 1 204.055 378.305 400 322
9142 1 204.02 378.36 400 322
9143 1 204.02 378.36 400 322
9144 1 204.02 378.36 400 322
9145 1 204.042 378.358 400 322
9146 1 204.025 378.337 401 320
9147 1 203.977 378.38 400 320
9148 1 204.045 378.39 400 320
9149 1 204.048 378.395 400 320
9150 1 204.115 378.377 400 320
9151 1 204.078 378.386 399 318
9152 1 204.037 378.387 400 318
9153 1 204.037 378.387 400 318
9154 1 204.037 378.387 400 318
9155 1 204.037 378.387 400 318
9156 1 204.037 378.387 400 318
9157 1 204.02 378.38 400 320
9158 1 203.968 378.41 400 318
9159 1 203.928 378.4 400 318
9160 1 203.928 378.4 400 318
9161 1 203.94 378.418 400 320
9162 1 203.887 378.452 400 316
9163 1 203.887 378.452 400 316
9164 1 203.915 378.428 400 318
9165 1 203.827 378.438 400 318
9166 1 203.885 378.392 400 318
9167 1 203.952 378.392 400 320
9168 1 203.918 378.419 401 320
9169 1 203.898 378.408 400 318
9170 1 203.898 378.408 400 318
9171 1 203.9 378.37 400 318
9172 1 203.92 378.363 400 320
9173 1 203.785 378.325 400 318
9174 1 203.73 378.312 400 316
9175 1 203.748 378.305 400 314
9176 1 203.671 378.302 401 310
9177 1 203.762 378.23 400 310
9178 1 203.665 378.202 400 312
9179 1 203.553 378.228 400 314
9180 1 203.602 378.205 400 314
9181 1 203.55 378.28 400 312
9182 1 203.526 378.254 401 308
9183 1 203.61 378.22 400 308
9184 1 203.71 378.188 400 310
9185 1 203.708 378.175 400 310
9186 1 203.575 378.158 400 314
9187 1 203.653 378.195 400 310
9188 1 203.7 378.185 400 306
9189 1 203.673 378.183 400 308
9190 1 203.63 378.137 400 308
9191 1 203.625 378.19 400 312
9192 1 203.637 378.178 400 308
9193 1 203.586 378.204 401 308
9194 1 203.469 378.244 401 306
9195 1 203.51 378.28 400 308
9196 1 203.412 378.252 400 312
9197 1 203.27 378.225 400 314
9198 1 203.322 378.18 400 310
9199 1 203.165 378.22 400 314
9200 1 203.045 378.293 400 320
9201 1 202.735 378.285 400 314
9202 1 202.738 378.115 401 316
9203 1 202.668 378.08 401 314
9204 1 202.485 378.11 400 314
9205 1 202.32 378.095 400 316
9206 1 202.097 378.11 400 316
9207 1 202.115 378.11 399 314
9208 1 201.998 378.1 401 318
9209 1 201.82 378.095 400 318
9210 1 201.695 378.13 400 318
9211 1 201.542 378.2 400 314
9212 1 201.555 378.215 400 314
9213 1 201.519 378.167 401 312
9214 1 201.607 378.165 400 316
9215 1 201.6 378.173 400 314
9216 1 201.673 378.173 400 310
9217 1 201.593 378.158 400 312
9218 1 201.54 378.147 400 312
9219 1 201.411 378.177 401 316
9220 1 201.355 378.165 400 314
9221 1 201.295 378.175 400 314
9222 1 201.343 378.137 400 314
9223 1 201.225 378.163 400 318
9224 1 201.113 378.173 400 316
9225 1 201.287 378.155 401 312
9226 1 201.303 378.19 400 312
9227 1 201.343 378.178 400 314
9228 1 201.088 378.25 400 312
9229 1 201.088 378.257 400 312
9230 1 201.037 378.212 400 318
9231 1 201.113 378.228 400 316
9232 1 201.02 378.228 400 318
9233 1 200.917 378.217 400 318
9234 1 200.703 378.197 401 318
9235 1 200.52 378.195 400 316
9236 1 200.597 378.188 400 316
9237 1 200.512 378.21 400 316
9238 1 200.59 378.21 400 318
9239 1 200.685 378.223 400 316
9240 1 200.615 378.24 400 316
9241 1 200.425 378.252 400 316
9242 1 200.433 378.245 400 318
9243 1 200.385 378.235 400 318
9244 1 200.262 378.252 400 320
9245 1 200.22 378.248 400 318
9246 1 200.048 378.236 399 316
9247 1 200.005 378.215 400 320
9248 1 199.903 378.192 400 314
9249 1 199.7 378.2 400 316
9250 1 199.62 378.183 400 316
9251 1 199.482 378.183 400 318
9252 1 199.553 378.118 400 318
9253 1 199.56 378.115 400 318
9254 1 199.4 378.127 400 318
9255 1 199.282 378.14 400 316
9256 1 199.2 378.135 400 316
9257 1 199.118 378.108 400 316
9258 1 199.05 378.152 400 314
9259 1 198.968 378.214 401 314
9260 1 199.035 378.207 400 314
9261 1 199.015 378.18 400 314
9262 1 199.035 378.175 400 312
9263 1 199.04 378.173 400 312
9264 1 199.037 378.185 401 312
9265 1 199.045 378.158 400 314
9266 1 198.877 378.2 400 318
9267 1 198.898 378.185 400 316
9268 1 198.887 378.185 400 314
9269 1 198.868 378.18 401 316
9270 1 198.847 378.163 400 312
9271 1 198.825 378.188 400 314
9272 1 198.825 378.188 400 314
9273 1 198.673 378.197 400 316
9274 1 198.575 378.18 400 318
9275 1 198.431 378.163 399 310
9276 1 198.477 378.155 400 312
9277 1 198.475 378.18 400 314
9278 1 198.37 378.165 400 314
9279 1 198.244 378.135 401 308
9280 1 198.132 378.105 401 308
9281 1 198.135 378.162 401 312
9282 1 198.053 378.14 400 310
9283 1 198.118 378.127 400 308
9284 1 198.132 378.105 400 308
9285 1 198.145 378.11 400 310
9286 1 198.215 378.085 400 312
9287 1 198.173 378.137 400 308
9288 1 198.123 378.113 400 308
9289 1 198.093 378.115 400 308
9290 1 197.998 378.105 400 310
9291 1 197.938 378.113 400 310
9292 1 197.93 378.085 400 308
9293 1 198.002 378.062 400 308
9294 1 198.035 378.113 400 310
9295 1 198.03 378.11 400 312
9296 1 198.015 378.108 400 312
9297 1 197.945 378.07 400 312
9298 1 197.942 378.045 400 310
9299 1 197.89 378.048 400 310
9300 1 197.877 377.998 400 308
9301 1 197.91 377.918 400 308
9302 1 197.882 377.923 400 310
9303 1 197.882 377.923 400 310
9304 1 197.708 377.913 401 306
9305 1 197.752 377.92 400 308
9306 1 197.77 377.9 400 310
9307 1 197.738 377.935 401 310
9308 1 197.74 377.947 400 310
9309 1 197.72 377.93 400 312
9310 1 197.693 377.925 401 310
9311 1 197.718 377.877 400 308
9312 1 197.702 377.86 400 312
9313 1 197.648 377.84 400 310
9314 1 197.697 377.808 400 306
9315 1 197.697 377.808 400 306
9316 1 197.725 377.822 400 306
9317 1 197.773 377.825 401 304
9318 1 197.501 377.88 399 308
9319 1 197.515 377.887 400 310
9320 1 197.433 377.873 400 310
9321 1 197.375 377.9 400 310
9322 1 197.326 377.895 399 310
9323 1 197.233 377.887 399 310
9324 1 197.248 377.902 400 310
9325 1 197.145 377.887 400 310
9326 1 197.155 377.923 400 308
9327 1 197.157 377.89 400 308
9328 1 197.262 377.887 400 310
9329 1 197.257 377.887 400 306
9330 1 197.24 377.855 400 308
9331 1 197.24 377.855 400 308
9332 1 197.365 377.892 400 310
9333 1 197.261 377.847 399 308
9334 1 197.09 377.908 400 312
9335 1 197.06 377.92 400 312
9336 1 197.13 377.95 400 310
9337 1 196.905 378.027 400 316
9338 1 196.85 378.03 400 316
9339 1 196.691 378.052 401 312
9340 1 196.501 378.224 401 316
9341 1 196.4 378.283 400 314
9342 1 196.355 378.29 400 312
9343 1 196.219 378.352 401 316
9344 1 196.148 378.383 399 314
9345 1 195.97 378.402 400 316
9346 1 196.042 378.365 400 312
9347 1 196.007 378.408 400 312
9348 1 195.973 378.454 401 312
9349 1 195.958 378.429 401 308
9350 1 195.89 378.473 400 310
9351 1 195.808 378.535 400 312
9352 1 195.8 378.543 400 312
9353 1 195.695 378.59 400 316
9354 1 195.675 378.592 400 316
9355 1 195.579 378.609 399 316
9356 1 195.35 378.75 400 312
9357 1 195.208 378.842 400 314
9358 1 195.208 378.873 400 312
9359 1 195.165 378.933 401 308
9360 1 195.015 379.025 399 312
9361 1 194.993 379.205 400 314
9362 1 194.995 379.228 400 314
9363 1 194.883 379.277 401 316
9364 1 194.865 379.33 400 316
9365 1 194.8 379.342 401 312
9366 1 194.868 379.337 400 308
9367 1 194.748 379.44 400 314
9368 1 194.57 379.462 400 312
9369 1 194.545 379.59 400 312
9370 1 194.565 379.69 400 312
9371 1 194.3 379.868 400 310
9372 1 194.058 379.993 400 310
9373 1 194.015 380.105 400 312
9374 1 193.93 380.257 400 316
9375 1 193.89 380.275 400 312
9376 1 193.822 380.37 400 316
9377 1 193.791 380.431 401 314
9378 1 193.69 380.517 400 316
9379 1 193.632 380.65 400 316
9380 1 193.662 380.75 400 312
9381 1 193.662 380.783 400 314
9382 1 193.692 380.795 400 312
9383 1 193.6 380.95 402 316
9384 1 193.54 381.025 400 312
9385 1 193.512 381.085 400 314
9386 1 193.523 381.195 400 314
9387 1 193.37 381.332 400 316
9388 1 193.295 381.402 400 316
9389 1 193.428 381.385 400 312
9390 1 193.37 381.473 400 314
9391 1 193.255 381.447 400 314
9392 1 193.306 381.434 399 312
9393 1 193.23 381.567 400 314
9394 1 193.26 381.58 400 314
9395 1 193.26 381.58 400 314
9396 1 193.183 381.652 400 308
9397 1 193.115 381.777 400 312
9398 1 193.067 381.85 401 312
9399 1 193.055 381.933 400 314
9400 1 193.015 382.027 400 314
9401 1 192.955 382.04 400 312
9402 1 192.988 382.012 401 312
9403 1 192.958 382.05 400 310
9404 1 192.93 382.113 400 312
9405 1 192.903 382.173 400 312
9406 1 192.86 382.327 400 310
9407 1 192.963 382.373 400 310
9408 1 192.992 382.378 399 308
9409 1 192.958 382.382 400 310
9410 1 192.95 382.439 401 314
9411 1 192.835 382.531 401 312
9412 1 192.748 382.663 400 316
9413 1 192.83 382.647 400 310
9414 1 192.81 382.652 400 310
9415 1 192.743 382.755 400 302
9416 1 192.776 382.746 401 302
9417 1 192.71 382.918 400 306
9418 1 192.705 383.095 400 308
9419 1 192.687 383.283 399 310
9420 1 192.657 383.493 400 312
9421 1 192.52 383.842 400 308
9422 1 192.549 383.98 399 306
9423 1 192.562 384.22 400 308
9424 1 192.555 384.355 400 306
9425 1 192.559 384.526 401 314
9426 1 192.565 384.683 400 314
9427 1 192.477 384.858 400 312
9428 1 192.51 384.863 400 312
9429 1 192.474 384.98 399 312
9430 1 192.445 385.108 400 312
9431 1 192.518 385.14 400 310
9432 1 192.484 385.237 401 314
9433 1 192.51 385.235 400 312
9434 1 192.449 385.323 399 312
9435 1 192.495 385.488 400 306
9436 1 192.412 385.615 400 308
9437 1 192.43 385.627 400 308
9438 1 192.305 385.817 400 308
9439 1 192.28 385.892 400 308
9440 1 192.32 385.995 400 316
9441 1 192.32 386.015 400 310
9442 1 192.269 386.12 401 310
9443 1 192.292 386.18 400 312
9444 1 192.393 386.168 400 314
9445 1 192.377 386.254 401 314
9446 1 192.36 386.277 400 314
9447 1 192.303 386.413 400 314
9448 1 192.257 386.668 401 312
9449 1 192.215 386.815 400 312
9450 1 192.215 386.915 400 314
9451 1 192.24 386.957 400 314
9452 1 192.315 387.035 400 314
9453 1 192.303 387.173 400 316
9454 1 192.262 387.312 400 314
9455 1 192.098 387.734 399 314
9456 1 192.17 387.725 400 318
9457 1 192.185 387.745 400 318
9458 1 192.177 387.873 401 320
9459 1 192.16 387.983 401 318
9460 1 192.197 387.978 401 318
9461 1 192.244 387.958 401 320
9462 1 192.28 388.017 400 322
9463 1 192.216 388.05 399 322
9464 1 192.231 388.175 399 318
9465 1 192.16 388.21 400 318
9466 1 192.1 388.265 400 316
9467 1 192.12 388.33 400 316
9468 1 192.125 388.582 400 320
9469 1 192.113 388.652 400 320
9470 1 192.125 388.638 401 320
9471 1 192.107 388.7 400 318
9472 1 192.155 388.735 400 318
9473 1 192.15 388.746 401 316
9474 1 192.145 388.853 400 316
9475 1 192.16 388.868 400 314
9476 1 192.08 388.925 400 316
9477 1 192.127 388.892 400 314
9478 1 192.118 389.058 400 316
9479 1 192.15 389.08 400 316
9480 1 192.103 389.336 399 318
9481 1 192.185 389.329 401 316
9482 1 192.202 389.456 401 316
9483 1 192.27 389.495 400 316
9484 1 192.284 389.476 401 316
9485 1 192.284 389.608 401 318
9486 1 192.267 389.776 401 316
9487 1 192.252 389.835 400 318
9488 1 192.309 389.948 401 318
9489 1 192.34 390 400 320
9490 1 192.34 390.127 400 318
9491 1 192.267 390.259 401 316
9492 1 192.254 390.314 401 314
9493 1 192.24 390.305 400 312
9494 1 192.227 390.45 400 312
9495 1 192.255 390.555 400 316
9496 1 192.262 390.613 400 320
9497 1 192.218 390.807 399 314
9498 1 192.273 390.983 400 318
9499 1 192.29 391.045 400 318
9500 1 192.32 390.942 400 316
9501 1 192.363 391.145 400 316
9502 1 192.365 391.188 400 314
9503 1 192.382 391.325 400 316
9504 1 192.428 391.37 400 316
9505 1 192.401 391.494 401 322
9506 1 192.451 391.579 401 318
9507 1 192.382 391.882 400 318
9508 1 192.377 392.055 400 320
9509 1 192.347 392.27 400 322
9510 1 192.445 392.395 400 318
9511 1 192.449 392.499 399 316
9512 1 192.477 392.717 400 320
9513 1 192.452 392.67 400 318
9514 1 192.433 392.69 400 316
9515 1 192.512 392.752 400 316
9516 1 192.558 392.897 400 320
9517 1 192.623 392.957 400 318
9518 1 192.623 393.005 400 318
9519 1 192.717 393.178 399 320
9520 1 192.715 393.175 400 320
9521 1 192.735 393.392 400 324
9522 1 192.818 393.426 401 320
9523 1 192.855 393.576 401 318
9524 1 192.86 393.648 401 318
9525 1 192.898 393.643 401 316
9526 1 193 393.635 400 320
9527 1 193.023 393.715 400 318
9528 1 193.005 393.738 400 316
9529 1 193.083 393.875 400 318
9530 1 193.083 393.875 400 318
9531 1 193.075 393.998 400 314
9532 1 193.04 393.975 400 312
9533 1 193.077 394.03 400 314
9534 1 193.097 394.072 400 316
9535 1 193.105 394.188 400 316
9536 1 193.102 394.192 400 316
9537 1 193.093 394.085 399 316
9538 1 193.12 394.12 400 318
9539 1 193.123 394.188 400 318
9540 1 193.178 394.238 400 318
9541 1 193.202 394.38 400 316
9542 1 193.188 394.397 400 314
9543 1 193.237 394.459 401 318
9544 1 193.268 394.478 400 314
9545 1 193.243 394.553 400 314
9546 1 193.28 394.665 400 312
9547 1 193.29 394.728 400 314
9548 1 193.357 394.658 400 316
9549 1 193.34 394.64 400 314
9550 1 193.382 394.695 400 314
9551 1 193.373 394.815 400 312
9552 1 193.429 394.802 399 312
9553 1 193.405 394.842 400 314
9554 1 193.452 394.905 400 314
9555 1 193.528 395.08 400 314
9556 1 193.593 395.152 400 316
9557 1 193.68 395.26 400 318
9558 1 193.645 395.19 400 316
9559 1 193.619 395.273 399 316
9560 1 193.643 395.332 400 314
9561 1 193.68 395.285 400 316
9562 1 193.708 395.285 400 316
9563 1 193.708 395.285 400 316
9564 1 193.623 395.31 400 312
9565 1 193.675 395.35 400 312
9566 1 193.708 395.46 400 310
9567 1 193.65 395.41 400 308
9568 1 193.718 395.411 401 312
9569 1 193.738 395.31 400 312
9570 1 193.752 395.368 400 312
9571 1 193.847 395.465 400 310
9572 1 193.935 395.478 400 314
9573 1 194.002 395.75 400 314
9574 1 193.945 395.717 400 312
9575 1 194.018 395.777 399 310
9576 1 194.067 395.845 401 314
9577 1 194.075 395.817 400 314
9578 1 194.075 395.817 400 314
9579 1 194.12 395.788 400 312
9580 1 194.175 395.87 400 312
9581 1 194.292 396.03 400 316
9582 1 194.28 396.105 400 316
9583 1 194.282 396.113 400 314
9584 1 194.317 396.16 400 312
9585 1 194.335 396.095 400 316
9586 1 194.379 396.142 401 314
9587 1 194.423 396.178 400 312
9588 1 194.435 396.26 400 314
9589 1 194.523 396.345 400 312
9590 1 194.496 396.309 401 312
9591 1 194.489 396.319 401 310
9592 1 194.535 396.47 400 314
9593 1 194.532 396.565 400 308
9594 1 194.603 396.661 401 310
9595 1 194.695 396.825 400 312
9596 1 194.773 396.842 400 312
9597 1 194.83 396.873 400 314
9598 1 194.825 397.043 400 310
9599 1 194.87 397.115 400 308
9600 1 194.905 397.092 400 308
9601 1 194.92 397.072 400 306
9602 1 195.022 397.087 401 310
9603 1 195.182 397.239 401 314
9604 1 195.273 397.353 400 310
9605 1 195.445 397.507 400 314
9606 1 195.491 397.504 401 310
9607 1 195.623 397.615 400 314
9608 1 195.692 397.667 399 310
9609 1 195.742 397.739 399 312
9610 1 195.815 397.788 400 310
9611 1 196.007 397.97 400 316
9612 1 196.16 397.938 400 316
9613 1 196.185 397.935 400 312
9614 1 196.223 397.897 399 310
9615 1 196.287 397.952 400 314
9616 1 196.365 397.985 400 314
9617 1 196.49 398.048 400 318
9618 1 196.62 398.115 400 312
9619 1 196.769 398.323 399 310
9620 1 196.775 398.28 400 312
9621 1 196.8 398.21 400 312
9622 1 196.975 398.308 400 318
9623 1 197.01 398.375 400 314
9624 1 197.048 398.413 400 314
9625 1 197.075 398.409 399 312
9626 1 197.095 398.42 400 314
9627 1 197.173 398.43 400 316
9628 1 197.173 398.457 400 316
9629 1 197.208 398.452 400 314
9630 1 197.295 398.5 400 316
9631 1 197.266 398.439 399 312
9632 1 197.208 398.392 400 314
9633 1 197.248 398.46 400 312
9634 1 197.227 398.397 400 312
9635 1 197.363 398.442 400 312
9636 1 197.425 398.54 400 310
9637 1 197.475 398.595 400 310
9638 1 197.583 398.692 400 308
9639 1 197.66 398.74 400 308
9640 1 197.66 398.74 400 308
9641 1 197.742 398.749 399 312
9642 1 197.795 398.728 400 312
9643 1 197.928 398.882 400 310
9644 1 198.09 398.91 400 316
9645 1 198.26 398.935 400 312
9646 1 198.343 398.945 400 312
9647 1 198.45 398.995 400 314
9648 1 198.452 398.967 400 314
9649 1 198.565 399.082 400 314
9650 1 198.605 399.092 400 318
9651 1 198.675 399.142 400 316
9652 1 198.63 399.108 400 316
9653 1 198.657 399.105 400 316
9654 1 198.648 399.095 401 316
9655 1 198.663 399.02 401 316
9656 1 198.665 398.998 400 314
9657 1 198.692 399.005 400 316
9658 1 198.692 399.005 400 316
9659 1 198.73 398.993 400 314
9660 1 198.709 398.992 399 314
9661 1 198.89 399.072 400 318
9662 1 198.975 399.178 399 316
9663 1 199.053 399.285 400 316
9664 1 199.045 399.317 400 312
9665 1 198.975 399.3 400 312
9666 1 199 399.338 399 310
9667 1 199.102 399.4 400 316
9668 1 199.113 399.373 400 312
9669 1 199.257 399.47 400 314
9670 1 199.257 399.47 400 314
9671 1 199.298 399.495 400 314
9672 1 199.368 399.535 400 316
9673 1 199.33 399.455 400 314
9674 1 199.32 399.447 400 314
9675 1 199.428 399.44 400 316
9676 1 199.428 399.44 400 316
9677 1 199.398 399.478 400 314
9678 1 199.472 399.55 400 312
9679 1 199.472 399.55 400 312
9680 1 199.55 399.68 400 314
9681 1 199.713 399.835 400 314
9682 1 199.745 399.918 400 314
9683 1 199.702 399.94 400 312
9684 1 199.665 399.925 400 314
9685 1 199.69 399.952 400 316
9686 1 199.526 399.962 399 314
9687 1 199.537 399.993 400 314
9688 1 199.535 400.065 400 314
9689 1 199.544 400.022 401 312
9690 1 199.558 400.04 400 312
9691 1 199.553 400.045 400 312
9692 1 199.572 400.15 400 310
9693 1 199.618 400.175 400 312
9694 1 199.642 400.266 399 312
9695 1 199.773 400.433 400 316
9696 1 199.785 400.47 400 316
9697 1 199.9 400.493 400 318
9698 1 200.097 400.67 400 316
9699 1 200.097 400.67 400 316


==> anc/src/supvid/starved_act_regular/celltheta.txt <==
0 1 0 1 0
1 1 0 1 0
2 1 0 1 0
3 1 0 1 0
4 1 0 1 0
5 1 0 1 0
6 1 0 1 0
7 1 0 1 0
8 1 0 1 0
9 1 0 1 0
10 1 0 1 0
11 1 0 1 0
12 1 0 1 0
13 1 0 1 0
14 1 0 1 0
15 1 0 1 0
16 1 0 1 0
17 1 0 1 0
18 1 0 1 0
19 1 0 1 0
20 1 0 1 0
21 1 0 1 0
22 1 0 1 0
23 1 0 1 0
24 1 0 1 0
25 1 0 1 0
26 1 0 1 0
27 1 0 1 0
28 1 0 1 0
29 1 0 1 0
30 1 0 1 0
31 1 0 1 0
32 1 0 1 0
33 1 0 1 0
34 1 0 1 0
35 1 0 1 0
36 1 0 1 0
37 1 0 1 0
38 1 0 1 0
39 1 0 1 0
40 1 0 1 0
41 1 0 1 0
42 1 0 1 0
43 1 0 1 0
44 1 0 1 0
45 1 0 1 0
46 1 0 1 0
47 1 0 1 0
48 1 0 1 0
49 1 0 1 0
50 1 0 1 0
51 1 0 1 0
52 1 0 1 0
53 1 0 1 0
54 1 0 1 0
55 1 0 1 0
56 1 0 1 0
57 1 0 1 0
58 1 0 1 0
59 1 0 1 0
60 1 0 1 0
61 1 0 1 0
62 1 0 1 0
63 1 0 1 0
64 1 0 1 0
65 1 0 1 0
66 1 0 1 0
67 1 0 1 0
68 1 0 1 0
69 1 0 1 0
70 1 0 1 0
71 1 0 1 0
72 1 0 1 0
73 1 0 1 0
74 1 0 1 0
75 1 0 1 0
76 1 0 1 0
77 1 0 1 0
78 1 0 1 0
79 1 0 1 0
80 1 0 1 0
81 1 0 1 0
82 1 0 1 0
83 1 0 1 0
84 1 0 1 0
85 1 0 1 0
86 1 0 1 0
87 1 0 1 0
88 1 0 1 0
89 1 0 1 0
90 1 0 1 0
91 1 0 1 0
92 1 0 1 0
93 1 0 1 0
94 1 0 1 0
95 1 0 1 0
96 1 0 1 0
97 1 0 1 0
98 1 0 1 0
99 1 0 1 0
100 1 0 1 0
101 1 0 1 0
102 1 0 1 0
103 1 0 1 0
104 1 0 1 0
105 1 0 1 0
106 1 0 1 0
107 1 0 1 0
108 1 0 1 0
109 1 0 1 0
110 1 0 1 0
111 1 0 1 0
112 1 0 1 0
113 1 0 1 0
114 1 0 1 0
115 1 0 1 0
116 1 0 1 0
117 1 0 1 0
118 1 0 1 0
119 1 0 1 0
120 1 0 1 0
121 1 0 1 0
122 1 0 1 0
123 1 0 1 0
124 1 0 1 0
125 1 0 1 0
126 1 0 1 0
127 1 0 1 0
128 1 0 1 0
129 1 0 1 0
130 1 0 1 0
131 1 0 1 0
132 1 0 1 0
133 1 0 1 0
134 1 0 1 0
135 1 0 1 0
136 1 0 1 0
137 1 0 1 0
138 1 0 1 0
139 1 0 1 0
140 1 0 1 0
141 1 0 1 0
142 1 0 1 0
143 1 0 1 0
144 1 0 1 0
145 1 0 1 0
146 1 0 1 0
147 1 0 1 0
148 1 0 1 0
149 1 0 1 0
150 1 0 1 0
151 1 0 1 0
152 1 0 1 0
153 1 0 1 0
154 1 0 1 0
155 1 0 1 0
156 1 0 1 0
157 1 0 1 0
158 1 0 1 0
159 1 0 1 0
160 1 0 1 0
161 1 0 1 0
162 1 0 1 0
163 1 0 1 0
164 1 0 1 0
165 1 0 1 0
166 1 0 1 0
167 1 0 1 0
168 1 0 1 0
169 1 0 1 0
170 1 0 1 0
171 1 0 1 0
172 1 0 1 0
173 1 0 1 0
174 1 0 1 0
175 1 0 1 0
176 1 0 1 0
177 1 0 1 0
178 1 0 1 0
179 1 0 1 0
180 1 0 1 0
181 1 0 1 0
182 1 0 1 0
183 1 0 1 0
184 1 0 1 0
185 1 0 1 0
186 1 0 1 0
187 1 0 1 0
188 1 0 1 0
189 1 0 1 0
190 1 0 1 0
191 1 0 1 0
192 1 0 1 0
193 1 0 1 0
194 1 0 1 0
195 1 0 1 0
196 1 0 1 0
197 1 0 1 0
198 1 0 1 0
199 1 0 1 0
200 1 0 1 0
201 1 0 1 0
202 1 0 1 0
203 1 0 1 0
204 1 0 1 0
205 1 0 1 0
206 1 0 1 0
207 1 0 1 0
208 1 0 1 0
209 1 0 1 0
210 1 0 1 0
211 1 0 1 0
212 1 0 1 0
213 1 0 1 0
214 1 0 1 0
215 1 0 1 0
216 1 0 1 0
217 1 0 1 0
218 1 0 1 0
219 1 0 1 0
220 1 0 1 0
221 1 0 1 0
222 1 0 1 0
223 1 0 1 0
224 1 0 1 0
225 1 0 1 0
226 1 0 1 0
227 1 0 1 0
228 1 0 1 0
229 1 0 1 0
230 1 0 1 0
231 1 0 1 0
232 1 0 1 0
233 1 0 1 0
234 1 0 1 0
235 1 0 1 0
236 1 0 1 0
237 1 0 1 0
238 1 0 1 0
239 1 0 1 0
240 1 0 1 0
241 1 0 1 0
242 1 0 1 0
243 1 0 1 0
244 1 0 1 0
245 1 0 1 0
246 1 0 1 0
247 1 0 1 0
248 1 0 1 0
249 1 0 1 0
250 1 0 1 0
251 1 0 1 0
252 1 0 1 0
253 1 0 1 0
254 1 0 1 0
255 1 0 1 0
256 1 0 1 0
257 1 0 1 0
258 1 0 1 0
259 1 0 1 0
260 1 0 1 0
261 1 0 1 0
262 1 0 1 0
263 1 0 1 0
264 1 0 1 0
265 1 0 1 0
266 1 0 1 0
267 1 0 1 0
268 1 0 1 0
269 1 0 1 0
270 1 0 1 0
271 1 0 1 0
272 1 0 1 0
273 1 0 1 0
274 1 0 1 0
275 1 0 1 0
276 1 0 1 0
277 1 0 1 0
278 1 0 1 0
279 1 0 1 0
280 1 0 1 0
281 1 0 1 0
282 1 0 1 0
283 1 0 1 0
284 1 0 1 0
285 1 0 1 0
286 1 0 1 0
287 1 0 1 0
288 1 0 1 0
289 1 0 1 0
290 1 0 1 0
291 1 0 1 0
292 1 0 1 0
293 1 0 1 0
294 1 0 1 0
295 1 0 1 0
296 1 0 1 0
297 1 0 1 0
298 1 0 1 0
299 1 0 1 0
300 1 0 1 0
301 1 0 1 0
302 1 0 1 0
303 1 0 1 0
304 1 0 1 0
305 1 0 1 0
306 1 0 1 0
307 1 0 1 0
308 1 0 1 0
309 1 0 1 0
310 1 0 1 0
311 1 0 1 0
312 1 0 1 0
313 1 0 1 0
314 1 0 1 0
315 1 0 1 0
316 1 0 1 0
317 1 0 1 0
318 1 0 1 0
319 1 0 1 0
320 1 0 1 0
321 1 0 1 0
322 1 0 1 0
323 1 0 1 0
324 1 0 1 0
325 1 0 1 0
326 1 0 1 0
327 1 0 1 0
328 1 0 1 0
329 1 0 1 0
330 1 0 1 0
331 1 0 1 0
332 1 0 1 0
333 1 0 1 0
334 1 0 1 0
335 1 0 1 0
336 1 0 1 0
337 1 0 1 0
338 1 0 1 0
339 1 0 1 0
340 1 0 1 0
341 1 0 1 0
342 1 0 1 0
343 1 0 1 0
344 1 0 1 0
345 1 0 1 0
346 1 0 1 0
347 1 0 1 0
348 1 0 1 0
349 1 0 1 0
350 1 0 1 0
351 1 0 1 0
352 1 0 1 0
353 1 0 1 0
354 1 0 1 0
355 1 0 1 0
356 1 0 1 0
357 1 0 1 0
358 1 0 1 0
359 1 0 1 0
360 1 0 1 0
361 1 0 1 0
362 1 0 1 0
363 1 0 1 0
364 1 0 1 0
365 1 0 1 0
366 1 0 1 0
367 1 0 1 0
368 1 0 1 0
369 1 0 1 0
370 1 0 1 0
371 1 0 1 0
372 1 0 1 0
373 1 0 1 0
374 1 0 1 0
375 1 0 1 0
376 1 0 1 0
377 1 0 1 0
378 1 0 1 0
379 1 0 1 0
380 1 0 1 0
381 1 0 1 0
382 1 0 1 0
383 1 0 1 0
384 1 0 1 0
385 1 0 1 0
386 1 0 1 0
387 1 0 1 0
388 1 0 1 0
389 1 0 1 0
390 1 0 1 0
391 1 0 1 0
392 1 0 1 0
393 1 0 1 0
394 1 0 1 0
395 1 0 1 0
396 1 0 1 0
397 1 0 1 0
398 1 0 1 0
399 1 0 1 0
400 1 0 1 0
401 1 0 1 0
402 1 0 1 0
403 1 0 1 0
404 1 0 1 0
405 1 0 1 0
406 1 0 1 0
407 1 0 1 0
408 1 0 1 0
409 1 0 1 0
410 1 0 1 0
411 1 0 1 0
412 1 0 1 0
413 1 0 1 0
414 1 0 1 0
415 1 0 1 0
416 1 0 1 0
417 1 0 1 0
418 1 0 1 0
419 1 0 1 0
420 1 0 1 0
421 1 0 1 0
422 1 0 1 0
423 1 0 1 0
424 1 0 1 0
425 1 0 1 0
426 1 0 1 0
427 1 0 1 0
428 1 0 1 0
429 1 0 1 0
430 1 0 1 0
431 1 0 1 0
432 1 0 1 0
433 1 0 1 0
434 1 0 1 0
435 1 0 1 0
436 1 0 1 0
437 1 0 1 0
438 1 0 1 0
439 1 0 1 0
440 1 0 1 0
441 1 0 1 0
442 1 0 1 0
443 1 0 1 0
444 1 0 1 0
445 1 0 1 0
446 1 0 1 0
447 1 0 1 0
448 1 0 1 0
449 1 0 1 0
450 1 0 1 0
451 1 0 1 0
452 1 0 1 0
453 1 0 1 0
454 1 0 1 0
455 1 0 1 0
456 1 0 1 0
457 1 0 1 0
458 1 0 1 0
459 1 0 1 0
460 1 0 1 0
461 1 0 1 0
462 1 0 1 0
463 1 0 1 0
464 1 0 1 0
465 1 0 1 0
466 1 0 1 0
467 1 0 1 0
468 1 0 1 0
469 1 0 1 0
470 1 0 1 0
471 1 0 1 0
472 1 0 1 0
473 1 0 1 0
474 1 0 1 0
475 1 0 1 0
476 1 0 1 0
477 1 0 1 0
478 1 0 1 0
479 1 0 1 0
480 1 0 1 0
481 1 0 1 0
482 1 0 1 0
483 1 0 1 0
484 1 0 1 0
485 1 0 1 0
486 1 0 1 0
487 1 0 1 0
488 1 0 1 0
489 1 0 1 0
490 1 0 1 0
491 1 0 1 0
492 1 0 1 0
493 1 0 1 0
494 1 0 1 0
495 1 0 1 0
496 1 0 1 0
497 1 0 1 0
498 1 0 1 0
499 1 0 1 0
500 1 0 1 0
501 1 0 1 0
502 1 0 1 0
503 1 0 1 0
504 1 0 1 0
505 1 0 1 0
506 1 0 1 0
507 1 0 1 0
508 1 0 1 0
509 1 0 1 0
510 1 0 1 0
511 1 0 1 0
512 1 0 1 0
513 1 0 1 0
514 1 0 1 0
515 1 0 1 0
516 1 0 1 0
517 1 0 1 0
518 1 0 1 0
519 1 0 1 0
520 1 0 1 0
521 1 0 1 0
522 1 0 1 0
523 1 0 1 0
524 1 0 1 0
525 1 0 1 0
526 1 0 1 0
527 1 0 1 0
528 1 0 1 0
529 1 0 1 0
530 1 0 1 0
531 1 0 1 0
532 1 0 1 0
533 1 0 1 0
534 1 0 1 0
535 1 0 1 0
536 1 0 1 0
537 1 0 1 0
538 1 0 1 0
539 1 0 1 0
540 1 0 1 0
541 1 0 1 0
542 1 0 1 0
543 1 0 1 0
544 1 0 1 0
545 1 0 1 0
546 1 0 1 0
547 1 0 1 0
548 1 0 1 0
549 1 0 1 0
550 1 0 1 0
551 1 0 1 0
552 1 0 1 0
553 1 0 1 0
554 1 0 1 0
555 1 0 1 0
556 1 0 1 0
557 1 0 1 0
558 1 0 1 0
559 1 0 1 0
560 1 0 1 0
561 1 0 1 0
562 1 0 1 0
563 1 0 1 0
564 1 0 1 0
565 1 0 1 0
566 1 0 1 0
567 1 0 1 0
568 1 0 1 0
569 1 0 1 0
570 1 0 1 0
571 1 0 1 0
572 1 0 1 0
573 1 0 1 0
574 1 0 1 0
575 1 0 1 0
576 1 0 1 0
577 1 0 1 0
578 1 0 1 0
579 1 0 1 0
580 1 0 1 0
581 1 0 1 0
582 1 0 1 0
583 1 0 1 0
584 1 0 1 0
585 1 0 1 0
586 1 0 1 0
587 1 0 1 0
588 1 0 1 0
589 1 0 1 0
590 1 0 1 0
591 1 0 1 0
592 1 0 1 0
593 1 0 1 0
594 1 0 1 0
595 1 0 1 0
596 1 0 1 0
597 1 0 1 0
598 1 0 1 0
599 1 0 1 0
600 1 0 1 0
601 1 0 1 0
602 1 0 1 0
603 1 0 1 0
604 1 0 1 0
605 1 0 1 0
606 1 0 1 0
607 1 0 1 0
608 1 0 1 0
609 1 0 1 0
610 1 0 1 0
611 1 0 1 0
612 1 0 1 0
613 1 0 1 0
614 1 0 1 0
615 1 0 1 0
616 1 0 1 0
617 1 0 1 0
618 1 0 1 0
619 1 0 1 0
620 1 0 1 0
621 1 0 1 0
622 1 0 1 0
623 1 0 1 0
624 1 0 1 0
625 1 0 1 0
626 1 0 1 0
627 1 0 1 0
628 1 0 1 0
629 1 0 1 0
630 1 0 1 0
631 1 0 1 0
632 1 0 1 0
633 1 0 1 0
634 1 0 1 0
635 1 0 1 0
636 1 0 1 0
637 1 0 1 0
638 1 0 1 0
639 1 0 1 0
640 1 0 1 0
641 1 0 1 0
642 1 0 1 0
643 1 0 1 0
644 1 0 1 0
645 1 0 1 0
646 1 0 1 0
647 1 0 1 0
648 1 0 1 0
649 1 0 1 0
650 1 0 1 0
651 1 0 1 0
652 1 0 1 0
653 1 0 1 0
654 1 0 1 0
655 1 0 1 0
656 1 0 1 0
657 1 0 1 0
658 1 0 1 0
659 1 0 1 0
660 1 0 1 0
661 1 0 1 0
662 1 0 1 0
663 1 0 1 0
664 1 0 1 0
665 1 0 1 0
666 1 0 1 0
667 1 0 1 0
668 1 0 1 0
669 1 0 1 0
670 1 0 1 0
671 1 0 1 0
672 1 0 1 0
673 1 0 1 0
674 1 0 1 0
675 1 0 1 0
676 1 0 1 0
677 1 0 1 0
678 1 0 1 0
679 1 0 1 0
680 1 0 1 0
681 1 0 1 0
682 1 0 1 0
683 1 0 1 0
684 1 0 1 0
685 1 0 1 0
686 1 0 1 0
687 1 0 1 0
688 1 0 1 0
689 1 0 1 0
690 1 0 1 0
691 1 0 1 0
692 1 0 1 0
693 1 0 1 0
694 1 0 1 0
695 1 0 1 0
696 1 0 1 0
697 1 0 1 0
698 1 0 1 0
699 1 0 1 0
700 1 0 1 0
701 1 0 1 0
702 1 0 1 0
703 1 0 1 0
704 1 0 1 0
705 1 0 1 0
706 1 0 1 0
707 1 0 1 0
708 1 0 1 0
709 1 0 1 0
710 1 0 1 0
711 1 0 1 0
712 1 0 1 0
713 1 0 1 0
714 1 0 1 0
715 1 0 1 0
716 1 0 1 0
717 1 0 1 0
718 1 0 1 0
719 1 0 1 0
720 1 0 1 0
721 1 0 1 0
722 1 0 1 0
723 1 0 1 0
724 1 0 1 0
725 1 0 1 0
726 1 0 1 0
727 1 0 1 0
728 1 0 1 0
729 1 0 1 0
730 1 0 1 0
731 1 0 1 0
732 1 0 1 0
733 1 0 1 0
734 1 0 1 0
735 1 0 1 0
736 1 0 1 0
737 1 0 1 0
738 1 0 1 0
739 1 0 1 0
740 1 0 1 0
741 1 0 1 0
742 1 0 1 0
743 1 0 1 0
744 1 0 1 0
745 1 0 1 0
746 1 0 1 0
747 1 0 1 0
748 1 0 1 0
749 1 0 1 0
750 1 0 1 0
751 1 0 1 0
752 1 0 1 0
753 1 0 1 0
754 1 0 1 0
755 1 0 1 0
756 1 0 1 0
757 1 0 1 0
758 1 0 1 0
759 1 0 1 0
760 1 0 1 0
761 1 0 1 0
762 1 0 1 0
763 1 0 1 0
764 1 0 1 0
765 1 0 1 0
766 1 0 1 0
767 1 0 1 0
768 1 0 1 0
769 1 0 1 0
770 1 0 1 0
771 1 0 1 0
772 1 0 1 0
773 1 0 1 0
774 1 0 1 0
775 1 0 1 0
776 1 0 1 0
777 1 0 1 0
778 1 0 1 0
779 1 0 1 0
780 1 0 1 0
781 1 0 1 0
782 1 0 1 0
783 1 0 1 0
784 1 0 1 0
785 1 0 1 0
786 1 0 1 0
787 1 0 1 0
788 1 0 1 0
789 1 0 1 0
790 1 0 1 0
791 1 0 1 0
792 1 0 1 0
793 1 0 1 0
794 1 0 1 0
795 1 0 1 0
796 1 0 1 0
797 1 0 1 0
798 1 0 1 0
799 1 0 1 0
800 1 0 1 0
801 1 0 1 0
802 1 0 1 0
803 1 0 1 0
804 1 0 1 0
805 1 0 1 0
806 1 0 1 0
807 1 0 1 0
808 1 0 1 0
809 1 0 1 0
810 1 0 1 0
811 1 0 1 0
812 1 0 1 0
813 1 0 1 0
814 1 0 1 0
815 1 0 1 0
816 1 0 1 0
817 1 0 1 0
818 1 0 1 0
819 1 0 1 0
820 1 0 1 0
821 1 0 1 0
822 1 0 1 0
823 1 0 1 0
824 1 0 1 0
825 1 0 1 0
826 1 0 1 0
827 1 0 1 0
828 1 0 1 0
829 1 0 1 0
830 1 0 1 0
831 1 0 1 0
832 1 0 1 0
833 1 0 1 0
834 1 0 1 0
835 1 0 1 0
836 1 0 1 0
837 1 0 1 0
838 1 0 1 0
839 1 0 1 0
840 1 0 1 0
841 1 0 1 0
842 1 0 1 0
843 1 0 1 0
844 1 0 1 0
845 1 0 1 0
846 1 0 1 0
847 1 0 1 0
848 1 0 1 0
849 1 0 1 0
850 1 0 1 0
851 1 0 1 0
852 1 0 1 0
853 1 0 1 0
854 1 0 1 0
855 1 0 1 0
856 1 0 1 0
857 1 0 1 0
858 1 0 1 0
859 1 0 1 0
860 1 0 1 0
861 1 0 1 0
862 1 0 1 0
863 1 0 1 0
864 1 0 1 0
865 1 0 1 0
866 1 0 1 0
867 1 0 1 0
868 1 0 1 0
869 1 0 1 0
870 1 0 1 0
871 1 0 1 0
872 1 0 1 0
873 1 0 1 0
874 1 0 1 0
875 1 0 1 0
876 1 0 1 0
877 1 0 1 0
878 1 0 1 0
879 1 0 1 0
880 1 0 1 0
881 1 0 1 0
882 1 0 1 0
883 1 0 1 0
884 1 0 1 0
885 1 0 1 0
886 1 0 1 0
887 1 0 1 0
888 1 0 1 0
889 1 0 1 0
890 1 0 1 0
891 1 0 1 0
892 1 0 1 0
893 1 0 1 0
894 1 0 1 0
895 1 0 1 0
896 1 0 1 0
897 1 0 1 0
898 1 0 1 0
899 1 0 1 0
900 1 0 1 0
901 1 0 1 0
902 1 0 1 0
903 1 0 1 0
904 1 0 1 0
905 1 0 1 0
906 1 0 1 0
907 1 0 1 0
908 1 0 1 0
909 1 0 1 0
910 1 0 1 0
911 1 0 1 0
912 1 0 1 0
913 1 0 1 0
914 1 0 1 0
915 1 0 1 0
916 1 0 1 0
917 1 0 1 0
918 1 0 1 0
919 1 0 1 0
920 1 0 1 0
921 1 0 1 0
922 1 0 1 0
923 1 0 1 0
924 1 0 1 0
925 1 0 1 0
926 1 0 1 0
927 1 0 1 0
928 1 0 1 0
929 1 0 1 0
930 1 0 1 0
931 1 0 1 0
932 1 0 1 0
933 1 0 1 0
934 1 0 1 0
935 1 0 1 0
936 1 0 1 0
937 1 0 1 0
938 1 0 1 0
939 1 0 1 0
940 1 0 1 0
941 1 0 1 0
942 1 0 1 0
943 1 0 1 0
944 1 0 1 0
945 1 0 1 0
946 1 0 1 0
947 1 0 1 0
948 1 0 1 0
949 1 0 1 0
950 1 0 1 0
951 1 0 1 0
952 1 0 1 0
953 1 0 1 0
954 1 0 1 0
955 1 0 1 0
956 1 0 1 0
957 1 0 1 0
958 1 0 1 0
959 1 0 1 0
960 1 0 1 0
961 1 0 1 0
962 1 0 1 0
963 1 0 1 0
964 1 0 1 0
965 1 0 1 0
966 1 0 1 0
967 1 0 1 0
968 1 0 1 0
969 1 0 1 0
970 1 0 1 0
971 1 0 1 0
972 1 0 1 0
973 1 0 1 0
974 1 0 1 0
975 1 0 1 0
976 1 0 1 0
977 1 0 1 0
978 1 0 1 0
979 1 0 1 0
980 1 0 1 0
981 1 0 1 0
982 1 0 1 0
983 1 0 1 0
984 1 0 1 0
985 1 0 1 0
986 1 0 1 0
987 1 0 1 0
988 1 0 1 0
989 1 0 1 0
990 1 0 1 0
991 1 0 1 0
992 1 0 1 0
993 1 0 1 0
994 1 0 1 0
995 1 0 1 0
996 1 0 1 0
997 1 0 1 0
998 1 0 1 0
999 1 0 1 0
1000 1 0 1 0
1001 1 0 1 0
1002 1 0 1 0
1003 1 0 1 0
1004 1 0 1 0
1005 1 0 1 0
1006 1 0 1 0
1007 1 0 1 0
1008 1 0 1 0
1009 1 0 1 0
1010 1 0 1 0
1011 1 0 1 0
1012 1 0 1 0
1013 1 0 1 0
1014 1 0 1 0
1015 1 0 1 0
1016 1 0 1 0
1017 1 0 1 0
1018 1 0 1 0
1019 1 0 1 0
1020 1 0 1 0
1021 1 0 1 0
1022 1 0 1 0
1023 1 0 1 0
1024 1 0 1 0
1025 1 0 1 0
1026 1 0 1 0
1027 1 0 1 0
1028 1 0 1 0
1029 1 0 1 0
1030 1 0 1 0
1031 1 0 1 0
1032 1 0 1 0
1033 1 0 1 0
1034 1 0 1 0
1035 1 0 1 0
1036 1 0 1 0
1037 1 0 1 0
1038 1 0 1 0
1039 1 0 1 0
1040 1 0 1 0
1041 1 0 1 0
1042 1 0 1 0
1043 1 0 1 0
1044 1 0 1 0
1045 1 0 1 0
1046 1 0 1 0
1047 1 0 1 0
1048 1 0 1 0
1049 1 0 1 0
1050 1 0 1 0
1051 1 0 1 0
1052 1 0 1 0
1053 1 0 1 0
1054 1 0 1 0
1055 1 0 1 0
1056 1 0 1 0
1057 1 0 1 0
1058 1 0 1 0
1059 1 0 1 0
1060 1 0 1 0
1061 1 0 1 0
1062 1 0 1 0
1063 1 0 1 0
1064 1 0 1 0
1065 1 0 1 0
1066 1 0 1 0
1067 1 0 1 0
1068 1 0 1 0
1069 1 0 1 0
1070 1 0 1 0
1071 1 0 1 0
1072 1 0 1 0
1073 1 0 1 0
1074 1 0 1 0
1075 1 0 1 0
1076 1 0 1 0
1077 1 0 1 0
1078 1 0 1 0
1079 1 0 1 0
1080 1 0 1 0
1081 1 0 1 0
1082 1 0 1 0
1083 1 0 1 0
1084 1 0 1 0
1085 1 0 1 0
1086 1 0 1 0
1087 1 0 1 0
1088 1 0 1 0
1089 1 0 1 0
1090 1 0 1 0
1091 1 0 1 0
1092 1 0 1 0
1093 1 0 1 0
1094 1 0 1 0
1095 1 0 1 0
1096 1 0 1 0
1097 1 0 1 0
1098 1 0 1 0
1099 1 0 1 0
1100 1 0 1 0
1101 1 0 1 0
1102 1 0 1 0
1103 1 0 1 0
1104 1 0 1 0
1105 1 0 1 0
1106 1 0 1 0
1107 1 0 1 0
1108 1 0 1 0
1109 1 0 1 0
1110 1 0 1 0
1111 1 0 1 0
1112 1 0 1 0
1113 1 0 1 0
1114 1 0 1 0
1115 1 0 1 0
1116 1 0 1 0
1117 1 0 1 0
1118 1 0 1 0
1119 1 0 1 0
1120 1 0 1 0
1121 1 0 1 0
1122 1 0 1 0
1123 1 0 1 0
1124 1 0 1 0
1125 1 0 1 0
1126 1 0 1 0
1127 1 0 1 0
1128 1 0 1 0
1129 1 0 1 0
1130 1 0 1 0
1131 1 0 1 0
1132 1 0 1 0
1133 1 0 1 0
1134 1 0 1 0
1135 1 0 1 0
1136 1 0 1 0
1137 1 0 1 0
1138 1 0 1 0
1139 1 0 1 0
1140 1 0 1 0
1141 1 0 1 0
1142 1 0 1 0
1143 1 0 1 0
1144 1 0 1 0
1145 1 0 1 0
1146 1 0 1 0
1147 1 0 1 0
1148 1 0 1 0
1149 1 0 1 0
1150 1 0 1 0
1151 1 0 1 0
1152 1 0 1 0
1153 1 0 1 0
1154 1 0 1 0
1155 1 0 1 0
1156 1 0 1 0
1157 1 0 1 0
1158 1 0 1 0
1159 1 0 1 0
1160 1 0 1 0
1161 1 0 1 0
1162 1 0 1 0
1163 1 0 1 0
1164 1 0 1 0
1165 1 0 1 0
1166 1 0 1 0
1167 1 0 1 0
1168 1 0 1 0
1169 1 0 1 0
1170 1 0 1 0
1171 1 0 1 0
1172 1 0 1 0
1173 1 0 1 0
1174 1 0 1 0
1175 1 0 1 0
1176 1 0 1 0
1177 1 0 1 0
1178 1 0 1 0
1179 1 0 1 0
1180 1 0 1 0
1181 1 0 1 0
1182 1 0 1 0
1183 1 0 1 0
1184 1 0 1 0
1185 1 0 1 0
1186 1 0 1 0
1187 1 0 1 0
1188 1 0 1 0
1189 1 0 1 0
1190 1 0 1 0
1191 1 0 1 0
1192 1 0 1 0
1193 1 0 1 0
1194 1 0 1 0
1195 1 0 1 0
1196 1 0 1 0
1197 1 0 1 0
1198 1 0 1 0
1199 1 0 1 0
1200 1 0 1 0
1201 1 0 1 0
1202 1 0 1 0
1203 1 0 1 0
1204 1 0 1 0
1205 1 0 1 0
1206 1 0 1 0
1207 1 0 1 0
1208 1 0 1 0
1209 1 0 1 0
1210 1 0 1 0
1211 1 0 1 0
1212 1 0 1 0
1213 1 0 1 0
1214 1 0 1 0
1215 1 0 1 0
1216 1 0 1 0
1217 1 0 1 0
1218 1 0 1 0
1219 1 0 1 0
1220 1 0 1 0
1221 1 0 1 0
1222 1 0 1 0
1223 1 0 1 0
1224 1 0 1 0
1225 1 0 1 0
1226 1 0 1 0
1227 1 0 1 0
1228 1 0 1 0
1229 1 0 1 0
1230 1 0 1 0
1231 1 0 1 0
1232 1 0 1 0
1233 1 0 1 0
1234 1 0 1 0
1235 1 0 1 0
1236 1 0 1 0
1237 1 0 1 0
1238 1 0 1 0
1239 1 0 1 0
1240 1 0 1 0
1241 1 0 1 0
1242 1 0 1 0
1243 1 0 1 0
1244 1 0 1 0
1245 1 0 1 0
1246 1 0 1 0
1247 1 0 1 0
1248 1 0 1 0
1249 1 0 1 0
1250 1 0 1 0
1251 1 0 1 0
1252 1 0 1 0
1253 1 0 1 0
1254 1 0 1 0
1255 1 0 1 0
1256 1 0 1 0
1257 1 0 1 0
1258 1 0 1 0
1259 1 0 1 0
1260 1 0 1 0
1261 1 0 1 0
1262 1 0 1 0
1263 1 0 1 0
1264 1 0 1 0
1265 1 0 1 0
1266 1 0 1 0
1267 1 0 1 0
1268 1 0 1 0
1269 1 0 1 0
1270 1 0 1 0
1271 1 0 1 0
1272 1 0 1 0
1273 1 0 1 0
1274 1 0 1 0
1275 1 0 1 0
1276 1 0 1 0
1277 1 0 1 0
1278 1 0 1 0
1279 1 0 1 0
1280 1 0 1 0
1281 1 0 1 0
1282 1 0 1 0
1283 1 0 1 0
1284 1 0 1 0
1285 1 0 1 0
1286 1 0 1 0
1287 1 0 1 0
1288 1 0 1 0
1289 1 0 1 0
1290 1 0 1 0
1291 1 0 1 0
1292 1 0 1 0
1293 1 0 1 0
1294 1 0 1 0
1295 1 0 1 0
1296 1 0 1 0
1297 1 0 1 0
1298 1 0 1 0
1299 1 0 1 0
1300 1 0 1 0
1301 1 0 1 0
1302 1 0 1 0
1303 1 0 1 0
1304 1 0 1 0
1305 1 0 1 0
1306 1 0 1 0
1307 1 0 1 0
1308 1 0 1 0
1309 1 0 1 0
1310 1 0 1 0
1311 1 0 1 0
1312 1 0 1 0
1313 1 0 1 0
1314 1 0 1 0
1315 1 0 1 0
1316 1 0 1 0
1317 1 0 1 0
1318 1 0 1 0
1319 1 0 1 0
1320 1 0 1 0
1321 1 0 1 0
1322 1 0 1 0
1323 1 0 1 0
1324 1 0 1 0
1325 1 0 1 0
1326 1 0 1 0
1327 1 0 1 0
1328 1 0 1 0
1329 1 0 1 0
1330 1 0 1 0
1331 1 0 1 0
1332 1 0 1 0
1333 1 0 1 0
1334 1 0 1 0
1335 1 0 1 0
1336 1 0 1 0
1337 1 0 1 0
1338 1 0 1 0
1339 1 0 1 0
1340 1 0 1 0
1341 1 0 1 0
1342 1 0 1 0
1343 1 0 1 0
1344 1 0 1 0
1345 1 0 1 0
1346 1 0 1 0
1347 1 0 1 0
1348 1 0 1 0
1349 1 0 1 0
1350 1 0 1 0
1351 1 0 1 0
1352 1 0 1 0
1353 1 0 1 0
1354 1 0 1 0
1355 1 0 1 0
1356 1 0 1 0
1357 1 0 1 0
1358 1 0 1 0
1359 1 0 1 0
1360 1 0 1 0
1361 1 0 1 0
1362 1 0 1 0
1363 1 0 1 0
1364 1 0 1 0
1365 1 0 1 0
1366 1 0 1 0
1367 1 0 1 0
1368 1 0 1 0
1369 1 0 1 0
1370 1 0 1 0
1371 1 0 1 0
1372 1 0 1 0
1373 1 0 1 0
1374 1 0 1 0
1375 1 0 1 0
1376 1 0 1 0
1377 1 0 1 0
1378 1 0 1 0
1379 1 0 1 0
1380 1 0 1 0
1381 1 0 1 0
1382 1 0 1 0
1383 1 0 1 0
1384 1 0 1 0
1385 1 0 1 0
1386 1 0 1 0
1387 1 0 1 0
1388 1 0 1 0
1389 1 0 1 0
1390 1 0 1 0
1391 1 0 1 0
1392 1 0 1 0
1393 1 0 1 0
1394 1 0 1 0
1395 1 0 1 0
1396 1 0 1 0
1397 1 0 1 0
1398 1 0 1 0
1399 1 0 1 0
1400 1 0 1 0
1401 1 0 1 0
1402 1 0 1 0
1403 1 0 1 0
1404 1 0 1 0
1405 1 0 1 0
1406 1 0 1 0
1407 1 0 1 0
1408 1 0 1 0
1409 1 0 1 0
1410 1 0 1 0
1411 1 0 1 0
1412 1 0 1 0
1413 1 0 1 0
1414 1 0 1 0
1415 1 0 1 0
1416 1 0 1 0
1417 1 0 1 0
1418 1 0 1 0
1419 1 0 1 0
1420 1 0 1 0
1421 1 0 1 0
1422 1 0 1 0
1423 1 0 1 0
1424 1 0 1 0
1425 1 0 1 0
1426 1 0 1 0
1427 1 0 1 0
1428 1 0 1 0
1429 1 0 1 0
1430 1 0 1 0
1431 1 0 1 0
1432 1 0 1 0
1433 1 0 1 0
1434 1 0 1 0
1435 1 0 1 0
1436 1 0 1 0
1437 1 0 1 0
1438 1 0 1 0
1439 1 0 1 0
1440 1 0 1 0
1441 1 0 1 0
1442 1 0 1 0
1443 1 0 1 0
1444 1 0 1 0
1445 1 0 1 0
1446 1 0 1 0
1447 1 0 1 0
1448 1 0 1 0
1449 1 0 1 0
1450 1 0 1 0
1451 1 0 1 0
1452 1 0 1 0
1453 1 0 1 0
1454 1 0 1 0
1455 1 0 1 0
1456 1 0 1 0
1457 1 0 1 0
1458 1 0 1 0
1459 1 0 1 0
1460 1 0 1 0
1461 1 0 1 0
1462 1 0 1 0
1463 1 0 1 0
1464 1 0 1 0
1465 1 0 1 0
1466 1 0 1 0
1467 1 0 1 0
1468 1 0 1 0
1469 1 0 1 0
1470 1 0 1 0
1471 1 0 1 0
1472 1 0 1 0
1473 1 0 1 0
1474 1 0 1 0
1475 1 0 1 0
1476 1 0 1 0
1477 1 0 1 0
1478 1 0 1 0
1479 1 0 1 0
1480 1 0 1 0
1481 1 0 1 0
1482 1 0 1 0
1483 1 0 1 0
1484 1 0 1 0
1485 1 0 1 0
1486 1 0 1 0
1487 1 0 1 0
1488 1 0 1 0
1489 1 0 1 0
1490 1 0 1 0
1491 1 0 1 0
1492 1 0 1 0
1493 1 0 1 0
1494 1 0 1 0
1495 1 0 1 0
1496 1 0 1 0
1497 1 0 1 0
1498 1 0 1 0
1499 1 0 1 0
1500 1 0 1 0
1501 1 0 1 0
1502 1 0 1 0
1503 1 0 1 0
1504 1 0 1 0
1505 1 0 1 0
1506 1 0 1 0
1507 1 0 1 0
1508 1 0 1 0
1509 1 0 1 0
1510 1 0 1 0
1511 1 0 1 0
1512 1 0 1 0
1513 1 0 1 0
1514 1 0 1 0
1515 1 0 1 0
1516 1 0 1 0
1517 1 0 1 0
1518 1 0 1 0
1519 1 0 1 0
1520 1 0 1 0
1521 1 0 1 0
1522 1 0 1 0
1523 1 0 1 0
1524 1 0 1 0
1525 1 0 1 0
1526 1 0 1 0
1527 1 0 1 0
1528 1 0 1 0
1529 1 0 1 0
1530 1 0 1 0
1531 1 0 1 0
1532 1 0 1 0
1533 1 0 1 0
1534 1 0 1 0
1535 1 0 1 0
1536 1 0 1 0
1537 1 0 1 0
1538 1 0 1 0
1539 1 0 1 0
1540 1 0 1 0
1541 1 0 1 0
1542 1 0 1 0
1543 1 0 1 0
1544 1 0 1 0
1545 1 0 1 0
1546 1 0 1 0
1547 1 0 1 0
1548 1 0 1 0
1549 1 0 1 0
1550 1 0 1 0
1551 1 0 1 0
1552 1 0 1 0
1553 1 0 1 0
1554 1 0 1 0
1555 1 0 1 0
1556 1 0 1 0
1557 1 0 1 0
1558 1 0 1 0
1559 1 0 1 0
1560 1 0 1 0
1561 1 0 1 0
1562 1 0 1 0
1563 1 0 1 0
1564 1 0 1 0
1565 1 0 1 0
1566 1 0 1 0
1567 1 0 1 0
1568 1 0 1 0
1569 1 0 1 0
1570 1 0 1 0
1571 1 0 1 0
1572 1 0 1 0
1573 1 0 1 0
1574 1 0 1 0
1575 1 0 1 0
1576 1 0 1 0
1577 1 0 1 0
1578 1 0 1 0
1579 1 0 1 0
1580 1 0 1 0
1581 1 0 1 0
1582 1 0 1 0
1583 1 0 1 0
1584 1 0 1 0
1585 1 0 1 0
1586 1 0 1 0
1587 1 0 1 0
1588 1 0 1 0
1589 1 0 1 0
1590 1 0 1 0
1591 1 0 1 0
1592 1 0 1 0
1593 1 0 1 0
1594 1 0 1 0
1595 1 0 1 0
1596 1 0 1 0
1597 1 0 1 0
1598 1 0 1 0
1599 1 0 1 0
1600 1 0 1 0
1601 1 0 1 0
1602 1 0 1 0
1603 1 0 1 0
1604 1 0 1 0
1605 1 0 1 0
1606 1 0 1 0
1607 1 0 1 0
1608 1 0 1 0
1609 1 0 1 0
1610 1 0 1 0
1611 1 0 1 0
1612 1 0 1 0
1613 1 0 1 0
1614 1 0 1 0
1615 1 0 1 0
1616 1 0 1 0
1617 1 0 1 0
1618 1 0 1 0
1619 1 0 1 0
1620 1 0 1 0
1621 1 0 1 0
1622 1 0 1 0
1623 1 0 1 0
1624 1 0 1 0
1625 1 0 1 0
1626 1 0 1 0
1627 1 0 1 0
1628 1 0 1 0
1629 1 0 1 0
1630 1 0 1 0
1631 1 0 1 0
1632 1 0 1 0
1633 1 0 1 0
1634 1 0 1 0
1635 1 0 1 0
1636 1 0 1 0
1637 1 0 1 0
1638 1 0 1 0
1639 1 0 1 0
1640 1 0 1 0
1641 1 0 1 0
1642 1 0 1 0
1643 1 0 1 0
1644 1 0 1 0
1645 1 0 1 0
1646 1 0 1 0
1647 1 0 1 0
1648 1 0 1 0
1649 1 0 1 0
1650 1 0 1 0
1651 1 0 1 0
1652 1 0 1 0
1653 1 0 1 0
1654 1 0 1 0
1655 1 0 1 0
1656 1 0 1 0
1657 1 0 1 0
1658 1 0 1 0
1659 1 0 1 0
1660 1 0 1 0
1661 1 0 1 0
1662 1 0 1 0
1663 1 0 1 0
1664 1 0 1 0
1665 1 0 1 0
1666 1 0 1 0
1667 1 0 1 0
1668 1 0 1 0
1669 1 0 1 0
1670 1 0 1 0
1671 1 0 1 0
1672 1 0 1 0
1673 1 0 1 0
1674 1 0 1 0
1675 1 0 1 0
1676 1 0 1 0
1677 1 0 1 0
1678 1 0 1 0
1679 1 0 1 0
1680 1 0 1 0
1681 1 0 1 0
1682 1 0 1 0
1683 1 0 1 0
1684 1 0 1 0
1685 1 0 1 0
1686 1 0 1 0
1687 1 0 1 0
1688 1 0 1 0
1689 1 0 1 0
1690 1 0 1 0
1691 1 0 1 0
1692 1 0 1 0
1693 1 0 1 0
1694 1 0 1 0
1695 1 0 1 0
1696 1 0 1 0
1697 1 0 1 0
1698 1 0 1 0
1699 1 0 1 0
1700 1 0 1 0
1701 1 0 1 0
1702 1 0 1 0
1703 1 0 1 0
1704 1 0 1 0
1705 1 0 1 0
1706 1 0 1 0
1707 1 0 1 0
1708 1 0 1 0
1709 1 0 1 0
1710 1 0 1 0
1711 1 0 1 0
1712 1 0 1 0
1713 1 0 1 0
1714 1 0 1 0
1715 1 0 1 0
1716 1 0 1 0
1717 1 0 1 0
1718 1 0 1 0
1719 1 0 1 0
1720 1 0 1 0
1721 1 0 1 0
1722 1 0 1 0
1723 1 0 1 0
1724 1 0 1 0
1725 1 0 1 0
1726 1 0 1 0
1727 1 0 1 0
1728 1 0 1 0
1729 1 0 1 0
1730 1 0 1 0
1731 1 0 1 0
1732 1 0 1 0
1733 1 0 1 0
1734 1 0 1 0
1735 1 0 1 0
1736 1 0 1 0
1737 1 0 1 0
1738 1 0 1 0
1739 1 0 1 0
1740 1 0 1 0
1741 1 0 1 0
1742 1 0 1 0
1743 1 0 1 0
1744 1 0 1 0
1745 1 0 1 0
1746 1 0 1 0
1747 1 0 1 0
1748 1 0 1 0
1749 1 0 1 0
1750 1 0 1 0
1751 1 0 1 0
1752 1 0 1 0
1753 1 0 1 0
1754 1 0 1 0
1755 1 0 1 0
1756 1 0 1 0
1757 1 0 1 0
1758 1 0 1 0
1759 1 0 1 0
1760 1 0 1 0
1761 1 0 1 0
1762 1 0 1 0
1763 1 0 1 0
1764 1 0 1 0
1765 1 0 1 0
1766 1 0 1 0
1767 1 0 1 0
1768 1 0 1 0
1769 1 0 1 0
1770 1 0 1 0
1771 1 0 1 0
1772 1 0 1 0
1773 1 0 1 0
1774 1 0 1 0
1775 1 0 1 0
1776 1 0 1 0
1777 1 0 1 0
1778 1 0 1 0
1779 1 0 1 0
1780 1 0 1 0
1781 1 0 1 0
1782 1 0 1 0
1783 1 0 1 0
1784 1 0 1 0
1785 1 0 1 0
1786 1 0 1 0
1787 1 0 1 0
1788 1 0 1 0
1789 1 0 1 0
1790 1 0 1 0
1791 1 0 1 0
1792 1 0 1 0
1793 1 0 1 0
1794 1 0 1 0
1795 1 0 1 0
1796 1 0 1 0
1797 1 0 1 0
1798 1 0 1 0
1799 1 0 1 0
1800 1 0 1 0
1801 1 0 1 0
1802 1 0 1 0
1803 1 0 1 0
1804 1 0 1 0
1805 1 0 1 0
1806 1 0 1 0
1807 1 0 1 0
1808 1 0 1 0
1809 1 0 1 0
1810 1 0 1 0
1811 1 0 1 0
1812 1 0 1 0
1813 1 0 1 0
1814 1 0 1 0
1815 1 0 1 0
1816 1 0 1 0
1817 1 0 1 0
1818 1 0 1 0
1819 1 0 1 0
1820 1 0 1 0
1821 1 0 1 0
1822 1 0 1 0
1823 1 0 1 0
1824 1 0 1 0
1825 1 0 1 0
1826 1 0 1 0
1827 1 0 1 0
1828 1 0 1 0
1829 1 0 1 0
1830 1 0 1 0
1831 1 0 1 0
1832 1 0 1 0
1833 1 0 1 0
1834 1 0 1 0
1835 1 0 1 0
1836 1 0 1 0
1837 1 0 1 0
1838 1 0 1 0
1839 1 0 1 0
1840 1 0 1 0
1841 1 0 1 0
1842 1 0 1 0
1843 1 0 1 0
1844 1 0 1 0
1845 1 0 1 0
1846 1 0 1 0
1847 1 0 1 0
1848 1 0 1 0
1849 1 0 1 0
1850 1 0 1 0
1851 1 0 1 0
1852 1 0 1 0
1853 1 0 1 0
1854 1 0 1 0
1855 1 0 1 0
1856 1 0 1 0
1857 1 0 1 0
1858 1 0 1 0
1859 1 0 1 0
1860 1 0 1 0
1861 1 0 1 0
1862 1 0 1 0
1863 1 0 1 0
1864 1 0 1 0
1865 1 0 1 0
1866 1 0 1 0
1867 1 0 1 0
1868 1 0 1 0
1869 1 0 1 0
1870 1 0 1 0
1871 1 0 1 0
1872 1 0 1 0
1873 1 0 1 0
1874 1 0 1 0
1875 1 0 1 0
1876 1 0 1 0
1877 1 0 1 0
1878 1 0 1 0
1879 1 0 1 0
1880 1 0 1 0
1881 1 0 1 0
1882 1 0 1 0
1883 1 0 1 0
1884 1 0 1 0
1885 1 0 1 0
1886 1 0 1 0
1887 1 0 1 0
1888 1 0 1 0
1889 1 0 1 0
1890 1 0 1 0
1891 1 0 1 0
1892 1 0 1 0
1893 1 0 1 0
1894 1 0 1 0
1895 1 0 1 0
1896 1 0 1 0
1897 1 0 1 0
1898 1 0 1 0
1899 1 0 1 0
1900 1 0 1 0
1901 1 0 1 0
1902 1 0 1 0
1903 1 0 1 0
1904 1 0 1 0
1905 1 0 1 0
1906 1 0 1 0
1907 1 0 1 0
1908 1 0 1 0
1909 1 0 1 0
1910 1 0 1 0
1911 1 0 1 0
1912 1 0 1 0
1913 1 0 1 0
1914 1 0 1 0
1915 1 0 1 0
1916 1 0 1 0
1917 1 0 1 0
1918 1 0 1 0
1919 1 0 1 0
1920 1 0 1 0
1921 1 0 1 0
1922 1 0 1 0
1923 1 0 1 0
1924 1 0 1 0
1925 1 0 1 0
1926 1 0 1 0
1927 1 0 1 0
1928 1 0 1 0
1929 1 0 1 0
1930 1 0 1 0
1931 1 0 1 0
1932 1 0 1 0
1933 1 0 1 0
1934 1 0 1 0
1935 1 0 1 0
1936 1 0 1 0
1937 1 0 1 0
1938 1 0 1 0
1939 1 0 1 0
1940 1 0 1 0
1941 1 0 1 0
1942 1 0 1 0
1943 1 0 1 0
1944 1 0 1 0
1945 1 0 1 0
1946 1 0 1 0
1947 1 0 1 0
1948 1 0 1 0
1949 1 0 1 0
1950 1 0 1 0
1951 1 0 1 0
1952 1 0 1 0
1953 1 0 1 0
1954 1 0 1 0
1955 1 0 1 0
1956 1 0 1 0
1957 1 0 1 0
1958 1 0 1 0
1959 1 0 1 0
1960 1 0 1 0
1961 1 0 1 0
1962 1 0 1 0
1963 1 0 1 0
1964 1 0 1 0
1965 1 0 1 0
1966 1 0 1 0
1967 1 0 1 0
1968 1 0 1 0
1969 1 0 1 0
1970 1 0 1 0
1971 1 0 1 0
1972 1 0 1 0
1973 1 0 1 0
1974 1 0 1 0
1975 1 0 1 0
1976 1 0 1 0
1977 1 0 1 0
1978 1 0 1 0
1979 1 0 1 0
1980 1 0 1 0
1981 1 0 1 0
1982 1 0 1 0
1983 1 0 1 0
1984 1 0 1 0
1985 1 0 1 0
1986 1 0 1 0
1987 1 0 1 0
1988 1 0 1 0
1989 1 0 1 0
1990 1 0 1 0
1991 1 0 1 0
1992 1 0 1 0
1993 1 0 1 0
1994 1 0 1 0
1995 1 0 1 0
1996 1 0 1 0
1997 1 0 1 0
1998 1 0 1 0
1999 1 0 1 0
2000 1 0 1 0
2001 1 0 1 0
2002 1 0 1 0
2003 1 0 1 0
2004 1 0 1 0
2005 1 0 1 0
2006 1 0 1 0
2007 1 0 1 0
2008 1 0 1 0
2009 1 0 1 0
2010 1 0 1 0
2011 1 0 1 0
2012 1 0 1 0
2013 1 0 1 0
2014 1 0 1 0
2015 1 0 1 0
2016 1 0 1 0
2017 1 0 1 0
2018 1 0 1 0
2019 1 0 1 0
2020 1 0 1 0
2021 1 0 1 0
2022 1 0 1 0
2023 1 0 1 0
2024 1 0 1 0
2025 1 0 1 0
2026 1 0 1 0
2027 1 0 1 0
2028 1 0 1 0
2029 1 0 1 0
2030 1 0 1 0
2031 1 0 1 0
2032 1 0 1 0
2033 1 0 1 0
2034 1 0 1 0
2035 1 0 1 0
2036 1 0 1 0
2037 1 0 1 0
2038 1 0 1 0
2039 1 0 1 0
2040 1 0 1 0
2041 1 0 1 0
2042 1 0 1 0
2043 1 0 1 0
2044 1 0 1 0
2045 1 0 1 0
2046 1 0 1 0
2047 1 0 1 0
2048 1 0 1 0
2049 1 0 1 0
2050 1 0 1 0
2051 1 0 1 0
2052 1 0 1 0
2053 1 0 1 0
2054 1 0 1 0
2055 1 0 1 0
2056 1 0 1 0
2057 1 0 1 0
2058 1 0 1 0
2059 1 0 1 0
2060 1 0 1 0
2061 1 0 1 0
2062 1 0 1 0
2063 1 0 1 0
2064 1 0 1 0
2065 1 0 1 0
2066 1 0 1 0
2067 1 0 1 0
2068 1 0 1 0
2069 1 0 1 0
2070 1 0 1 0
2071 1 0 1 0
2072 1 0 1 0
2073 1 0 1 0
2074 1 0 1 0
2075 1 0 1 0
2076 1 0 1 0
2077 1 0 1 0
2078 1 0 1 0
2079 1 0 1 0
2080 1 0 1 0
2081 1 0 1 0
2082 1 0 1 0
2083 1 0 1 0
2084 1 0 1 0
2085 1 0 1 0
2086 1 0 1 0
2087 1 0 1 0
2088 1 0 1 0
2089 1 0 1 0
2090 1 0 1 0
2091 1 0 1 0
2092 1 0 1 0
2093 1 0 1 0
2094 1 0 1 0
2095 1 0 1 0
2096 1 0 1 0
2097 1 0 1 0
2098 1 0 1 0
2099 1 0 1 0
2100 1 0 1 0
2101 1 0 1 0
2102 1 0 1 0
2103 1 0 1 0
2104 1 0 1 0
2105 1 0 1 0
2106 1 0 1 0
2107 1 0 1 0
2108 1 0 1 0
2109 1 0 1 0
2110 1 0 1 0
2111 1 0 1 0
2112 1 0 1 0
2113 1 0 1 0
2114 1 0 1 0
2115 1 0 1 0
2116 1 0 1 0
2117 1 0 1 0
2118 1 0 1 0
2119 1 0 1 0
2120 1 0 1 0
2121 1 0 1 0
2122 1 0 1 0
2123 1 0 1 0
2124 1 0 1 0
2125 1 0 1 0
2126 1 0 1 0
2127 1 0 1 0
2128 1 0 1 0
2129 1 0 1 0
2130 1 0 1 0
2131 1 0 1 0
2132 1 0 1 0
2133 1 0 1 0
2134 1 0 1 0
2135 1 0 1 0
2136 1 0 1 0
2137 1 0 1 0
2138 1 0 1 0
2139 1 0 1 0
2140 1 0 1 0
2141 1 0 1 0
2142 1 0 1 0
2143 1 0 1 0
2144 1 0 1 0
2145 1 0 1 0
2146 1 0 1 0
2147 1 0 1 0
2148 1 0 1 0
2149 1 0 1 0
2150 1 0 1 0
2151 1 0 1 0
2152 1 0 1 0
2153 1 0 1 0
2154 1 0 1 0
2155 1 0 1 0
2156 1 0 1 0
2157 1 0 1 0
2158 1 0 1 0
2159 1 0 1 0
2160 1 0 1 0
2161 1 0 1 0
2162 1 0 1 0
2163 1 0 1 0
2164 1 0 1 0
2165 1 0 1 0
2166 1 0 1 0
2167 1 0 1 0
2168 1 0 1 0
2169 1 0 1 0
2170 1 0 1 0
2171 1 0 1 0
2172 1 0 1 0
2173 1 0 1 0
2174 1 0 1 0
2175 1 0 1 0
2176 1 0 1 0
2177 1 0 1 0
2178 1 0 1 0
2179 1 0 1 0
2180 1 0 1 0
2181 1 0 1 0
2182 1 0 1 0
2183 1 0 1 0
2184 1 0 1 0
2185 1 0 1 0
2186 1 0 1 0
2187 1 0 1 0
2188 1 0 1 0
2189 1 0 1 0
2190 1 0 1 0
2191 1 0 1 0
2192 1 0 1 0
2193 1 0 1 0
2194 1 0 1 0
2195 1 0 1 0
2196 1 0 1 0
2197 1 0 1 0
2198 1 0 1 0
2199 1 0 1 0
2200 1 0 1 0
2201 1 0 1 0
2202 1 0 1 0
2203 1 0 1 0
2204 1 0 1 0
2205 1 0 1 0
2206 1 0 1 0
2207 1 0 1 0
2208 1 0 1 0
2209 1 0 1 0
2210 1 0 1 0
2211 1 0 1 0
2212 1 0 1 0
2213 1 0 1 0
2214 1 0 1 0
2215 1 0 1 0
2216 1 0 1 0
2217 1 0 1 0
2218 1 0 1 0
2219 1 0 1 0
2220 1 0 1 0
2221 1 0 1 0
2222 1 0 1 0
2223 1 0 1 0
2224 1 0 1 0
2225 1 0 1 0
2226 1 0 1 0
2227 1 0 1 0
2228 1 0 1 0
2229 1 0 1 0
2230 1 0 1 0
2231 1 0 1 0
2232 1 0 1 0
2233 1 0 1 0
2234 1 0 1 0
2235 1 0 1 0
2236 1 0 1 0
2237 1 0 1 0
2238 1 0 1 0
2239 1 0 1 0
2240 1 0 1 0
2241 1 0 1 0
2242 1 0 1 0
2243 1 0 1 0
2244 1 0 1 0
2245 1 0 1 0
2246 1 0 1 0
2247 1 0 1 0
2248 1 0 1 0
2249 1 0 1 0
2250 1 0 1 0
2251 1 0 1 0
2252 1 0 1 0
2253 1 0 1 0
2254 1 0 1 0
2255 1 0 1 0
2256 1 0 1 0
2257 1 0 1 0
2258 1 0 1 0
2259 1 0 1 0
2260 1 0 1 0
2261 1 0 1 0
2262 1 0 1 0
2263 1 0 1 0
2264 1 0 1 0
2265 1 0 1 0
2266 1 0 1 0
2267 1 0 1 0
2268 1 0 1 0
2269 1 0 1 0
2270 1 0 1 0
2271 1 0 1 0
2272 1 0 1 0
2273 1 0 1 0
2274 1 0 1 0
2275 1 0 1 0
2276 1 0 1 0
2277 1 0 1 0
2278 1 0 1 0
2279 1 0 1 0
2280 1 0 1 0
2281 1 0 1 0
2282 1 0 1 0
2283 1 0 1 0
2284 1 0 1 0
2285 1 0 1 0
2286 1 0 1 0
2287 1 0 1 0
2288 1 0 1 0
2289 1 0 1 0
2290 1 0 1 0
2291 1 0 1 0
2292 1 0 1 0
2293 1 0 1 0
2294 1 0 1 0
2295 1 0 1 0
2296 1 0 1 0
2297 1 0 1 0
2298 1 0 1 0
2299 1 0 1 0
2300 1 0 1 0
2301 1 0 1 0
2302 1 0 1 0
2303 1 0 1 0
2304 1 0 1 0
2305 1 0 1 0
2306 1 0 1 0
2307 1 0 1 0
2308 1 0 1 0
2309 1 0 1 0
2310 1 0 1 0
2311 1 0 1 0
2312 1 0 1 0
2313 1 0 1 0
2314 1 0 1 0
2315 1 0 1 0
2316 1 0 1 0
2317 1 0 1 0
2318 1 0 1 0
2319 1 0 1 0
2320 1 0 1 0
2321 1 0 1 0
2322 1 0 1 0
2323 1 0 1 0
2324 1 0 1 0
2325 1 0 1 0
2326 1 0 1 0
2327 1 0 1 0
2328 1 0 1 0
2329 1 0 1 0
2330 1 0 1 0
2331 1 0 1 0
2332 1 0 1 0
2333 1 0 1 0
2334 1 0 1 0
2335 1 0 1 0
2336 1 0 1 0
2337 1 0 1 0
2338 1 0 1 0
2339 1 0 1 0
2340 1 0 1 0
2341 1 0 1 0
2342 1 0 1 0
2343 1 0 1 0
2344 1 0 1 0
2345 1 0 1 0
2346 1 0 1 0
2347 1 0 1 0
2348 1 0 1 0
2349 1 0 1 0
2350 1 0 1 0
2351 1 0 1 0
2352 1 0 1 0
2353 1 0 1 0
2354 1 0 1 0
2355 1 0 1 0
2356 1 0 1 0
2357 1 0 1 0
2358 1 0 1 0
2359 1 0 1 0
2360 1 0 1 0
2361 1 0 1 0
2362 1 0 1 0
2363 1 0 1 0
2364 1 0 1 0
2365 1 0 1 0
2366 1 0 1 0
2367 1 0 1 0
2368 1 0 1 0
2369 1 0 1 0
2370 1 0 1 0
2371 1 0 1 0
2372 1 0 1 0
2373 1 0 1 0
2374 1 0 1 0
2375 1 0 1 0
2376 1 0 1 0
2377 1 0 1 0
2378 1 0 1 0
2379 1 0 1 0
2380 1 0 1 0
2381 1 0 1 0
2382 1 0 1 0
2383 1 0 1 0
2384 1 0 1 0
2385 1 0 1 0
2386 1 0 1 0
2387 1 0 1 0
2388 1 0 1 0
2389 1 0 1 0
2390 1 0 1 0
2391 1 0 1 0
2392 1 0 1 0
2393 1 0 1 0
2394 1 0 1 0
2395 1 0 1 0
2396 1 0 1 0
2397 1 0 1 0
2398 1 0 1 0
2399 1 0 1 0
2400 1 0 1 0
2401 1 0 1 0
2402 1 0 1 0
2403 1 0 1 0
2404 1 0 1 0
2405 1 0 1 0
2406 1 0 1 0
2407 1 0 1 0
2408 1 0 1 0
2409 1 0 1 0
2410 1 0 1 0
2411 1 0 1 0
2412 1 0 1 0
2413 1 0 1 0
2414 1 0 1 0
2415 1 0 1 0
2416 1 0 1 0
2417 1 0 1 0
2418 1 0 1 0
2419 1 0 1 0
2420 1 0 1 0
2421 1 0 1 0
2422 1 0 1 0
2423 1 0 1 0
2424 1 0 1 0
2425 1 0 1 0
2426 1 0 1 0
2427 1 0 1 0
2428 1 0 1 0
2429 1 0 1 0
2430 1 0 1 0
2431 1 0 1 0
2432 1 0 1 0
2433 1 0 1 0
2434 1 0 1 0
2435 1 0 1 0
2436 1 0 1 0
2437 1 0 1 0
2438 1 0 1 0
2439 1 0 1 0
2440 1 0 1 0
2441 1 0 1 0
2442 1 0 1 0
2443 1 0 1 0
2444 1 0 1 0
2445 1 0 1 0
2446 1 0 1 0
2447 1 0 1 0
2448 1 0 1 0
2449 1 0 1 0
2450 1 0 1 0
2451 1 0 1 0
2452 1 0 1 0
2453 1 0 1 0
2454 1 0 1 0
2455 1 0 1 0
2456 1 0 1 0
2457 1 0 1 0
2458 1 0 1 0
2459 1 0 1 0
2460 1 0 1 0
2461 1 0 1 0
2462 1 0 1 0
2463 1 0 1 0
2464 1 0 1 0
2465 1 0 1 0
2466 1 0 1 0
2467 1 0 1 0
2468 1 0 1 0
2469 1 0 1 0
2470 1 0 1 0
2471 1 0 1 0
2472 1 0 1 0
2473 1 0 1 0
2474 1 0 1 0
2475 1 0 1 0
2476 1 0 1 0
2477 1 0 1 0
2478 1 0 1 0
2479 1 0 1 0
2480 1 0 1 0
2481 1 0 1 0
2482 1 0 1 0
2483 1 0 1 0
2484 1 0 1 0
2485 1 0 1 0
2486 1 0 1 0
2487 1 0 1 0
2488 1 0 1 0
2489 1 0 1 0
2490 1 0 1 0
2491 1 0 1 0
2492 1 0 1 0
2493 1 0 1 0
2494 1 0 1 0
2495 1 0 1 0
2496 1 0 1 0
2497 1 0 1 0
2498 1 0 1 0
2499 1 0 1 0
2500 1 0 1 0
2501 1 0 1 0
2502 1 0 1 0
2503 1 0 1 0
2504 1 0 1 0
2505 1 0 1 0
2506 1 0 1 0
2507 1 0 1 0
2508 1 0 1 0
2509 1 0 1 0
2510 1 0 1 0
2511 1 0 1 0
2512 1 0 1 0
2513 1 0 1 0
2514 1 0 1 0
2515 1 0 1 0
2516 1 0 1 0
2517 1 0 1 0
2518 1 0 1 0
2519 1 0 1 0
2520 1 0 1 0
2521 1 0 1 0
2522 1 0 1 0
2523 1 0 1 0
2524 1 0 1 0
2525 1 0 1 0
2526 1 0 1 0
2527 1 0 1 0
2528 1 0 1 0
2529 1 0 1 0
2530 1 0 1 0
2531 1 0 1 0
2532 1 0 1 0
2533 1 0 1 0
2534 1 0 1 0
2535 1 0 1 0
2536 1 0 1 0
2537 1 0 1 0
2538 1 0 1 0
2539 1 0 1 0
2540 1 0 1 0
2541 1 0 1 0
2542 1 0 1 0
2543 1 0 1 0
2544 1 0 1 0
2545 1 0 1 0
2546 1 0 1 0
2547 1 0 1 0
2548 1 0 1 0
2549 1 0 1 0
2550 1 0 1 0
2551 1 0 1 0
2552 1 0 1 0
2553 1 0 1 0
2554 1 0 1 0
2555 1 0 1 0
2556 1 0 1 0
2557 1 0 1 0
2558 1 0 1 0
2559 1 0 1 0
2560 1 0 1 0
2561 1 0 1 0
2562 1 0 1 0
2563 1 0 1 0
2564 1 0 1 0
2565 1 0 1 0
2566 1 0 1 0
2567 1 0 1 0
2568 1 0 1 0
2569 1 0 1 0
2570 1 0 1 0
2571 1 0 1 0
2572 1 0 1 0
2573 1 0 1 0
2574 1 0 1 0
2575 1 0 1 0
2576 1 0 1 0
2577 1 0 1 0
2578 1 0 1 0
2579 1 0 1 0
2580 1 0 1 0
2581 1 0 1 0
2582 1 0 1 0
2583 1 0 1 0
2584 1 0 1 0
2585 1 0 1 0
2586 1 0 1 0
2587 1 0 1 0
2588 1 0 1 0
2589 1 0 1 0
2590 1 0 1 0
2591 1 0 1 0
2592 1 0 1 0
2593 1 0 1 0
2594 1 0 1 0
2595 1 0 1 0
2596 1 0 1 0
2597 1 0 1 0
2598 1 0 1 0
2599 1 0 1 0
2600 1 0 1 0
2601 1 0 1 0
2602 1 0 1 0
2603 1 0 1 0
2604 1 0 1 0
2605 1 0 1 0
2606 1 0 1 0
2607 1 0 1 0
2608 1 0 1 0
2609 1 0 1 0
2610 1 0 1 0
2611 1 0 1 0
2612 1 0 1 0
2613 1 0 1 0
2614 1 0 1 0
2615 1 0 1 0
2616 1 0 1 0
2617 1 0 1 0
2618 1 0 1 0
2619 1 0 1 0
2620 1 0 1 0
2621 1 0 1 0
2622 1 0 1 0
2623 1 0 1 0
2624 1 0 1 0
2625 1 0 1 0
2626 1 0 1 0
2627 1 0 1 0
2628 1 0 1 0
2629 1 0 1 0
2630 1 0 1 0
2631 1 0 1 0
2632 1 0 1 0
2633 1 0 1 0
2634 1 0 1 0
2635 1 0 1 0
2636 1 0 1 0
2637 1 0 1 0
2638 1 0 1 0
2639 1 0 1 0
2640 1 0 1 0
2641 1 0 1 0
2642 1 0 1 0
2643 1 0 1 0
2644 1 0 1 0
2645 1 0 1 0
2646 1 0 1 0
2647 1 0 1 0
2648 1 0 1 0
2649 1 0 1 0
2650 1 0 1 0
2651 1 0 1 0
2652 1 0 1 0
2653 1 0 1 0
2654 1 0 1 0
2655 1 0 1 0
2656 1 0 1 0
2657 1 0 1 0
2658 1 0 1 0
2659 1 0 1 0
2660 1 0 1 0
2661 1 0 1 0
2662 1 0 1 0
2663 1 0 1 0
2664 1 0 1 0
2665 1 0 1 0
2666 1 0 1 0
2667 1 0 1 0
2668 1 0 1 0
2669 1 0 1 0
2670 1 0 1 0
2671 1 0 1 0
2672 1 0 1 0
2673 1 0 1 0
2674 1 0 1 0
2675 1 0 1 0
2676 1 0 1 0
2677 1 0 1 0
2678 1 0 1 0
2679 1 0 1 0
2680 1 0 1 0
2681 1 0 1 0
2682 1 0 1 0
2683 1 0 1 0
2684 1 0 1 0
2685 1 0 1 0
2686 1 0 1 0
2687 1 0 1 0
2688 1 0 1 0
2689 1 0 1 0
2690 1 0 1 0
2691 1 0 1 0
2692 1 0 1 0
2693 1 0 1 0
2694 1 0 1 0
2695 1 0 1 0
2696 1 0 1 0
2697 1 0 1 0
2698 1 0 1 0
2699 1 0 1 0
2700 1 0 1 0
2701 1 0 1 0
2702 1 0 1 0
2703 1 0 1 0
2704 1 0 1 0
2705 1 0 1 0
2706 1 0 1 0
2707 1 0 1 0
2708 1 0 1 0
2709 1 0 1 0
2710 1 0 1 0
2711 1 0 1 0
2712 1 0 1 0
2713 1 0 1 0
2714 1 0 1 0
2715 1 0 1 0
2716 1 0 1 0
2717 1 0 1 0
2718 1 0 1 0
2719 1 0 1 0
2720 1 0 1 0
2721 1 0 1 0
2722 1 0 1 0
2723 1 0 1 0
2724 1 0 1 0
2725 1 0 1 0
2726 1 0 1 0
2727 1 0 1 0
2728 1 0 1 0
2729 1 0 1 0
2730 1 0 1 0
2731 1 0 1 0
2732 1 0 1 0
2733 1 0 1 0
2734 1 0 1 0
2735 1 0 1 0
2736 1 0 1 0
2737 1 0 1 0
2738 1 0 1 0
2739 1 0 1 0
2740 1 0 1 0
2741 1 0 1 0
2742 1 0 1 0
2743 1 0 1 0
2744 1 0 1 0
2745 1 0 1 0
2746 1 0 1 0
2747 1 0 1 0
2748 1 0 1 0
2749 1 0 1 0
2750 1 0 1 0
2751 1 0 1 0
2752 1 0 1 0
2753 1 0 1 0
2754 1 0 1 0
2755 1 0 1 0
2756 1 0 1 0
2757 1 0 1 0
2758 1 0 1 0
2759 1 0 1 0
2760 1 0 1 0
2761 1 0 1 0
2762 1 0 1 0
2763 1 0 1 0
2764 1 0 1 0
2765 1 0 1 0
2766 1 0 1 0
2767 1 0 1 0
2768 1 0 1 0
2769 1 0 1 0
2770 1 0 1 0
2771 1 0 1 0
2772 1 0 1 0
2773 1 0 1 0
2774 1 0 1 0
2775 1 0 1 0
2776 1 0 1 0
2777 1 0 1 0
2778 1 0 1 0
2779 1 0 1 0
2780 1 0 1 0
2781 1 0 1 0
2782 1 0 1 0
2783 1 0 1 0
2784 1 0 1 0
2785 1 0 1 0
2786 1 0 1 0
2787 1 0 1 0
2788 1 0 1 0
2789 1 0 1 0
2790 1 0 1 0
2791 1 0 1 0
2792 1 0 1 0
2793 1 0 1 0
2794 1 0 1 0
2795 1 0 1 0
2796 1 0 1 0
2797 1 0 1 0
2798 1 0 1 0
2799 1 0 1 0
2800 1 0 1 0
2801 1 0 1 0
2802 1 0 1 0
2803 1 0 1 0
2804 1 0 1 0
2805 1 0 1 0
2806 1 0 1 0
2807 1 0 1 0
2808 1 0 1 0
2809 1 0 1 0
2810 1 0 1 0
2811 1 0 1 0
2812 1 0 1 0
2813 1 0 1 0
2814 1 0 1 0
2815 1 0 1 0
2816 1 0 1 0
2817 1 0 1 0
2818 1 0 1 0
2819 1 0 1 0
2820 1 0 1 0
2821 1 0 1 0
2822 1 0 1 0
2823 1 0 1 0
2824 1 0 1 0
2825 1 0 1 0
2826 1 0 1 0
2827 1 0 1 0
2828 1 0 1 0
2829 1 0 1 0
2830 1 0 1 0
2831 1 0 1 0
2832 1 0 1 0
2833 1 0 1 0
2834 1 0 1 0
2835 1 0 1 0
2836 1 0 1 0
2837 1 0 1 0
2838 1 0 1 0
2839 1 0 1 0
2840 1 0 1 0
2841 1 0 1 0
2842 1 0 1 0
2843 1 0 1 0
2844 1 0 1 0
2845 1 0 1 0
2846 1 0 1 0
2847 1 0 1 0
2848 1 0 1 0
2849 1 0 1 0
2850 1 0 1 0
2851 1 0 1 0
2852 1 0 1 0
2853 1 0 1 0
2854 1 0 1 0
2855 1 0 1 0
2856 1 0 1 0
2857 1 0 1 0
2858 1 0 1 0
2859 1 0 1 0
2860 1 0 1 0
2861 1 0 1 0
2862 1 0 1 0
2863 1 0 1 0
2864 1 0 1 0
2865 1 0 1 0
2866 1 0 1 0
2867 1 0 1 0
2868 1 0 1 0
2869 1 0 1 0
2870 1 0 1 0
2871 1 0 1 0
2872 1 0 1 0
2873 1 0 1 0
2874 1 0 1 0
2875 1 0 1 0
2876 1 0 1 0
2877 1 0 1 0
2878 1 0 1 0
2879 1 0 1 0
2880 1 0 1 0
2881 1 0 1 0
2882 1 0 1 0
2883 1 0 1 0
2884 1 0 1 0
2885 1 0 1 0
2886 1 0 1 0
2887 1 0 1 0
2888 1 0 1 0
2889 1 0 1 0
2890 1 0 1 0
2891 1 0 1 0
2892 1 0 1 0
2893 1 0 1 0
2894 1 0 1 0
2895 1 0 1 0
2896 1 0 1 0
2897 1 0 1 0
2898 1 0 1 0
2899 1 0 1 0
2900 1 0 1 0
2901 1 0 1 0
2902 1 0 1 0
2903 1 0 1 0
2904 1 0 1 0
2905 1 0 1 0
2906 1 0 1 0
2907 1 0 1 0
2908 1 0 1 0
2909 1 0 1 0
2910 1 0 1 0
2911 1 0 1 0
2912 1 0 1 0
2913 1 0 1 0
2914 1 0 1 0
2915 1 0 1 0
2916 1 0 1 0
2917 1 0 1 0
2918 1 0 1 0
2919 1 0 1 0
2920 1 0 1 0
2921 1 0 1 0
2922 1 0 1 0
2923 1 0 1 0
2924 1 0 1 0
2925 1 0 1 0
2926 1 0 1 0
2927 1 0 1 0
2928 1 0 1 0
2929 1 0 1 0
2930 1 0 1 0
2931 1 0 1 0
2932 1 0 1 0
2933 1 0 1 0
2934 1 0 1 0
2935 1 0 1 0
2936 1 0 1 0
2937 1 0 1 0
2938 1 0 1 0
2939 1 0 1 0
2940 1 0 1 0
2941 1 0 1 0
2942 1 0 1 0
2943 1 0 1 0
2944 1 0 1 0
2945 1 0 1 0
2946 1 0 1 0
2947 1 0 1 0
2948 1 0 1 0
2949 1 0 1 0
2950 1 0 1 0
2951 1 0 1 0
2952 1 0 1 0
2953 1 0 1 0
2954 1 0 1 0
2955 1 0 1 0
2956 1 0 1 0
2957 1 0 1 0
2958 1 0 1 0
2959 1 0 1 0
2960 1 0 1 0
2961 1 0 1 0
2962 1 0 1 0
2963 1 0 1 0
2964 1 0 1 0
2965 1 0 1 0
2966 1 0 1 0
2967 1 0 1 0
2968 1 0 1 0
2969 1 0 1 0
2970 1 0 1 0
2971 1 0 1 0
2972 1 0 1 0
2973 1 0 1 0
2974 1 0 1 0
2975 1 0 1 0
2976 1 0 1 0
2977 1 0 1 0
2978 1 0 1 0
2979 1 0 1 0
2980 1 0 1 0
2981 1 0 1 0
2982 1 0 1 0
2983 1 0 1 0
2984 1 0 1 0
2985 1 0 1 0
2986 1 0 1 0
2987 1 0 1 0
2988 1 0 1 0
2989 1 0 1 0
2990 1 0 1 0
2991 1 0 1 0
2992 1 0 1 0
2993 1 0 1 0
2994 1 0 1 0
2995 1 0 1 0
2996 1 0 1 0
2997 1 0 1 0
2998 1 0 1 0
2999 1 0 1 0
3000 1 0 1 0
3001 1 0 1 0
3002 1 0 1 0
3003 1 0 1 0
3004 1 0 1 0
3005 1 0 1 0
3006 1 0 1 0
3007 1 0 1 0
3008 1 0 1 0
3009 1 0 1 0
3010 1 0 1 0
3011 1 0 1 0
3012 1 0 1 0
3013 1 0 1 0
3014 1 0 1 0
3015 1 0 1 0
3016 1 0 1 0
3017 1 0 1 0
3018 1 0 1 0
3019 1 0 1 0
3020 1 0 1 0
3021 1 0 1 0
3022 1 0 1 0
3023 1 0 1 0
3024 1 0 1 0
3025 1 0 1 0
3026 1 0 1 0
3027 1 0 1 0
3028 1 0 1 0
3029 1 0 1 0
3030 1 0 1 0
3031 1 0 1 0
3032 1 0 1 0
3033 1 0 1 0
3034 1 0 1 0
3035 1 0 1 0
3036 1 0 1 0
3037 1 0 1 0
3038 1 0 1 0
3039 1 0 1 0
3040 1 0 1 0
3041 1 0 1 0
3042 1 0 1 0
3043 1 0 1 0
3044 1 0 1 0
3045 1 0 1 0
3046 1 0 1 0
3047 1 0 1 0
3048 1 0 1 0
3049 1 0 1 0
3050 1 0 1 0
3051 1 0 1 0
3052 1 0 1 0
3053 1 0 1 0
3054 1 0 1 0
3055 1 0 1 0
3056 1 0 1 0
3057 1 0 1 0
3058 1 0 1 0
3059 1 0 1 0
3060 1 0 1 0
3061 1 0 1 0
3062 1 0 1 0
3063 1 0 1 0
3064 1 0 1 0
3065 1 0 1 0
3066 1 0 1 0
3067 1 0 1 0
3068 1 0 1 0
3069 1 0 1 0
3070 1 0 1 0
3071 1 0 1 0
3072 1 0 1 0
3073 1 0 1 0
3074 1 0 1 0
3075 1 0 1 0
3076 1 0 1 0
3077 1 0 1 0
3078 1 0 1 0
3079 1 0 1 0
3080 1 0 1 0
3081 1 0 1 0
3082 1 0 1 0
3083 1 0 1 0
3084 1 0 1 0
3085 1 0 1 0
3086 1 0 1 0
3087 1 0 1 0
3088 1 0 1 0
3089 1 0 1 0
3090 1 0 1 0
3091 1 0 1 0
3092 1 0 1 0
3093 1 0 1 0
3094 1 0 1 0
3095 1 0 1 0
3096 1 0 1 0
3097 1 0 1 0
3098 1 0 1 0
3099 1 0 1 0
3100 1 0 1 0
3101 1 0 1 0
3102 1 0 1 0
3103 1 0 1 0
3104 1 0 1 0
3105 1 0 1 0
3106 1 0 1 0
3107 1 0 1 0
3108 1 0 1 0
3109 1 0 1 0
3110 1 0 1 0
3111 1 0 1 0
3112 1 0 1 0
3113 1 0 1 0
3114 1 0 1 0
3115 1 0 1 0
3116 1 0 1 0
3117 1 0 1 0
3118 1 0 1 0
3119 1 0 1 0
3120 1 0 1 0
3121 1 0 1 0
3122 1 0 1 0
3123 1 0 1 0
3124 1 0 1 0
3125 1 0 1 0
3126 1 0 1 0
3127 1 0 1 0
3128 1 0 1 0
3129 1 0 1 0
3130 1 0 1 0
3131 1 0 1 0
3132 1 0 1 0
3133 1 0 1 0
3134 1 0 1 0
3135 1 0 1 0
3136 1 0 1 0
3137 1 0 1 0
3138 1 0 1 0
3139 1 0 1 0
3140 1 0 1 0
3141 1 0 1 0
3142 1 0 1 0
3143 1 0 1 0
3144 1 0 1 0
3145 1 0 1 0
3146 1 0 1 0
3147 1 0 1 0
3148 1 0 1 0
3149 1 0 1 0
3150 1 0 1 0
3151 1 0 1 0
3152 1 0 1 0
3153 1 0 1 0
3154 1 0 1 0
3155 1 0 1 0
3156 1 0 1 0
3157 1 0 1 0
3158 1 0 1 0
3159 1 0 1 0
3160 1 0 1 0
3161 1 0 1 0
3162 1 0 1 0
3163 1 0 1 0
3164 1 0 1 0
3165 1 0 1 0
3166 1 0 1 0
3167 1 0 1 0
3168 1 0 1 0
3169 1 0 1 0
3170 1 0 1 0
3171 1 0 1 0
3172 1 0 1 0
3173 1 0 1 0
3174 1 0 1 0
3175 1 0 1 0
3176 1 0 1 0
3177 1 0 1 0
3178 1 0 1 0
3179 1 0 1 0
3180 1 0 1 0
3181 1 0 1 0
3182 1 0 1 0
3183 1 0 1 0
3184 1 0 1 0
3185 1 0 1 0
3186 1 0 1 0
3187 1 0 1 0
3188 1 0 1 0
3189 1 0 1 0
3190 1 0 1 0
3191 1 0 1 0
3192 1 0 1 0
3193 1 0 1 0
3194 1 0 1 0
3195 1 0 1 0
3196 1 0 1 0
3197 1 0 1 0
3198 1 0 1 0
3199 1 0 1 0
3200 1 0 1 0
3201 1 0 1 0
3202 1 0 1 0
3203 1 0 1 0
3204 1 0 1 0
3205 1 0 1 0
3206 1 0 1 0
3207 1 0 1 0
3208 1 0 1 0
3209 1 0 1 0
3210 1 0 1 0
3211 1 0 1 0
3212 1 0 1 0
3213 1 0 1 0
3214 1 0 1 0
3215 1 0 1 0
3216 1 0 1 0
3217 1 0 1 0
3218 1 0 1 0
3219 1 0 1 0
3220 1 0 1 0
3221 1 0 1 0
3222 1 0 1 0
3223 1 0 1 0
3224 1 0 1 0
3225 1 0 1 0
3226 1 0 1 0
3227 1 0 1 0
3228 1 0 1 0
3229 1 0 1 0
3230 1 0 1 0
3231 1 0 1 0
3232 1 0 1 0
3233 1 0 1 0
3234 1 0 1 0
3235 1 0 1 0
3236 1 0 1 0
3237 1 0 1 0
3238 1 0 1 0
3239 1 0 1 0
3240 1 0 1 0
3241 1 0 1 0
3242 1 0 1 0
3243 1 0 1 0
3244 1 0 1 0
3245 1 0 1 0
3246 1 0 1 0
3247 1 0 1 0
3248 1 0 1 0
3249 1 0 1 0
3250 1 0 1 0
3251 1 0 1 0
3252 1 0 1 0
3253 1 0 1 0
3254 1 0 1 0
3255 1 0 1 0
3256 1 0 1 0
3257 1 0 1 0
3258 1 0 1 0
3259 1 0 1 0
3260 1 0 1 0
3261 1 0 1 0
3262 1 0 1 0
3263 1 0 1 0
3264 1 0 1 0
3265 1 0 1 0
3266 1 0 1 0
3267 1 0 1 0
3268 1 0 1 0
3269 1 0 1 0
3270 1 0 1 0
3271 1 0 1 0
3272 1 0 1 0
3273 1 0 1 0
3274 1 0 1 0
3275 1 0 1 0
3276 1 0 1 0
3277 1 0 1 0
3278 1 0 1 0
3279 1 0 1 0
3280 1 0 1 0
3281 1 0 1 0
3282 1 0 1 0
3283 1 0 1 0
3284 1 0 1 0
3285 1 0 1 0
3286 1 0 1 0
3287 1 0 1 0
3288 1 0 1 0
3289 1 0 1 0
3290 1 0 1 0
3291 1 0 1 0
3292 1 0 1 0
3293 1 0 1 0
3294 1 0 1 0
3295 1 0 1 0
3296 1 0 1 0
3297 1 0 1 0
3298 1 0 1 0
3299 1 0 1 0
3300 1 0 1 0
3301 1 0 1 0
3302 1 0 1 0
3303 1 0 1 0
3304 1 0 1 0
3305 1 0 1 0
3306 1 0 1 0
3307 1 0 1 0
3308 1 0 1 0
3309 1 0 1 0
3310 1 0 1 0
3311 1 0 1 0
3312 1 0 1 0
3313 1 0 1 0
3314 1 0 1 0
3315 1 0 1 0
3316 1 0 1 0
3317 1 0 1 0
3318 1 0 1 0
3319 1 0 1 0
3320 1 0 1 0
3321 1 0 1 0
3322 1 0 1 0
3323 1 0 1 0
3324 1 0 1 0
3325 1 0 1 0
3326 1 0 1 0
3327 1 0 1 0
3328 1 0 1 0
3329 1 0 1 0
3330 1 0 1 0
3331 1 0 1 0
3332 1 0 1 0
3333 1 0 1 0
3334 1 0 1 0
3335 1 0 1 0
3336 1 0 1 0
3337 1 0 1 0
3338 1 0 1 0
3339 1 0 1 0
3340 1 0 1 0
3341 1 0 1 0
3342 1 0 1 0
3343 1 0 1 0
3344 1 0 1 0
3345 1 0 1 0
3346 1 0 1 0
3347 1 0 1 0
3348 1 0 1 0
3349 1 0 1 0
3350 1 0 1 0
3351 1 0 1 0
3352 1 0 1 0
3353 1 0 1 0
3354 1 0 1 0
3355 1 0 1 0
3356 1 0 1 0
3357 1 0 1 0
3358 1 0 1 0
3359 1 0 1 0
3360 1 0 1 0
3361 1 0 1 0
3362 1 0 1 0
3363 1 0 1 0
3364 1 0 1 0
3365 1 0 1 0
3366 1 0 1 0
3367 1 0 1 0
3368 1 0 1 0
3369 1 0 1 0
3370 1 0 1 0
3371 1 0 1 0
3372 1 0 1 0
3373 1 0 1 0
3374 1 0 1 0
3375 1 0 1 0
3376 1 0 1 0
3377 1 0 1 0
3378 1 0 1 0
3379 1 0 1 0
3380 1 0 1 0
3381 1 0 1 0
3382 1 0 1 0
3383 1 0 1 0
3384 1 0 1 0
3385 1 0 1 0
3386 1 0 1 0
3387 1 0 1 0
3388 1 0 1 0
3389 1 0 1 0
3390 1 0 1 0
3391 1 0 1 0
3392 1 0 1 0
3393 1 0 1 0
3394 1 0 1 0
3395 1 0 1 0
3396 1 0 1 0
3397 1 0 1 0
3398 1 0 1 0
3399 1 0 1 0
3400 1 0 1 0
3401 1 0 1 0
3402 1 0 1 0
3403 1 0 1 0
3404 1 0 1 0
3405 1 0 1 0
3406 1 0 1 0
3407 1 0 1 0
3408 1 0 1 0
3409 1 0 1 0
3410 1 0 1 0
3411 1 0 1 0
3412 1 0 1 0
3413 1 0 1 0
3414 1 0 1 0
3415 1 0 1 0
3416 1 0 1 0
3417 1 0 1 0
3418 1 0 1 0
3419 1 0 1 0
3420 1 0 1 0
3421 1 0 1 0
3422 1 0 1 0
3423 1 0 1 0
3424 1 0 1 0
3425 1 0 1 0
3426 1 0 1 0
3427 1 0 1 0
3428 1 0 1 0
3429 1 0 1 0
3430 1 0 1 0
3431 1 0 1 0
3432 1 0 1 0
3433 1 0 1 0
3434 1 0 1 0
3435 1 0 1 0
3436 1 0 1 0
3437 1 0 1 0
3438 1 0 1 0
3439 1 0 1 0
3440 1 0 1 0
3441 1 0 1 0
3442 1 0 1 0
3443 1 0 1 0
3444 1 0 1 0
3445 1 0 1 0
3446 1 0 1 0
3447 1 0 1 0
3448 1 0 1 0
3449 1 0 1 0
3450 1 0 1 0
3451 1 0 1 0
3452 1 0 1 0
3453 1 0 1 0
3454 1 0 1 0
3455 1 0 1 0
3456 1 0 1 0
3457 1 0 1 0
3458 1 0 1 0
3459 1 0 1 0
3460 1 0 1 0
3461 1 0 1 0
3462 1 0 1 0
3463 1 0 1 0
3464 1 0 1 0
3465 1 0 1 0
3466 1 0 1 0
3467 1 0 1 0
3468 1 0 1 0
3469 1 0 1 0
3470 1 0 1 0
3471 1 0 1 0
3472 1 0 1 0
3473 1 0 1 0
3474 1 0 1 0
3475 1 0 1 0
3476 1 0 1 0
3477 1 0 1 0
3478 1 0 1 0
3479 1 0 1 0
3480 1 0 1 0
3481 1 0 1 0
3482 1 0 1 0
3483 1 0 1 0
3484 1 0 1 0
3485 1 0 1 0
3486 1 0 1 0
3487 1 0 1 0
3488 1 0 1 0
3489 1 0 1 0
3490 1 0 1 0
3491 1 0 1 0
3492 1 0 1 0
3493 1 0 1 0
3494 1 0 1 0
3495 1 0 1 0
3496 1 0 1 0
3497 1 0 1 0
3498 1 0 1 0
3499 1 0 1 0
3500 1 0 1 0
3501 1 0 1 0
3502 1 0 1 0
3503 1 0 1 0
3504 1 0 1 0
3505 1 0 1 0
3506 1 0 1 0
3507 1 0 1 0
3508 1 0 1 0
3509 1 0 1 0
3510 1 0 1 0
3511 1 0 1 0
3512 1 0 1 0
3513 1 0 1 0
3514 1 0 1 0
3515 1 0 1 0
3516 1 0 1 0
3517 1 0 1 0
3518 1 0 1 0
3519 1 0 1 0
3520 1 0 1 0
3521 1 0 1 0
3522 1 0 1 0
3523 1 0 1 0
3524 1 0 1 0
3525 1 0 1 0
3526 1 0 1 0
3527 1 0 1 0
3528 1 0 1 0
3529 1 0 1 0
3530 1 0 1 0
3531 1 0 1 0
3532 1 0 1 0
3533 1 0 1 0
3534 1 0 1 0
3535 1 0 1 0
3536 1 0 1 0
3537 1 0 1 0
3538 1 0 1 0
3539 1 0 1 0
3540 1 0 1 0
3541 1 0 1 0
3542 1 0 1 0
3543 1 0 1 0
3544 1 0 1 0
3545 1 0 1 0
3546 1 0 1 0
3547 1 0 1 0
3548 1 0 1 0
3549 1 0 1 0
3550 1 0 1 0
3551 1 0 1 0
3552 1 0 1 0
3553 1 0 1 0
3554 1 0 1 0
3555 1 0 1 0
3556 1 0 1 0
3557 1 0 1 0
3558 1 0 1 0
3559 1 0 1 0
3560 1 0 1 0
3561 1 0 1 0
3562 1 0 1 0
3563 1 0 1 0
3564 1 0 1 0
3565 1 0 1 0
3566 1 0 1 0
3567 1 0 1 0
3568 1 0 1 0
3569 1 0 1 0
3570 1 0 1 0
3571 1 0 1 0
3572 1 0 1 0
3573 1 0 1 0
3574 1 0 1 0
3575 1 0 1 0
3576 1 0 1 0
3577 1 0 1 0
3578 1 0 1 0
3579 1 0 1 0
3580 1 0 1 0
3581 1 0 1 0
3582 1 0 1 0
3583 1 0 1 0
3584 1 0 1 0
3585 1 0 1 0
3586 1 0 1 0
3587 1 0 1 0
3588 1 0 1 0
3589 1 0 1 0
3590 1 0 1 0
3591 1 0 1 0
3592 1 0 1 0
3593 1 0 1 0
3594 1 0 1 0
3595 1 0 1 0
3596 1 0 1 0
3597 1 0 1 0
3598 1 0 1 0
3599 1 0 1 0
3600 1 0 1 0
3601 1 0 1 0
3602 1 0 1 0
3603 1 0 1 0
3604 1 0 1 0
3605 1 0 1 0
3606 1 0 1 0
3607 1 0 1 0
3608 1 0 1 0
3609 1 0 1 0
3610 1 0 1 0
3611 1 0 1 0
3612 1 0 1 0
3613 1 0 1 0
3614 1 0 1 0
3615 1 0 1 0
3616 1 0 1 0
3617 1 0 1 0
3618 1 0 1 0
3619 1 0 1 0
3620 1 0 1 0
3621 1 0 1 0
3622 1 0 1 0
3623 1 0 1 0
3624 1 0 1 0
3625 1 0 1 0
3626 1 0 1 0
3627 1 0 1 0
3628 1 0 1 0
3629 1 0 1 0
3630 1 0 1 0
3631 1 0 1 0
3632 1 0 1 0
3633 1 0 1 0
3634 1 0 1 0
3635 1 0 1 0
3636 1 0 1 0
3637 1 0 1 0
3638 1 0 1 0
3639 1 0 1 0
3640 1 0 1 0
3641 1 0 1 0
3642 1 0 1 0
3643 1 0 1 0
3644 1 0 1 0
3645 1 0 1 0
3646 1 0 1 0
3647 1 0 1 0
3648 1 0 1 0
3649 1 0 1 0
3650 1 0 1 0
3651 1 0 1 0
3652 1 0 1 0
3653 1 0 1 0
3654 1 0 1 0
3655 1 0 1 0
3656 1 0 1 0
3657 1 0 1 0
3658 1 0 1 0
3659 1 0 1 0
3660 1 0 1 0
3661 1 0 1 0
3662 1 0 1 0
3663 1 0 1 0
3664 1 0 1 0
3665 1 0 1 0
3666 1 0 1 0
3667 1 0 1 0
3668 1 0 1 0
3669 1 0 1 0
3670 1 0 1 0
3671 1 0 1 0
3672 1 0 1 0
3673 1 0 1 0
3674 1 0 1 0
3675 1 0 1 0
3676 1 0 1 0
3677 1 0 1 0
3678 1 0 1 0
3679 1 0 1 0
3680 1 0 1 0
3681 1 0 1 0
3682 1 0 1 0
3683 1 0 1 0
3684 1 0 1 0
3685 1 0 1 0
3686 1 0 1 0
3687 1 0 1 0
3688 1 0 1 0
3689 1 0 1 0
3690 1 0 1 0
3691 1 0 1 0
3692 1 0 1 0
3693 1 0 1 0
3694 1 0 1 0
3695 1 0 1 0
3696 1 0 1 0
3697 1 0 1 0
3698 1 0 1 0
3699 1 0 1 0
3700 1 0 1 0
3701 1 0 1 0
3702 1 0 1 0
3703 1 0 1 0
3704 1 0 1 0
3705 1 0 1 0
3706 1 0 1 0
3707 1 0 1 0
3708 1 0 1 0
3709 1 0 1 0
3710 1 0 1 0
3711 1 0 1 0
3712 1 0 1 0
3713 1 0 1 0
3714 1 0 1 0
3715 1 0 1 0
3716 1 0 1 0
3717 1 0 1 0
3718 1 0 1 0
3719 1 0 1 0
3720 1 0 1 0
3721 1 0 1 0
3722 1 0 1 0
3723 1 0 1 0
3724 1 0 1 0
3725 1 0 1 0
3726 1 0 1 0
3727 1 0 1 0
3728 1 0 1 0
3729 1 0 1 0
3730 1 0 1 0
3731 1 0 1 0
3732 1 0 1 0
3733 1 0 1 0
3734 1 0 1 0
3735 1 0 1 0
3736 1 0 1 0
3737 1 0 1 0
3738 1 0 1 0
3739 1 0 1 0
3740 1 0 1 0
3741 1 0 1 0
3742 1 0 1 0
3743 1 0 1 0
3744 1 0 1 0
3745 1 0 1 0
3746 1 0 1 0
3747 1 0 1 0
3748 1 0 1 0
3749 1 0 1 0
3750 1 0 1 0
3751 1 0 1 0
3752 1 0 1 0
3753 1 0 1 0
3754 1 0 1 0
3755 1 0 1 0
3756 1 0 1 0
3757 1 0 1 0
3758 1 0 1 0
3759 1 0 1 0
3760 1 0 1 0
3761 1 0 1 0
3762 1 0 1 0
3763 1 0 1 0
3764 1 0 1 0
3765 1 0 1 0
3766 1 0 1 0
3767 1 0 1 0
3768 1 0 1 0
3769 1 0 1 0
3770 1 0 1 0
3771 1 0 1 0
3772 1 0 1 0
3773 1 0 1 0
3774 1 0 1 0
3775 1 0 1 0
3776 1 0 1 0
3777 1 0 1 0
3778 1 0 1 0
3779 1 0 1 0
3780 1 0 1 0
3781 1 0 1 0
3782 1 0 1 0
3783 1 0 1 0
3784 1 0 1 0
3785 1 0 1 0
3786 1 0 1 0
3787 1 0 1 0
3788 1 0 1 0
3789 1 0 1 0
3790 1 0 1 0
3791 1 0 1 0
3792 1 0 1 0
3793 1 0 1 0
3794 1 0 1 0
3795 1 0 1 0
3796 1 0 1 0
3797 1 0 1 0
3798 1 0 1 0
3799 1 0 1 0
3800 1 0 1 0
3801 1 0 1 0
3802 1 0 1 0
3803 1 0 1 0
3804 1 0 1 0
3805 1 0 1 0
3806 1 0 1 0
3807 1 0 1 0
3808 1 0 1 0
3809 1 0 1 0
3810 1 0 1 0
3811 1 0 1 0
3812 1 0 1 0
3813 1 0 1 0
3814 1 0 1 0
3815 1 0 1 0
3816 1 0 1 0
3817 1 0 1 0
3818 1 0 1 0
3819 1 0 1 0
3820 1 0 1 0
3821 1 0 1 0
3822 1 0 1 0
3823 1 0 1 0
3824 1 0 1 0
3825 1 0 1 0
3826 1 0 1 0
3827 1 0 1 0
3828 1 0 1 0
3829 1 0 1 0
3830 1 0 1 0
3831 1 0 1 0
3832 1 0 1 0
3833 1 0 1 0
3834 1 0 1 0
3835 1 0 1 0
3836 1 0 1 0
3837 1 0 1 0
3838 1 0 1 0
3839 1 0 1 0
3840 1 0 1 0
3841 1 0 1 0
3842 1 0 1 0
3843 1 0 1 0
3844 1 0 1 0
3845 1 0 1 0
3846 1 0 1 0
3847 1 0 1 0
3848 1 0 1 0
3849 1 0 1 0
3850 1 0 1 0
3851 1 0 1 0
3852 1 0 1 0
3853 1 0 1 0
3854 1 0 1 0
3855 1 0 1 0
3856 1 0 1 0
3857 1 0 1 0
3858 1 0 1 0
3859 1 0 1 0
3860 1 0 1 0
3861 1 0 1 0
3862 1 0 1 0
3863 1 0 1 0
3864 1 0 1 0
3865 1 0 1 0
3866 1 0 1 0
3867 1 0 1 0
3868 1 0 1 0
3869 1 0 1 0
3870 1 0 1 0
3871 1 0 1 0
3872 1 0 1 0
3873 1 0 1 0
3874 1 0 1 0
3875 1 0 1 0
3876 1 0 1 0
3877 1 0 1 0
3878 1 0 1 0
3879 1 0 1 0
3880 1 0 1 0
3881 1 0 1 0
3882 1 0 1 0
3883 1 0 1 0
3884 1 0 1 0
3885 1 0 1 0
3886 1 0 1 0
3887 1 0 1 0
3888 1 0 1 0
3889 1 0 1 0
3890 1 0 1 0
3891 1 0 1 0
3892 1 0 1 0
3893 1 0 1 0
3894 1 0 1 0
3895 1 0 1 0
3896 1 0 1 0
3897 1 0 1 0
3898 1 0 1 0
3899 1 0 1 0
3900 1 0 1 0
3901 1 0 1 0
3902 1 0 1 0
3903 1 0 1 0
3904 1 0 1 0
3905 1 0 1 0
3906 1 0 1 0
3907 1 0 1 0
3908 1 0 1 0
3909 1 0 1 0
3910 1 0 1 0
3911 1 0 1 0
3912 1 0 1 0
3913 1 0 1 0
3914 1 0 1 0
3915 1 0 1 0
3916 1 0 1 0
3917 1 0 1 0
3918 1 0 1 0
3919 1 0 1 0
3920 1 0 1 0
3921 1 0 1 0
3922 1 0 1 0
3923 1 0 1 0
3924 1 0 1 0
3925 1 0 1 0
3926 1 0 1 0
3927 1 0 1 0
3928 1 0 1 0
3929 1 0 1 0
3930 1 0 1 0
3931 1 0 1 0
3932 1 0 1 0
3933 1 0 1 0
3934 1 0 1 0
3935 1 0 1 0
3936 1 0 1 0
3937 1 0 1 0
3938 1 0 1 0
3939 1 0 1 0
3940 1 0 1 0
3941 1 0 1 0
3942 1 0 1 0
3943 1 0 1 0
3944 1 0 1 0
3945 1 0 1 0
3946 1 0 1 0
3947 1 0 1 0
3948 1 0 1 0
3949 1 0 1 0
3950 1 0 1 0
3951 1 0 1 0
3952 1 0 1 0
3953 1 0 1 0
3954 1 0 1 0
3955 1 0 1 0
3956 1 0 1 0
3957 1 0 1 0
3958 1 0 1 0
3959 1 0 1 0
3960 1 0 1 0
3961 1 0 1 0
3962 1 0 1 0
3963 1 0 1 0
3964 1 0 1 0
3965 1 0 1 0
3966 1 0 1 0
3967 1 0 1 0
3968 1 0 1 0
3969 1 0 1 0
3970 1 0 1 0
3971 1 0 1 0
3972 1 0 1 0
3973 1 0 1 0
3974 1 0 1 0
3975 1 0 1 0
3976 1 0 1 0
3977 1 0 1 0
3978 1 0 1 0
3979 1 0 1 0
3980 1 0 1 0
3981 1 0 1 0
3982 1 0 1 0
3983 1 0 1 0
3984 1 0 1 0
3985 1 0 1 0
3986 1 0 1 0
3987 1 0 1 0
3988 1 0 1 0
3989 1 0 1 0
3990 1 0 1 0
3991 1 0 1 0
3992 1 0 1 0
3993 1 0 1 0
3994 1 0 1 0
3995 1 0 1 0
3996 1 0 1 0
3997 1 0 1 0
3998 1 0 1 0
3999 1 0 1 0
4000 1 0 1 0
4001 1 0 1 0
4002 1 0 1 0
4003 1 0 1 0
4004 1 0 1 0
4005 1 0 1 0
4006 1 0 1 0
4007 1 0 1 0
4008 1 0 1 0
4009 1 0 1 0
4010 1 0 1 0
4011 1 0 1 0
4012 1 0 1 0
4013 1 0 1 0
4014 1 0 1 0
4015 1 0 1 0
4016 1 0 1 0
4017 1 0 1 0
4018 1 0 1 0
4019 1 0 1 0
4020 1 0 1 0
4021 1 0 1 0
4022 1 0 1 0
4023 1 0 1 0
4024 1 0 1 0
4025 1 0 1 0
4026 1 0 1 0
4027 1 0 1 0
4028 1 0 1 0
4029 1 0 1 0
4030 1 0 1 0
4031 1 0 1 0
4032 1 0 1 0
4033 1 0 1 0
4034 1 0 1 0
4035 1 0 1 0
4036 1 0 1 0
4037 1 0 1 0
4038 1 0 1 0
4039 1 0 1 0
4040 1 0 1 0
4041 1 0 1 0
4042 1 0 1 0
4043 1 0 1 0
4044 1 0 1 0
4045 1 0 1 0
4046 1 0 1 0
4047 1 0 1 0
4048 1 0 1 0
4049 1 0 1 0
4050 1 0 1 0
4051 1 0 1 0
4052 1 0 1 0
4053 1 0 1 0
4054 1 0 1 0
4055 1 0 1 0
4056 1 0 1 0
4057 1 0 1 0
4058 1 0 1 0
4059 1 0 1 0
4060 1 0 1 0
4061 1 0 1 0
4062 1 0 1 0
4063 1 0 1 0
4064 1 0 1 0
4065 1 0 1 0
4066 1 0 1 0
4067 1 0 1 0
4068 1 0 1 0
4069 1 0 1 0
4070 1 0 1 0
4071 1 0 1 0
4072 1 0 1 0
4073 1 0 1 0
4074 1 0 1 0
4075 1 0 1 0
4076 1 0 1 0
4077 1 0 1 0
4078 1 0 1 0
4079 1 0 1 0
4080 1 0 1 0
4081 1 0 1 0
4082 1 0 1 0
4083 1 0 1 0
4084 1 0 1 0
4085 1 0 1 0
4086 1 0 1 0
4087 1 0 1 0
4088 1 0 1 0
4089 1 0 1 0
4090 1 0 1 0
4091 1 0 1 0
4092 1 0 1 0
4093 1 0 1 0
4094 1 0 1 0
4095 1 0 1 0
4096 1 0 1 0
4097 1 0 1 0
4098 1 0 1 0
4099 1 0 1 0
4100 1 0 1 0
4101 1 0 1 0
4102 1 0 1 0
4103 1 0 1 0
4104 1 0 1 0
4105 1 0 1 0
4106 1 0 1 0
4107 1 0 1 0
4108 1 0 1 0
4109 1 0 1 0
4110 1 0 1 0
4111 1 0 1 0
4112 1 0 1 0
4113 1 0 1 0
4114 1 0 1 0
4115 1 0 1 0
4116 1 0 1 0
4117 1 0 1 0
4118 1 0 1 0
4119 1 0 1 0
4120 1 0 1 0
4121 1 0 1 0
4122 1 0 1 0
4123 1 0 1 0
4124 1 0 1 0
4125 1 0 1 0
4126 1 0 1 0
4127 1 0 1 0
4128 1 0 1 0
4129 1 0 1 0
4130 1 0 1 0
4131 1 0 1 0
4132 1 0 1 0
4133 1 0 1 0
4134 1 0 1 0
4135 1 0 1 0
4136 1 0 1 0
4137 1 0 1 0
4138 1 0 1 0
4139 1 0 1 0
4140 1 0 1 0
4141 1 0 1 0
4142 1 0 1 0
4143 1 0 1 0
4144 1 0 1 0
4145 1 0 1 0
4146 1 0 1 0
4147 1 0 1 0
4148 1 0 1 0
4149 1 0 1 0
4150 1 0 1 0
4151 1 0 1 0
4152 1 0 1 0
4153 1 0 1 0
4154 1 0 1 0
4155 1 0 1 0
4156 1 0 1 0
4157 1 0 1 0
4158 1 0 1 0
4159 1 0 1 0
4160 1 0 1 0
4161 1 0 1 0
4162 1 0 1 0
4163 1 0 1 0
4164 1 0 1 0
4165 1 0 1 0
4166 1 0 1 0
4167 1 0 1 0
4168 1 0 1 0
4169 1 0 1 0
4170 1 0 1 0
4171 1 0 1 0
4172 1 0 1 0
4173 1 0 1 0
4174 1 0 1 0
4175 1 0 1 0
4176 1 0 1 0
4177 1 0 1 0
4178 1 0 1 0
4179 1 0 1 0
4180 1 0 1 0
4181 1 0 1 0
4182 1 0 1 0
4183 1 0 1 0
4184 1 0 1 0
4185 1 0 1 0
4186 1 0 1 0
4187 1 0 1 0
4188 1 0 1 0
4189 1 0 1 0
4190 1 0 1 0
4191 1 0 1 0
4192 1 0 1 0
4193 1 0 1 0
4194 1 0 1 0
4195 1 0 1 0
4196 1 0 1 0
4197 1 0 1 0
4198 1 0 1 0
4199 1 0 1 0
4200 1 0 1 0
4201 1 0 1 0
4202 1 0 1 0
4203 1 0 1 0
4204 1 0 1 0
4205 1 0 1 0
4206 1 0 1 0
4207 1 0 1 0
4208 1 0 1 0
4209 1 0 1 0
4210 1 0 1 0
4211 1 0 1 0
4212 1 0 1 0
4213 1 0 1 0
4214 1 0 1 0
4215 1 0 1 0
4216 1 0 1 0
4217 1 0 1 0
4218 1 0 1 0
4219 1 0 1 0
4220 1 0 1 0
4221 1 0 1 0
4222 1 0 1 0
4223 1 0 1 0
4224 1 0 1 0
4225 1 0 1 0
4226 1 0 1 0
4227 1 0 1 0
4228 1 0 1 0
4229 1 0 1 0
4230 1 0 1 0
4231 1 0 1 0
4232 1 0 1 0
4233 1 0 1 0
4234 1 0 1 0
4235 1 0 1 0
4236 1 0 1 0
4237 1 0 1 0
4238 1 0 1 0
4239 1 0 1 0
4240 1 0 1 0
4241 1 0 1 0
4242 1 0 1 0
4243 1 0 1 0
4244 1 0 1 0
4245 1 0 1 0
4246 1 0 1 0
4247 1 0 1 0
4248 1 0 1 0
4249 1 0 1 0
4250 1 0 1 0
4251 1 0 1 0
4252 1 0 1 0
4253 1 0 1 0
4254 1 0 1 0
4255 1 0 1 0
4256 1 0 1 0
4257 1 0 1 0
4258 1 0 1 0
4259 1 0 1 0
4260 1 0 1 0
4261 1 0 1 0
4262 1 0 1 0
4263 1 0 1 0
4264 1 0 1 0
4265 1 0 1 0
4266 1 0 1 0
4267 1 0 1 0
4268 1 0 1 0
4269 1 0 1 0
4270 1 0 1 0
4271 1 0 1 0
4272 1 0 1 0
4273 1 0 1 0
4274 1 0 1 0
4275 1 0 1 0
4276 1 0 1 0
4277 1 0 1 0
4278 1 0 1 0
4279 1 0 1 0
4280 1 0 1 0
4281 1 0 1 0
4282 1 0 1 0
4283 1 0 1 0
4284 1 0 1 0
4285 1 0 1 0
4286 1 0 1 0
4287 1 0 1 0
4288 1 0 1 0
4289 1 0 1 0
4290 1 0 1 0
4291 1 0 1 0
4292 1 0 1 0
4293 1 0 1 0
4294 1 0 1 0
4295 1 0 1 0
4296 1 0 1 0
4297 1 0 1 0
4298 1 0 1 0
4299 1 0 1 0
4300 1 0 1 0
4301 1 0 1 0
4302 1 0 1 0
4303 1 0 1 0
4304 1 0 1 0
4305 1 0 1 0
4306 1 0 1 0
4307 1 0 1 0
4308 1 0 1 0
4309 1 0 1 0
4310 1 0 1 0
4311 1 0 1 0
4312 1 0 1 0
4313 1 0 1 0
4314 1 0 1 0
4315 1 0 1 0
4316 1 0 1 0
4317 1 0 1 0
4318 1 0 1 0
4319 1 0 1 0
4320 1 0 1 0
4321 1 0 1 0
4322 1 0 1 0
4323 1 0 1 0
4324 1 0 1 0
4325 1 0 1 0
4326 1 0 1 0
4327 1 0 1 0
4328 1 0 1 0
4329 1 0 1 0
4330 1 0 1 0
4331 1 0 1 0
4332 1 0 1 0
4333 1 0 1 0
4334 1 0 1 0
4335 1 0 1 0
4336 1 0 1 0
4337 1 0 1 0
4338 1 0 1 0
4339 1 0 1 0
4340 1 0 1 0
4341 1 0 1 0
4342 1 0 1 0
4343 1 0 1 0
4344 1 0 1 0
4345 1 0 1 0
4346 1 0 1 0
4347 1 0 1 0
4348 1 0 1 0
4349 1 0 1 0
4350 1 0 1 0
4351 1 0 1 0
4352 1 0 1 0
4353 1 0 1 0
4354 1 0 1 0
4355 1 0 1 0
4356 1 0 1 0
4357 1 0 1 0
4358 1 0 1 0
4359 1 0 1 0
4360 1 0 1 0
4361 1 0 1 0
4362 1 0 1 0
4363 1 0 1 0
4364 1 0 1 0
4365 1 0 1 0
4366 1 0 1 0
4367 1 0 1 0
4368 1 0 1 0
4369 1 0 1 0
4370 1 0 1 0
4371 1 0 1 0
4372 1 0 1 0
4373 1 0 1 0
4374 1 0 1 0
4375 1 0 1 0
4376 1 0 1 0
4377 1 0 1 0
4378 1 0 1 0
4379 1 0 1 0
4380 1 0 1 0
4381 1 0 1 0
4382 1 0 1 0
4383 1 0 1 0
4384 1 0 1 0
4385 1 0 1 0
4386 1 0 1 0
4387 1 0 1 0
4388 1 0 1 0
4389 1 0 1 0
4390 1 0 1 0
4391 1 0 1 0
4392 1 0 1 0
4393 1 0 1 0
4394 1 0 1 0
4395 1 0 1 0
4396 1 0 1 0
4397 1 0 1 0
4398 1 0 1 0
4399 1 0 1 0
4400 1 0 1 0
4401 1 0 1 0
4402 1 0 1 0
4403 1 0 1 0
4404 1 0 1 0
4405 1 0 1 0
4406 1 0 1 0
4407 1 0 1 0
4408 1 0 1 0
4409 1 0 1 0
4410 1 0 1 0
4411 1 0 1 0
4412 1 0 1 0
4413 1 0 1 0
4414 1 0 1 0
4415 1 0 1 0
4416 1 0 1 0
4417 1 0 1 0
4418 1 0 1 0
4419 1 0 1 0
4420 1 0 1 0
4421 1 0 1 0
4422 1 0 1 0
4423 1 0 1 0
4424 1 0 1 0
4425 1 0 1 0
4426 1 0 1 0
4427 1 0 1 0
4428 1 0 1 0
4429 1 0 1 0
4430 1 0 1 0
4431 1 0 1 0
4432 1 0 1 0
4433 1 0 1 0
4434 1 0 1 0
4435 1 0 1 0
4436 1 0 1 0
4437 1 0 1 0
4438 1 0 1 0
4439 1 0 1 0
4440 1 0 1 0
4441 1 0 1 0
4442 1 0 1 0
4443 1 0 1 0
4444 1 0 1 0
4445 1 0 1 0
4446 1 0 1 0
4447 1 0 1 0
4448 1 0 1 0
4449 1 0 1 0
4450 1 0 1 0
4451 1 0 1 0
4452 1 0 1 0
4453 1 0 1 0
4454 1 0 1 0
4455 1 0 1 0
4456 1 0 1 0
4457 1 0 1 0
4458 1 0 1 0
4459 1 0 1 0
4460 1 0 1 0
4461 1 0 1 0
4462 1 0 1 0
4463 1 0 1 0
4464 1 0 1 0
4465 1 0 1 0
4466 1 0 1 0
4467 1 0 1 0
4468 1 0 1 0
4469 1 0 1 0
4470 1 0 1 0
4471 1 0 1 0
4472 1 0 1 0
4473 1 0 1 0
4474 1 0 1 0
4475 1 0 1 0
4476 1 0 1 0
4477 1 0 1 0
4478 1 0 1 0
4479 1 0 1 0
4480 1 0 1 0
4481 1 0 1 0
4482 1 0 1 0
4483 1 0 1 0
4484 1 0 1 0
4485 1 0 1 0
4486 1 0 1 0
4487 1 0 1 0
4488 1 0 1 0
4489 1 0 1 0
4490 1 0 1 0
4491 1 0 1 0
4492 1 0 1 0
4493 1 0 1 0
4494 1 0 1 0
4495 1 0 1 0
4496 1 0 1 0
4497 1 0 1 0
4498 1 0 1 0
4499 1 0 1 0
4500 1 0 1 0
4501 1 0 1 0
4502 1 0 1 0
4503 1 0 1 0
4504 1 0 1 0
4505 1 0 1 0
4506 1 0 1 0
4507 1 0 1 0
4508 1 0 1 0
4509 1 0 1 0
4510 1 0 1 0
4511 1 0 1 0
4512 1 0 1 0
4513 1 0 1 0
4514 1 0 1 0
4515 1 0 1 0
4516 1 0 1 0
4517 1 0 1 0
4518 1 0 1 0
4519 1 0 1 0
4520 1 0 1 0
4521 1 0 1 0
4522 1 0 1 0
4523 1 0 1 0
4524 1 0 1 0
4525 1 0 1 0
4526 1 0 1 0
4527 1 0 1 0
4528 1 0 1 0
4529 1 0 1 0
4530 1 0 1 0
4531 1 0 1 0
4532 1 0 1 0
4533 1 0 1 0
4534 1 0 1 0
4535 1 0 1 0
4536 1 0 1 0
4537 1 0 1 0
4538 1 0 1 0
4539 1 0 1 0
4540 1 0 1 0
4541 1 0 1 0
4542 1 0 1 0
4543 1 0 1 0
4544 1 0 1 0
4545 1 0 1 0
4546 1 0 1 0
4547 1 0 1 0
4548 1 0 1 0
4549 1 0 1 0
4550 1 0 1 0
4551 1 0 1 0
4552 1 0 1 0
4553 1 0 1 0
4554 1 0 1 0
4555 1 0 1 0
4556 1 0 1 0
4557 1 0 1 0
4558 1 0 1 0
4559 1 0 1 0
4560 1 0 1 0
4561 1 0 1 0
4562 1 0 1 0
4563 1 0 1 0
4564 1 0 1 0
4565 1 0 1 0
4566 1 0 1 0
4567 1 0 1 0
4568 1 0 1 0
4569 1 0 1 0
4570 1 0 1 0
4571 1 0 1 0
4572 1 0 1 0
4573 1 0 1 0
4574 1 0 1 0
4575 1 0 1 0
4576 1 0 1 0
4577 1 0 1 0
4578 1 0 1 0
4579 1 0 1 0
4580 1 0 1 0
4581 1 0 1 0
4582 1 0 1 0
4583 1 0 1 0
4584 1 0 1 0
4585 1 0 1 0
4586 1 0 1 0
4587 1 0 1 0
4588 1 0 1 0
4589 1 0 1 0
4590 1 0 1 0
4591 1 0 1 0
4592 1 0 1 0
4593 1 0 1 0
4594 1 0 1 0
4595 1 0 1 0
4596 1 0 1 0
4597 1 0 1 0
4598 1 0 1 0
4599 1 0 1 0
4600 1 0 1 0
4601 1 0 1 0
4602 1 0 1 0
4603 1 0 1 0
4604 1 0 1 0
4605 1 0 1 0
4606 1 0 1 0
4607 1 0 1 0
4608 1 0 1 0
4609 1 0 1 0
4610 1 0 1 0
4611 1 0 1 0
4612 1 0 1 0
4613 1 0 1 0
4614 1 0 1 0
4615 1 0 1 0
4616 1 0 1 0
4617 1 0 1 0
4618 1 0 1 0
4619 1 0 1 0
4620 1 0 1 0
4621 1 0 1 0
4622 1 0 1 0
4623 1 0 1 0
4624 1 0 1 0
4625 1 0 1 0
4626 1 0 1 0
4627 1 0 1 0
4628 1 0 1 0
4629 1 0 1 0
4630 1 0 1 0
4631 1 0 1 0
4632 1 0 1 0
4633 1 0 1 0
4634 1 0 1 0
4635 1 0 1 0
4636 1 0 1 0
4637 1 0 1 0
4638 1 0 1 0
4639 1 0 1 0
4640 1 0 1 0
4641 1 0 1 0
4642 1 0 1 0
4643 1 0 1 0
4644 1 0 1 0
4645 1 0 1 0
4646 1 0 1 0
4647 1 0 1 0
4648 1 0 1 0
4649 1 0 1 0
4650 1 0 1 0
4651 1 0 1 0
4652 1 0 1 0
4653 1 0 1 0
4654 1 0 1 0
4655 1 0 1 0
4656 1 0 1 0
4657 1 0 1 0
4658 1 0 1 0
4659 1 0 1 0
4660 1 0 1 0
4661 1 0 1 0
4662 1 0 1 0
4663 1 0 1 0
4664 1 0 1 0
4665 1 0 1 0
4666 1 0 1 0
4667 1 0 1 0
4668 1 0 1 0
4669 1 0 1 0
4670 1 0 1 0
4671 1 0 1 0
4672 1 0 1 0
4673 1 0 1 0
4674 1 0 1 0
4675 1 0 1 0
4676 1 0 1 0
4677 1 0 1 0
4678 1 0 1 0
4679 1 0 1 0
4680 1 0 1 0
4681 1 0 1 0
4682 1 0 1 0
4683 1 0 1 0
4684 1 0 1 0
4685 1 0 1 0
4686 1 0 1 0
4687 1 0 1 0
4688 1 0 1 0
4689 1 0 1 0
4690 1 0 1 0
4691 1 0 1 0
4692 1 0 1 0
4693 1 0 1 0
4694 1 0 1 0
4695 1 0 1 0
4696 1 0 1 0
4697 1 0 1 0
4698 1 0 1 0
4699 1 0 1 0
4700 1 0 1 0
4701 1 0 1 0
4702 1 0 1 0
4703 1 0 1 0
4704 1 0 1 0
4705 1 0 1 0
4706 1 0 1 0
4707 1 0 1 0
4708 1 0 1 0
4709 1 0 1 0
4710 1 0 1 0
4711 1 0 1 0
4712 1 0 1 0
4713 1 0 1 0
4714 1 0 1 0
4715 1 0 1 0
4716 1 0 1 0
4717 1 0 1 0
4718 1 0 1 0
4719 1 0 1 0
4720 1 0 1 0
4721 1 0 1 0
4722 1 0 1 0
4723 1 0 1 0
4724 1 0 1 0
4725 1 0 1 0
4726 1 0 1 0
4727 1 0 1 0
4728 1 0 1 0
4729 1 0 1 0
4730 1 0 1 0
4731 1 0 1 0
4732 1 0 1 0
4733 1 0 1 0
4734 1 0 1 0
4735 1 0 1 0
4736 1 0 1 0
4737 1 0 1 0
4738 1 0 1 0
4739 1 0 1 0
4740 1 0 1 0
4741 1 0 1 0
4742 1 0 1 0
4743 1 0 1 0
4744 1 0 1 0
4745 1 0 1 0
4746 1 0 1 0
4747 1 0 1 0
4748 1 0 1 0
4749 1 0 1 0
4750 1 0 1 0
4751 1 0 1 0
4752 1 0 1 0
4753 1 0 1 0
4754 1 0 1 0
4755 1 0 1 0
4756 1 0 1 0
4757 1 0 1 0
4758 1 0 1 0
4759 1 0 1 0
4760 1 0 1 0
4761 1 0 1 0
4762 1 0 1 0
4763 1 0 1 0
4764 1 0 1 0
4765 1 0 1 0
4766 1 0 1 0
4767 1 0 1 0
4768 1 0 1 0
4769 1 0 1 0
4770 1 0 1 0
4771 1 0 1 0
4772 1 0 1 0
4773 1 0 1 0
4774 1 0 1 0
4775 1 0 1 0
4776 1 0 1 0
4777 1 0 1 0
4778 1 0 1 0
4779 1 0 1 0
4780 1 0 1 0
4781 1 0 1 0
4782 1 0 1 0
4783 1 0 1 0
4784 1 0 1 0
4785 1 0 1 0
4786 1 0 1 0
4787 1 0 1 0
4788 1 0 1 0
4789 1 0 1 0
4790 1 0 1 0
4791 1 0 1 0
4792 1 0 1 0
4793 1 0 1 0
4794 1 0 1 0
4795 1 0 1 0
4796 1 0 1 0
4797 1 0 1 0
4798 1 0 1 0
4799 1 0 1 0
4800 1 0 1 0
4801 1 0 1 0
4802 1 0 1 0
4803 1 0 1 0
4804 1 0 1 0
4805 1 0 1 0
4806 1 0 1 0
4807 1 0 1 0
4808 1 0 1 0
4809 1 0 1 0
4810 1 0 1 0
4811 1 0 1 0
4812 1 0 1 0
4813 1 0 1 0
4814 1 0 1 0
4815 1 0 1 0
4816 1 0 1 0
4817 1 0 1 0
4818 1 0 1 0
4819 1 0 1 0
4820 1 0 1 0
4821 1 0 1 0
4822 1 0 1 0
4823 1 0 1 0
4824 1 0 1 0
4825 1 0 1 0
4826 1 0 1 0
4827 1 0 1 0
4828 1 0 1 0
4829 1 0 1 0
4830 1 0 1 0
4831 1 0 1 0
4832 1 0 1 0
4833 1 0 1 0
4834 1 0 1 0
4835 1 0 1 0
4836 1 0 1 0
4837 1 0 1 0
4838 1 0 1 0
4839 1 0 1 0
4840 1 0 1 0
4841 1 0 1 0
4842 1 0 1 0
4843 1 0 1 0
4844 1 0 1 0
4845 1 0 1 0
4846 1 0 1 0
4847 1 0 1 0
4848 1 0 1 0
4849 1 0 1 0
4850 1 0 1 0
4851 1 0 1 0
4852 1 0 1 0
4853 1 0 1 0
4854 1 0 1 0
4855 1 0 1 0
4856 1 0 1 0
4857 1 0 1 0
4858 1 0 1 0
4859 1 0 1 0
4860 1 0 1 0
4861 1 0 1 0
4862 1 0 1 0
4863 1 0 1 0
4864 1 0 1 0
4865 1 0 1 0
4866 1 0 1 0
4867 1 0 1 0
4868 1 0 1 0
4869 1 0 1 0
4870 1 0 1 0
4871 1 0 1 0
4872 1 0 1 0
4873 1 0 1 0
4874 1 0 1 0
4875 1 0 1 0
4876 1 0 1 0
4877 1 0 1 0
4878 1 0 1 0
4879 1 0 1 0
4880 1 0 1 0
4881 1 0 1 0
4882 1 0 1 0
4883 1 0 1 0
4884 1 0 1 0
4885 1 0 1 0
4886 1 0 1 0
4887 1 0 1 0
4888 1 0 1 0
4889 1 0 1 0
4890 1 0 1 0
4891 1 0 1 0
4892 1 0 1 0
4893 1 0 1 0
4894 1 0 1 0
4895 1 0 1 0
4896 1 0 1 0
4897 1 0 1 0
4898 1 0 1 0
4899 1 0 1 0
4900 1 0 1 0
4901 1 0 1 0
4902 1 0 1 0
4903 1 0 1 0
4904 1 0 1 0
4905 1 0 1 0
4906 1 0 1 0
4907 1 0 1 0
4908 1 0 1 0
4909 1 0 1 0
4910 1 0 1 0
4911 1 0 1 0
4912 1 0 1 0
4913 1 0 1 0
4914 1 0 1 0
4915 1 0 1 0
4916 1 0 1 0
4917 1 0 1 0
4918 1 0 1 0
4919 1 0 1 0
4920 1 0 1 0
4921 1 0 1 0
4922 1 0 1 0
4923 1 0 1 0
4924 1 0 1 0
4925 1 0 1 0
4926 1 0 1 0
4927 1 0 1 0
4928 1 0 1 0
4929 1 0 1 0
4930 1 0 1 0
4931 1 0 1 0
4932 1 0 1 0
4933 1 0 1 0
4934 1 0 1 0
4935 1 0 1 0
4936 1 0 1 0
4937 1 0 1 0
4938 1 0 1 0
4939 1 0 1 0
4940 1 0 1 0
4941 1 0 1 0
4942 1 0 1 0
4943 1 0 1 0
4944 1 0 1 0
4945 1 0 1 0
4946 1 0 1 0
4947 1 0 1 0
4948 1 0 1 0
4949 1 0 1 0
4950 1 0 1 0
4951 1 0 1 0
4952 1 0 1 0
4953 1 0 1 0
4954 1 0 1 0
4955 1 0 1 0
4956 1 0 1 0
4957 1 0 1 0
4958 1 0 1 0
4959 1 0 1 0
4960 1 0 1 0
4961 1 0 1 0
4962 1 0 1 0
4963 1 0 1 0
4964 1 0 1 0
4965 1 0 1 0
4966 1 0 1 0
4967 1 0 1 0
4968 1 0 1 0
4969 1 0 1 0
4970 1 0 1 0
4971 1 0 1 0
4972 1 0 1 0
4973 1 0 1 0
4974 1 0 1 0
4975 1 0 1 0
4976 1 0 1 0
4977 1 0 1 0
4978 1 0 1 0
4979 1 0 1 0
4980 1 0 1 0
4981 1 0 1 0
4982 1 0 1 0
4983 1 0 1 0
4984 1 0 1 0
4985 1 0 1 0
4986 1 0 1 0
4987 1 0 1 0
4988 1 0 1 0
4989 1 0 1 0
4990 1 0 1 0
4991 1 0 1 0
4992 1 0 1 0
4993 1 0 1 0
4994 1 0 1 0
4995 1 0 1 0
4996 1 0 1 0
4997 1 0 1 0
4998 1 0 1 0
4999 1 0 1 0
5000 1 0 1 0
5001 1 0 1 0
5002 1 0 1 0
5003 1 0 1 0
5004 1 0 1 0
5005 1 0 1 0
5006 1 0 1 0
5007 1 0 1 0
5008 1 0 1 0
5009 1 0 1 0
5010 1 0 1 0
5011 1 0 1 0
5012 1 0 1 0
5013 1 0 1 0
5014 1 0 1 0
5015 1 0 1 0
5016 1 0 1 0
5017 1 0 1 0
5018 1 0 1 0
5019 1 0 1 0
5020 1 0 1 0
5021 1 0 1 0
5022 1 0 1 0
5023 1 0 1 0
5024 1 0 1 0
5025 1 0 1 0
5026 1 0 1 0
5027 1 0 1 0
5028 1 0 1 0
5029 1 0 1 0
5030 1 0 1 0
5031 1 0 1 0
5032 1 0 1 0
5033 1 0 1 0
5034 1 0 1 0
5035 1 0 1 0
5036 1 0 1 0
5037 1 0 1 0
5038 1 0 1 0
5039 1 0 1 0
5040 1 0 1 0
5041 1 0 1 0
5042 1 0 1 0
5043 1 0 1 0
5044 1 0 1 0
5045 1 0 1 0
5046 1 0 1 0
5047 1 0 1 0
5048 1 0 1 0
5049 1 0 1 0
5050 1 0 1 0
5051 1 0 1 0
5052 1 0 1 0
5053 1 0 1 0
5054 1 0 1 0
5055 1 0 1 0
5056 1 0 1 0
5057 1 0 1 0
5058 1 0 1 0
5059 1 0 1 0
5060 1 0 1 0
5061 1 0 1 0
5062 1 0 1 0
5063 1 0 1 0
5064 1 0 1 0
5065 1 0 1 0
5066 1 0 1 0
5067 1 0 1 0
5068 1 0 1 0
5069 1 0 1 0
5070 1 0 1 0
5071 1 0 1 0
5072 1 0 1 0
5073 1 0 1 0
5074 1 0 1 0
5075 1 0 1 0
5076 1 0 1 0
5077 1 0 1 0
5078 1 0 1 0
5079 1 0 1 0
5080 1 0 1 0
5081 1 0 1 0
5082 1 0 1 0
5083 1 0 1 0
5084 1 0 1 0
5085 1 0 1 0
5086 1 0 1 0
5087 1 0 1 0
5088 1 0 1 0
5089 1 0 1 0
5090 1 0 1 0
5091 1 0 1 0
5092 1 0 1 0
5093 1 0 1 0
5094 1 0 1 0
5095 1 0 1 0
5096 1 0 1 0
5097 1 0 1 0
5098 1 0 1 0
5099 1 0 1 0
5100 1 0 1 0
5101 1 0 1 0
5102 1 0 1 0
5103 1 0 1 0
5104 1 0 1 0
5105 1 0 1 0
5106 1 0 1 0
5107 1 0 1 0
5108 1 0 1 0
5109 1 0 1 0
5110 1 0 1 0
5111 1 0 1 0
5112 1 0 1 0
5113 1 0 1 0
5114 1 0 1 0
5115 1 0 1 0
5116 1 0 1 0
5117 1 0 1 0
5118 1 0 1 0
5119 1 0 1 0
5120 1 0 1 0
5121 1 0 1 0
5122 1 0 1 0
5123 1 0 1 0
5124 1 0 1 0
5125 1 0 1 0
5126 1 0 1 0
5127 1 0 1 0
5128 1 0 1 0
5129 1 0 1 0
5130 1 0 1 0
5131 1 0 1 0
5132 1 0 1 0
5133 1 0 1 0
5134 1 0 1 0
5135 1 0 1 0
5136 1 0 1 0
5137 1 0 1 0
5138 1 0 1 0
5139 1 0 1 0
5140 1 0 1 0
5141 1 0 1 0
5142 1 0 1 0
5143 1 0 1 0
5144 1 0 1 0
5145 1 0 1 0
5146 1 0 1 0
5147 1 0 1 0
5148 1 0 1 0
5149 1 0 1 0
5150 1 0 1 0
5151 1 0 1 0
5152 1 0 1 0
5153 1 0 1 0
5154 1 0 1 0
5155 1 0 1 0
5156 1 0 1 0
5157 1 0 1 0
5158 1 0 1 0
5159 1 0 1 0
5160 1 0 1 0
5161 1 0 1 0
5162 1 0 1 0
5163 1 0 1 0
5164 1 0 1 0
5165 1 0 1 0
5166 1 0 1 0
5167 1 0 1 0
5168 1 0 1 0
5169 1 0 1 0
5170 1 0 1 0
5171 1 0 1 0
5172 1 0 1 0
5173 1 0 1 0
5174 1 0 1 0
5175 1 0 1 0
5176 1 0 1 0
5177 1 0 1 0
5178 1 0 1 0
5179 1 0 1 0
5180 1 0 1 0
5181 1 0 1 0
5182 1 0 1 0
5183 1 0 1 0
5184 1 0 1 0
5185 1 0 1 0
5186 1 0 1 0
5187 1 0 1 0
5188 1 0 1 0
5189 1 0 1 0
5190 1 0 1 0
5191 1 0 1 0
5192 1 0 1 0
5193 1 0 1 0
5194 1 0 1 0
5195 1 0 1 0
5196 1 0 1 0
5197 1 0 1 0
5198 1 0 1 0
5199 1 0 1 0
5200 1 0 1 0
5201 1 0 1 0
5202 1 0 1 0
5203 1 0 1 0
5204 1 0 1 0
5205 1 0 1 0
5206 1 0 1 0
5207 1 0 1 0
5208 1 0 1 0
5209 1 0 1 0
5210 1 0 1 0
5211 1 0 1 0
5212 1 0 1 0
5213 1 0 1 0
5214 1 0 1 0
5215 1 0 1 0
5216 1 0 1 0
5217 1 0 1 0
5218 1 0 1 0
5219 1 0 1 0
5220 1 0 1 0
5221 1 0 1 0
5222 1 0 1 0
5223 1 0 1 0
5224 1 0 1 0
5225 1 0 1 0
5226 1 0 1 0
5227 1 0 1 0
5228 1 0 1 0
5229 1 0 1 0
5230 1 0 1 0
5231 1 0 1 0
5232 1 0 1 0
5233 1 0 1 0
5234 1 0 1 0
5235 1 0 1 0
5236 1 0 1 0
5237 1 0 1 0
5238 1 0 1 0
5239 1 0 1 0
5240 1 0 1 0
5241 1 0 1 0
5242 1 0 1 0
5243 1 0 1 0
5244 1 0 1 0
5245 1 0 1 0
5246 1 0 1 0
5247 1 0 1 0
5248 1 0 1 0
5249 1 0 1 0
5250 1 0 1 0
5251 1 0 1 0
5252 1 0 1 0
5253 1 0 1 0
5254 1 0 1 0
5255 1 0 1 0
5256 1 0 1 0
5257 1 0 1 0
5258 1 0 1 0
5259 1 0 1 0
5260 1 0 1 0
5261 1 0 1 0
5262 1 0 1 0
5263 1 0 1 0
5264 1 0 1 0
5265 1 0 1 0
5266 1 0 1 0
5267 1 0 1 0
5268 1 0 1 0
5269 1 0 1 0
5270 1 0 1 0
5271 1 0 1 0
5272 1 0 1 0
5273 1 0 1 0
5274 1 0 1 0
5275 1 0 1 0
5276 1 0 1 0
5277 1 0 1 0
5278 1 0 1 0
5279 1 0 1 0
5280 1 0 1 0
5281 1 0 1 0
5282 1 0 1 0
5283 1 0 1 0
5284 1 0 1 0
5285 1 0 1 0
5286 1 0 1 0
5287 1 0 1 0
5288 1 0 1 0
5289 1 0 1 0
5290 1 0 1 0
5291 1 0 1 0
5292 1 0 1 0
5293 1 0 1 0
5294 1 0 1 0
5295 1 0 1 0
5296 1 0 1 0
5297 1 0 1 0
5298 1 0 1 0
5299 1 0 1 0
5300 1 0 1 0
5301 1 0 1 0
5302 1 0 1 0
5303 1 0 1 0
5304 1 0 1 0
5305 1 0 1 0
5306 1 0 1 0
5307 1 0 1 0
5308 1 0 1 0
5309 1 0 1 0
5310 1 0 1 0
5311 1 0 1 0
5312 1 0 1 0
5313 1 0 1 0
5314 1 0 1 0
5315 1 0 1 0
5316 1 0 1 0
5317 1 0 1 0
5318 1 0 1 0
5319 1 0 1 0
5320 1 0 1 0
5321 1 0 1 0
5322 1 0 1 0
5323 1 0 1 0
5324 1 0 1 0
5325 1 0 1 0
5326 1 0 1 0
5327 1 0 1 0
5328 1 0 1 0
5329 1 0 1 0
5330 1 0 1 0
5331 1 0 1 0
5332 1 0 1 0
5333 1 0 1 0
5334 1 0 1 0
5335 1 0 1 0
5336 1 0 1 0
5337 1 0 1 0
5338 1 0 1 0
5339 1 0 1 0
5340 1 0 1 0
5341 1 0 1 0
5342 1 0 1 0
5343 1 0 1 0
5344 1 0 1 0
5345 1 0 1 0
5346 1 0 1 0
5347 1 0 1 0
5348 1 0 1 0
5349 1 0 1 0
5350 1 0 1 0
5351 1 0 1 0
5352 1 0 1 0
5353 1 0 1 0
5354 1 0 1 0
5355 1 0 1 0
5356 1 0 1 0
5357 1 0 1 0
5358 1 0 1 0
5359 1 0 1 0
5360 1 0 1 0
5361 1 0 1 0
5362 1 0 1 0
5363 1 0 1 0
5364 1 0 1 0
5365 1 0 1 0
5366 1 0 1 0
5367 1 0 1 0
5368 1 0 1 0
5369 1 0 1 0
5370 1 0 1 0
5371 1 0 1 0
5372 1 0 1 0
5373 1 0 1 0
5374 1 0 1 0
5375 1 0 1 0
5376 1 0 1 0
5377 1 0 1 0
5378 1 0 1 0
5379 1 0 1 0
5380 1 0 1 0
5381 1 0 1 0
5382 1 0 1 0
5383 1 0 1 0
5384 1 0 1 0
5385 1 0 1 0
5386 1 0 1 0
5387 1 0 1 0
5388 1 0 1 0
5389 1 0 1 0
5390 1 0 1 0
5391 1 0 1 0
5392 1 0 1 0
5393 1 0 1 0
5394 1 0 1 0
5395 1 0 1 0
5396 1 0 1 0
5397 1 0 1 0
5398 1 0 1 0
5399 1 0 1 0
5400 1 0 1 0
5401 1 0 1 0
5402 1 0 1 0
5403 1 0 1 0
5404 1 0 1 0
5405 1 0 1 0
5406 1 0 1 0
5407 1 0 1 0
5408 1 0 1 0
5409 1 0 1 0
5410 1 0 1 0
5411 1 0 1 0
5412 1 0 1 0
5413 1 0 1 0
5414 1 0 1 0
5415 1 0 1 0
5416 1 0 1 0
5417 1 0 1 0
5418 1 0 1 0
5419 1 0 1 0
5420 1 0 1 0
5421 1 0 1 0
5422 1 0 1 0
5423 1 0 1 0
5424 1 0 1 0
5425 1 0 1 0
5426 1 0 1 0
5427 1 0 1 0
5428 1 0 1 0
5429 1 0 1 0
5430 1 0 1 0
5431 1 0 1 0
5432 1 0 1 0
5433 1 0 1 0
5434 1 0 1 0
5435 1 0 1 0
5436 1 0 1 0
5437 1 0 1 0
5438 1 0 1 0
5439 1 0 1 0
5440 1 0 1 0
5441 1 0 1 0
5442 1 0 1 0
5443 1 0 1 0
5444 1 0 1 0
5445 1 0 1 0
5446 1 0 1 0
5447 1 0 1 0
5448 1 0 1 0
5449 1 0 1 0
5450 1 0 1 0
5451 1 0 1 0
5452 1 0 1 0
5453 1 0 1 0
5454 1 0 1 0
5455 1 0 1 0
5456 1 0 1 0
5457 1 0 1 0
5458 1 0 1 0
5459 1 0 1 0
5460 1 0 1 0
5461 1 0 1 0
5462 1 0 1 0
5463 1 0 1 0
5464 1 0 1 0
5465 1 0 1 0
5466 1 0 1 0
5467 1 0 1 0
5468 1 0 1 0
5469 1 0 1 0
5470 1 0 1 0
5471 1 0 1 0
5472 1 0 1 0
5473 1 0 1 0
5474 1 0 1 0
5475 1 0 1 0
5476 1 0 1 0
5477 1 0 1 0
5478 1 0 1 0
5479 1 0 1 0
5480 1 0 1 0
5481 1 0 1 0
5482 1 0 1 0
5483 1 0 1 0
5484 1 0 1 0
5485 1 0 1 0
5486 1 0 1 0
5487 1 0 1 0
5488 1 0 1 0
5489 1 0 1 0
5490 1 0 1 0
5491 1 0 1 0
5492 1 0 1 0
5493 1 0 1 0
5494 1 0 1 0
5495 1 0 1 0
5496 1 0 1 0
5497 1 0 1 0
5498 1 0 1 0
5499 1 0 1 0
5500 1 0 1 0
5501 1 0 1 0
5502 1 0 1 0
5503 1 0 1 0
5504 1 0 1 0
5505 1 0 1 0
5506 1 0 1 0
5507 1 0 1 0
5508 1 0 1 0
5509 1 0 1 0
5510 1 0 1 0
5511 1 0 1 0
5512 1 0 1 0
5513 1 0 1 0
5514 1 0 1 0
5515 1 0 1 0
5516 1 0 1 0
5517 1 0 1 0
5518 1 0 1 0
5519 1 0 1 0
5520 1 0 1 0
5521 1 0 1 0
5522 1 0 1 0
5523 1 0 1 0
5524 1 0 1 0
5525 1 0 1 0
5526 1 0 1 0
5527 1 0 1 0
5528 1 0 1 0
5529 1 0 1 0
5530 1 0 1 0
5531 1 0 1 0
5532 1 0 1 0
5533 1 0 1 0
5534 1 0 1 0
5535 1 0 1 0
5536 1 0 1 0
5537 1 0 1 0
5538 1 0 1 0
5539 1 0 1 0
5540 1 0 1 0
5541 1 0 1 0
5542 1 0 1 0
5543 1 0 1 0
5544 1 0 1 0
5545 1 0 1 0
5546 1 0 1 0
5547 1 0 1 0
5548 1 0 1 0
5549 1 0 1 0
5550 1 0 1 0
5551 1 0 1 0
5552 1 0 1 0
5553 1 0 1 0
5554 1 0 1 0
5555 1 0 1 0
5556 1 0 1 0
5557 1 0 1 0
5558 1 0 1 0
5559 1 0 1 0
5560 1 0 1 0
5561 1 0 1 0
5562 1 0 1 0
5563 1 0 1 0
5564 1 0 1 0
5565 1 0 1 0
5566 1 0 1 0
5567 1 0 1 0
5568 1 0 1 0
5569 1 0 1 0
5570 1 0 1 0
5571 1 0 1 0
5572 1 0 1 0
5573 1 0 1 0
5574 1 0 1 0
5575 1 0 1 0
5576 1 0 1 0
5577 1 0 1 0
5578 1 0 1 0
5579 1 0 1 0
5580 1 0 1 0
5581 1 0 1 0
5582 1 0 1 0
5583 1 0 1 0
5584 1 0 1 0
5585 1 0 1 0
5586 1 0 1 0
5587 1 0 1 0
5588 1 0 1 0
5589 1 0 1 0
5590 1 0 1 0
5591 1 0 1 0
5592 1 0 1 0
5593 1 0 1 0
5594 1 0 1 0
5595 1 0 1 0
5596 1 0 1 0
5597 1 0 1 0
5598 1 0 1 0
5599 1 0 1 0
5600 1 0 1 0
5601 1 0 1 0
5602 1 0 1 0
5603 1 0 1 0
5604 1 0 1 0
5605 1 0 1 0
5606 1 0 1 0
5607 1 0 1 0
5608 1 0 1 0
5609 1 0 1 0
5610 1 0 1 0
5611 1 0 1 0
5612 1 0 1 0
5613 1 0 1 0
5614 1 0 1 0
5615 1 0 1 0
5616 1 0 1 0
5617 1 0 1 0
5618 1 0 1 0
5619 1 0 1 0
5620 1 0 1 0
5621 1 0 1 0
5622 1 0 1 0
5623 1 0 1 0
5624 1 0 1 0
5625 1 0 1 0
5626 1 0 1 0
5627 1 0 1 0
5628 1 0 1 0
5629 1 0 1 0
5630 1 0 1 0
5631 1 0 1 0
5632 1 0 1 0
5633 1 0 1 0
5634 1 0 1 0
5635 1 0 1 0
5636 1 0 1 0
5637 1 0 1 0
5638 1 0 1 0
5639 1 0 1 0
5640 1 0 1 0
5641 1 0 1 0
5642 1 0 1 0
5643 1 0 1 0
5644 1 0 1 0
5645 1 0 1 0
5646 1 0 1 0
5647 1 0 1 0
5648 1 0 1 0
5649 1 0 1 0
5650 1 0 1 0
5651 1 0 1 0
5652 1 0 1 0
5653 1 0 1 0
5654 1 0 1 0
5655 1 0 1 0
5656 1 0 1 0
5657 1 0 1 0
5658 1 0 1 0
5659 1 0 1 0
5660 1 0 1 0
5661 1 0 1 0
5662 1 0 1 0
5663 1 0 1 0
5664 1 0 1 0
5665 1 0 1 0
5666 1 0 1 0
5667 1 0 1 0
5668 1 0 1 0
5669 1 0 1 0
5670 1 0 1 0
5671 1 0 1 0
5672 1 0 1 0
5673 1 0 1 0
5674 1 0 1 0
5675 1 0 1 0
5676 1 0 1 0
5677 1 0 1 0
5678 1 0 1 0
5679 1 0 1 0
5680 1 0 1 0
5681 1 0 1 0
5682 1 0 1 0
5683 1 0 1 0
5684 1 0 1 0
5685 1 0 1 0
5686 1 0 1 0
5687 1 0 1 0
5688 1 0 1 0
5689 1 0 1 0
5690 1 0 1 0
5691 1 0 1 0
5692 1 0 1 0
5693 1 0 1 0
5694 1 0 1 0
5695 1 0 1 0
5696 1 0 1 0
5697 1 0 1 0
5698 1 0 1 0
5699 1 0 1 0
5700 1 0 1 0
5701 1 0 1 0
5702 1 0 1 0
5703 1 0 1 0
5704 1 0 1 0
5705 1 0 1 0
5706 1 0 1 0
5707 1 0 1 0
5708 1 0 1 0
5709 1 0 1 0
5710 1 0 1 0
5711 1 0 1 0
5712 1 0 1 0
5713 1 0 1 0
5714 1 0 1 0
5715 1 0 1 0
5716 1 0 1 0
5717 1 0 1 0
5718 1 0 1 0
5719 1 0 1 0
5720 1 0 1 0
5721 1 0 1 0
5722 1 0 1 0
5723 1 0 1 0
5724 1 0 1 0
5725 1 0 1 0
5726 1 0 1 0
5727 1 0 1 0
5728 1 0 1 0
5729 1 0 1 0
5730 1 0 1 0
5731 1 0 1 0
5732 1 0 1 0
5733 1 0 1 0
5734 1 0 1 0
5735 1 0 1 0
5736 1 0 1 0
5737 1 0 1 0
5738 1 0 1 0
5739 1 0 1 0
5740 1 0 1 0
5741 1 0 1 0
5742 1 0 1 0
5743 1 0 1 0
5744 1 0 1 0
5745 1 0 1 0
5746 1 0 1 0
5747 1 0 1 0
5748 1 0 1 0
5749 1 0 1 0
5750 1 0 1 0
5751 1 0 1 0
5752 1 0 1 0
5753 1 0 1 0
5754 1 0 1 0
5755 1 0 1 0
5756 1 0 1 0
5757 1 0 1 0
5758 1 0 1 0
5759 1 0 1 0
5760 1 0 1 0
5761 1 0 1 0
5762 1 0 1 0
5763 1 0 1 0
5764 1 0 1 0
5765 1 0 1 0
5766 1 0 1 0
5767 1 0 1 0
5768 1 0 1 0
5769 1 0 1 0
5770 1 0 1 0
5771 1 0 1 0
5772 1 0 1 0
5773 1 0 1 0
5774 1 0 1 0
5775 1 0 1 0
5776 1 0 1 0
5777 1 0 1 0
5778 1 0 1 0
5779 1 0 1 0
5780 1 0 1 0
5781 1 0 1 0
5782 1 0 1 0
5783 1 0 1 0
5784 1 0 1 0
5785 1 0 1 0
5786 1 0 1 0
5787 1 0 1 0
5788 1 0 1 0
5789 1 0 1 0
5790 1 0 1 0
5791 1 0 1 0
5792 1 0 1 0
5793 1 0 1 0
5794 1 0 1 0
5795 1 0 1 0
5796 1 0 1 0
5797 1 0 1 0
5798 1 0 1 0
5799 1 0 1 0
5800 1 0 1 0
5801 1 0 1 0
5802 1 0 1 0
5803 1 0 1 0
5804 1 0 1 0
5805 1 0 1 0
5806 1 0 1 0
5807 1 0 1 0
5808 1 0 1 0
5809 1 0 1 0
5810 1 0 1 0
5811 1 0 1 0
5812 1 0 1 0
5813 1 0 1 0
5814 1 0 1 0
5815 1 0 1 0
5816 1 0 1 0
5817 1 0 1 0
5818 1 0 1 0
5819 1 0 1 0
5820 1 0 1 0
5821 1 0 1 0
5822 1 0 1 0
5823 1 0 1 0
5824 1 0 1 0
5825 1 0 1 0
5826 1 0 1 0
5827 1 0 1 0
5828 1 0 1 0
5829 1 0 1 0
5830 1 0 1 0
5831 1 0 1 0
5832 1 0 1 0
5833 1 0 1 0
5834 1 0 1 0
5835 1 0 1 0
5836 1 0 1 0
5837 1 0 1 0
5838 1 0 1 0
5839 1 0 1 0
5840 1 0 1 0
5841 1 0 1 0
5842 1 0 1 0
5843 1 0 1 0
5844 1 0 1 0
5845 1 0 1 0
5846 1 0 1 0
5847 1 0 1 0
5848 1 0 1 0
5849 1 0 1 0
5850 1 0 1 0
5851 1 0 1 0
5852 1 0 1 0
5853 1 0 1 0
5854 1 0 1 0
5855 1 0 1 0
5856 1 0 1 0
5857 1 0 1 0
5858 1 0 1 0
5859 1 0 1 0
5860 1 0 1 0
5861 1 0 1 0
5862 1 0 1 0
5863 1 0 1 0
5864 1 0 1 0
5865 1 0 1 0
5866 1 0 1 0
5867 1 0 1 0
5868 1 0 1 0
5869 1 0 1 0
5870 1 0 1 0
5871 1 0 1 0
5872 1 0 1 0
5873 1 0 1 0
5874 1 0 1 0
5875 1 0 1 0
5876 1 0 1 0
5877 1 0 1 0
5878 1 0 1 0
5879 1 0 1 0
5880 1 0 1 0
5881 1 0 1 0
5882 1 0 1 0
5883 1 0 1 0
5884 1 0 1 0
5885 1 0 1 0
5886 1 0 1 0
5887 1 0 1 0
5888 1 0 1 0
5889 1 0 1 0
5890 1 0 1 0
5891 1 0 1 0
5892 1 0 1 0
5893 1 0 1 0
5894 1 0 1 0
5895 1 0 1 0
5896 1 0 1 0
5897 1 0 1 0
5898 1 0 1 0
5899 1 0 1 0
5900 1 0 1 0
5901 1 0 1 0
5902 1 0 1 0
5903 1 0 1 0
5904 1 0 1 0
5905 1 0 1 0
5906 1 0 1 0
5907 1 0 1 0
5908 1 0 1 0
5909 1 0 1 0
5910 1 0 1 0
5911 1 0 1 0
5912 1 0 1 0
5913 1 0 1 0
5914 1 0 1 0
5915 1 0 1 0
5916 1 0 1 0
5917 1 0 1 0
5918 1 0 1 0
5919 1 0 1 0
5920 1 0 1 0
5921 1 0 1 0
5922 1 0 1 0
5923 1 0 1 0
5924 1 0 1 0
5925 1 0 1 0
5926 1 0 1 0
5927 1 0 1 0
5928 1 0 1 0
5929 1 0 1 0
5930 1 0 1 0
5931 1 0 1 0
5932 1 0 1 0
5933 1 0 1 0
5934 1 0 1 0
5935 1 0 1 0
5936 1 0 1 0
5937 1 0 1 0
5938 1 0 1 0
5939 1 0 1 0
5940 1 0 1 0
5941 1 0 1 0
5942 1 0 1 0
5943 1 0 1 0
5944 1 0 1 0
5945 1 0 1 0
5946 1 0 1 0
5947 1 0 1 0
5948 1 0 1 0
5949 1 0 1 0
5950 1 0 1 0
5951 1 0 1 0
5952 1 0 1 0
5953 1 0 1 0
5954 1 0 1 0
5955 1 0 1 0
5956 1 0 1 0
5957 1 0 1 0
5958 1 0 1 0
5959 1 0 1 0
5960 1 0 1 0
5961 1 0 1 0
5962 1 0 1 0
5963 1 0 1 0
5964 1 0 1 0
5965 1 0 1 0
5966 1 0 1 0
5967 1 0 1 0
5968 1 0 1 0
5969 1 0 1 0
5970 1 0 1 0
5971 1 0 1 0
5972 1 0 1 0
5973 1 0 1 0
5974 1 0 1 0
5975 1 0 1 0
5976 1 0 1 0
5977 1 0 1 0
5978 1 0 1 0
5979 1 0 1 0
5980 1 0 1 0
5981 1 0 1 0
5982 1 0 1 0
5983 1 0 1 0
5984 1 0 1 0
5985 1 0 1 0
5986 1 0 1 0
5987 1 0 1 0
5988 1 0 1 0
5989 1 0 1 0
5990 1 0 1 0
5991 1 0 1 0
5992 1 0 1 0
5993 1 0 1 0
5994 1 0 1 0
5995 1 0 1 0
5996 1 0 1 0
5997 1 0 1 0
5998 1 0 1 0
5999 1 0 1 0
6000 1 0 1 0
6001 1 0 1 0
6002 1 0 1 0
6003 1 0 1 0
6004 1 0 1 0
6005 1 0 1 0
6006 1 0 1 0
6007 1 0 1 0
6008 1 0 1 0
6009 1 0 1 0
6010 1 0 1 0
6011 1 0 1 0
6012 1 0 1 0
6013 1 0 1 0
6014 1 0 1 0
6015 1 0 1 0
6016 1 0 1 0
6017 1 0 1 0
6018 1 0 1 0
6019 1 0 1 0
6020 1 0 1 0
6021 1 0 1 0
6022 1 0 1 0
6023 1 0 1 0
6024 1 0 1 0
6025 1 0 1 0
6026 1 0 1 0
6027 1 0 1 0
6028 1 0 1 0
6029 1 0 1 0
6030 1 0 1 0
6031 1 0 1 0
6032 1 0 1 0
6033 1 0 1 0
6034 1 0 1 0
6035 1 0 1 0
6036 1 0 1 0
6037 1 0 1 0
6038 1 0 1 0
6039 1 0 1 0
6040 1 0 1 0
6041 1 0 1 0
6042 1 0 1 0
6043 1 0 1 0
6044 1 0 1 0
6045 1 0 1 0
6046 1 0 1 0
6047 1 0 1 0
6048 1 0 1 0
6049 1 0 1 0
6050 1 0 1 0
6051 1 0 1 0
6052 1 0 1 0
6053 1 0 1 0
6054 1 0 1 0
6055 1 0 1 0
6056 1 0 1 0
6057 1 0 1 0
6058 1 0 1 0
6059 1 0 1 0
6060 1 0 1 0
6061 1 0 1 0
6062 1 0 1 0
6063 1 0 1 0
6064 1 0 1 0
6065 1 0 1 0
6066 1 0 1 0
6067 1 0 1 0
6068 1 0 1 0
6069 1 0 1 0
6070 1 0 1 0
6071 1 0 1 0
6072 1 0 1 0
6073 1 0 1 0
6074 1 0 1 0
6075 1 0 1 0
6076 1 0 1 0
6077 1 0 1 0
6078 1 0 1 0
6079 1 0 1 0
6080 1 0 1 0
6081 1 0 1 0
6082 1 0 1 0
6083 1 0 1 0
6084 1 0 1 0
6085 1 0 1 0
6086 1 0 1 0
6087 1 0 1 0
6088 1 0 1 0
6089 1 0 1 0
6090 1 0 1 0
6091 1 0 1 0
6092 1 0 1 0
6093 1 0 1 0
6094 1 0 1 0
6095 1 0 1 0
6096 1 0 1 0
6097 1 0 1 0
6098 1 0 1 0
6099 1 0 1 0
6100 1 0 1 0
6101 1 0 1 0
6102 1 0 1 0
6103 1 0 1 0
6104 1 0 1 0
6105 1 0 1 0
6106 1 0 1 0
6107 1 0 1 0
6108 1 0 1 0
6109 1 0 1 0
6110 1 0 1 0
6111 1 0 1 0
6112 1 0 1 0
6113 1 0 1 0
6114 1 0 1 0
6115 1 0 1 0
6116 1 0 1 0
6117 1 0 1 0
6118 1 0 1 0
6119 1 0 1 0
6120 1 0 1 0
6121 1 0 1 0
6122 1 0 1 0
6123 1 0 1 0
6124 1 0 1 0
6125 1 0 1 0
6126 1 0 1 0
6127 1 0 1 0
6128 1 0 1 0
6129 1 0 1 0
6130 1 0 1 0
6131 1 0 1 0
6132 1 0 1 0
6133 1 0 1 0
6134 1 0 1 0
6135 1 0 1 0
6136 1 0 1 0
6137 1 0 1 0
6138 1 0 1 0
6139 1 0 1 0
6140 1 0 1 0
6141 1 0 1 0
6142 1 0 1 0
6143 1 0 1 0
6144 1 0 1 0
6145 1 0 1 0
6146 1 0 1 0
6147 1 0 1 0
6148 1 0 1 0
6149 1 0 1 0
6150 1 0 1 0
6151 1 0 1 0
6152 1 0 1 0
6153 1 0 1 0
6154 1 0 1 0
6155 1 0 1 0
6156 1 0 1 0
6157 1 0 1 0
6158 1 0 1 0
6159 1 0 1 0
6160 1 0 1 0
6161 1 0 1 0
6162 1 0 1 0
6163 1 0 1 0
6164 1 0 1 0
6165 1 0 1 0
6166 1 0 1 0
6167 1 0 1 0
6168 1 0 1 0
6169 1 0 1 0
6170 1 0 1 0
6171 1 0 1 0
6172 1 0 1 0
6173 1 0 1 0
6174 1 0 1 0
6175 1 0 1 0
6176 1 0 1 0
6177 1 0 1 0
6178 1 0 1 0
6179 1 0 1 0
6180 1 0 1 0
6181 1 0 1 0
6182 1 0 1 0
6183 1 0 1 0
6184 1 0 1 0
6185 1 0 1 0
6186 1 0 1 0
6187 1 0 1 0
6188 1 0 1 0
6189 1 0 1 0
6190 1 0 1 0
6191 1 0 1 0
6192 1 0 1 0
6193 1 0 1 0
6194 1 0 1 0
6195 1 0 1 0
6196 1 0 1 0
6197 1 0 1 0
6198 1 0 1 0
6199 1 0 1 0
6200 1 0 1 0
6201 1 0 1 0
6202 1 0 1 0
6203 1 0 1 0
6204 1 0 1 0
6205 1 0 1 0
6206 1 0 1 0
6207 1 0 1 0
6208 1 0 1 0
6209 1 0 1 0
6210 1 0 1 0
6211 1 0 1 0
6212 1 0 1 0
6213 1 0 1 0
6214 1 0 1 0
6215 1 0 1 0
6216 1 0 1 0
6217 1 0 1 0
6218 1 0 1 0
6219 1 0 1 0
6220 1 0 1 0
6221 1 0 1 0
6222 1 0 1 0
6223 1 0 1 0
6224 1 0 1 0
6225 1 0 1 0
6226 1 0 1 0
6227 1 0 1 0
6228 1 0 1 0
6229 1 0 1 0
6230 1 0 1 0
6231 1 0 1 0
6232 1 0 1 0
6233 1 0 1 0
6234 1 0 1 0
6235 1 0 1 0
6236 1 0 1 0
6237 1 0 1 0
6238 1 0 1 0
6239 1 0 1 0
6240 1 0 1 0
6241 1 0 1 0
6242 1 0 1 0
6243 1 0 1 0
6244 1 0 1 0
6245 1 0 1 0
6246 1 0 1 0
6247 1 0 1 0
6248 1 0 1 0
6249 1 0 1 0
6250 1 0 1 0
6251 1 0 1 0
6252 1 0 1 0
6253 1 0 1 0
6254 1 0 1 0
6255 1 0 1 0
6256 1 0 1 0
6257 1 0 1 0
6258 1 0 1 0
6259 1 0 1 0
6260 1 0 1 0
6261 1 0 1 0
6262 1 0 1 0
6263 1 0 1 0
6264 1 0 1 0
6265 1 0 1 0
6266 1 0 1 0
6267 1 0 1 0
6268 1 0 1 0
6269 1 0 1 0
6270 1 0 1 0
6271 1 0 1 0
6272 1 0 1 0
6273 1 0 1 0
6274 1 0 1 0
6275 1 0 1 0
6276 1 0 1 0
6277 1 0 1 0
6278 1 0 1 0
6279 1 0 1 0
6280 1 0 1 0
6281 1 0 1 0
6282 1 0 1 0
6283 1 0 1 0
6284 1 0 1 0
6285 1 0 1 0
6286 1 0 1 0
6287 1 0 1 0
6288 1 0 1 0
6289 1 0 1 0
6290 1 0 1 0
6291 1 0 1 0
6292 1 0 1 0
6293 1 0 1 0
6294 1 0 1 0
6295 1 0 1 0
6296 1 0 1 0
6297 1 0 1 0
6298 1 0 1 0
6299 1 0 1 0
6300 1 0 1 0
6301 1 0 1 0
6302 1 0 1 0
6303 1 0 1 0
6304 1 0 1 0
6305 1 0 1 0
6306 1 0 1 0
6307 1 0 1 0
6308 1 0 1 0
6309 1 0 1 0
6310 1 0 1 0
6311 1 0 1 0
6312 1 0 1 0
6313 1 0 1 0
6314 1 0 1 0
6315 1 0 1 0
6316 1 0 1 0
6317 1 0 1 0
6318 1 0 1 0
6319 1 0 1 0
6320 1 0 1 0
6321 1 0 1 0
6322 1 0 1 0
6323 1 0 1 0
6324 1 0 1 0
6325 1 0 1 0
6326 1 0 1 0
6327 1 0 1 0
6328 1 0 1 0
6329 1 0 1 0
6330 1 0 1 0
6331 1 0 1 0
6332 1 0 1 0
6333 1 0 1 0
6334 1 0 1 0
6335 1 0 1 0
6336 1 0 1 0
6337 1 0 1 0
6338 1 0 1 0
6339 1 0 1 0
6340 1 0 1 0
6341 1 0 1 0
6342 1 0 1 0
6343 1 0 1 0
6344 1 0 1 0
6345 1 0 1 0
6346 1 0 1 0
6347 1 0 1 0
6348 1 0 1 0
6349 1 0 1 0
6350 1 0 1 0
6351 1 0 1 0
6352 1 0 1 0
6353 1 0 1 0
6354 1 0 1 0
6355 1 0 1 0
6356 1 0 1 0
6357 1 0 1 0
6358 1 0 1 0
6359 1 0 1 0
6360 1 0 1 0
6361 1 0 1 0
6362 1 0 1 0
6363 1 0 1 0
6364 1 0 1 0
6365 1 0 1 0
6366 1 0 1 0
6367 1 0 1 0
6368 1 0 1 0
6369 1 0 1 0
6370 1 0 1 0
6371 1 0 1 0
6372 1 0 1 0
6373 1 0 1 0
6374 1 0 1 0
6375 1 0 1 0
6376 1 0 1 0
6377 1 0 1 0
6378 1 0 1 0
6379 1 0 1 0
6380 1 0 1 0
6381 1 0 1 0
6382 1 0 1 0
6383 1 0 1 0
6384 1 0 1 0
6385 1 0 1 0
6386 1 0 1 0
6387 1 0 1 0
6388 1 0 1 0
6389 1 0 1 0
6390 1 0 1 0
6391 1 0 1 0
6392 1 0 1 0
6393 1 0 1 0
6394 1 0 1 0
6395 1 0 1 0
6396 1 0 1 0
6397 1 0 1 0
6398 1 0 1 0
6399 1 0 1 0
6400 1 0 1 0
6401 1 0 1 0
6402 1 0 1 0
6403 1 0 1 0
6404 1 0 1 0
6405 1 0 1 0
6406 1 0 1 0
6407 1 0 1 0
6408 1 0 1 0
6409 1 0 1 0
6410 1 0 1 0
6411 1 0 1 0
6412 1 0 1 0
6413 1 0 1 0
6414 1 0 1 0
6415 1 0 1 0
6416 1 0 1 0
6417 1 0 1 0
6418 1 0 1 0
6419 1 0 1 0
6420 1 0 1 0
6421 1 0 1 0
6422 1 0 1 0
6423 1 0 1 0
6424 1 0 1 0
6425 1 0 1 0
6426 1 0 1 0
6427 1 0 1 0
6428 1 0 1 0
6429 1 0 1 0
6430 1 0 1 0
6431 1 0 1 0
6432 1 0 1 0
6433 1 0 1 0
6434 1 0 1 0
6435 1 0 1 0
6436 1 0 1 0
6437 1 0 1 0
6438 1 0 1 0
6439 1 0 1 0
6440 1 0 1 0
6441 1 0 1 0
6442 1 0 1 0
6443 1 0 1 0
6444 1 0 1 0
6445 1 0 1 0
6446 1 0 1 0
6447 1 0 1 0
6448 1 0 1 0
6449 1 0 1 0
6450 1 0 1 0
6451 1 0 1 0
6452 1 0 1 0
6453 1 0 1 0
6454 1 0 1 0
6455 1 0 1 0
6456 1 0 1 0
6457 1 0 1 0
6458 1 0 1 0
6459 1 0 1 0
6460 1 0 1 0
6461 1 0 1 0
6462 1 0 1 0
6463 1 0 1 0
6464 1 0 1 0
6465 1 0 1 0
6466 1 0 1 0
6467 1 0 1 0
6468 1 0 1 0
6469 1 0 1 0
6470 1 0 1 0
6471 1 0 1 0
6472 1 0 1 0
6473 1 0 1 0
6474 1 0 1 0
6475 1 0 1 0
6476 1 0 1 0
6477 1 0 1 0
6478 1 0 1 0
6479 1 0 1 0
6480 1 0 1 0
6481 1 0 1 0
6482 1 0 1 0
6483 1 0 1 0
6484 1 0 1 0
6485 1 0 1 0
6486 1 0 1 0
6487 1 0 1 0
6488 1 0 1 0
6489 1 0 1 0
6490 1 0 1 0
6491 1 0 1 0
6492 1 0 1 0
6493 1 0 1 0
6494 1 0 1 0
6495 1 0 1 0
6496 1 0 1 0
6497 1 0 1 0
6498 1 0 1 0
6499 1 0 1 0
6500 1 0 1 0
6501 1 0 1 0
6502 1 0 1 0
6503 1 0 1 0
6504 1 0 1 0
6505 1 0 1 0
6506 1 0 1 0
6507 1 0 1 0
6508 1 0 1 0
6509 1 0 1 0
6510 1 0 1 0
6511 1 0 1 0
6512 1 0 1 0
6513 1 0 1 0
6514 1 0 1 0
6515 1 0 1 0
6516 1 0 1 0
6517 1 0 1 0
6518 1 0 1 0
6519 1 0 1 0
6520 1 0 1 0
6521 1 0 1 0
6522 1 0 1 0
6523 1 0 1 0
6524 1 0 1 0
6525 1 0 1 0
6526 1 0 1 0
6527 1 0 1 0
6528 1 0 1 0
6529 1 0 1 0
6530 1 0 1 0
6531 1 0 1 0
6532 1 0 1 0
6533 1 0 1 0
6534 1 0 1 0
6535 1 0 1 0
6536 1 0 1 0
6537 1 0 1 0
6538 1 0 1 0
6539 1 0 1 0
6540 1 0 1 0
6541 1 0 1 0
6542 1 0 1 0
6543 1 0 1 0
6544 1 0 1 0
6545 1 0 1 0
6546 1 0 1 0
6547 1 0 1 0
6548 1 0 1 0
6549 1 0 1 0
6550 1 0 1 0
6551 1 0 1 0
6552 1 0 1 0
6553 1 0 1 0
6554 1 0 1 0
6555 1 0 1 0
6556 1 0 1 0
6557 1 0 1 0
6558 1 0 1 0
6559 1 0 1 0
6560 1 0 1 0
6561 1 0 1 0
6562 1 0 1 0
6563 1 0 1 0
6564 1 0 1 0
6565 1 0 1 0
6566 1 0 1 0
6567 1 0 1 0
6568 1 0 1 0
6569 1 0 1 0
6570 1 0 1 0
6571 1 0 1 0
6572 1 0 1 0
6573 1 0 1 0
6574 1 0 1 0
6575 1 0 1 0
6576 1 0 1 0
6577 1 0 1 0
6578 1 0 1 0
6579 1 0 1 0
6580 1 0 1 0
6581 1 0 1 0
6582 1 0 1 0
6583 1 0 1 0
6584 1 0 1 0
6585 1 0 1 0
6586 1 0 1 0
6587 1 0 1 0
6588 1 0 1 0
6589 1 0 1 0
6590 1 0 1 0
6591 1 0 1 0
6592 1 0 1 0
6593 1 0 1 0
6594 1 0 1 0
6595 1 0 1 0
6596 1 0 1 0
6597 1 0 1 0
6598 1 0 1 0
6599 1 0 1 0
6600 1 0 1 0
6601 1 0 1 0
6602 1 0 1 0
6603 1 0 1 0
6604 1 0 1 0
6605 1 0 1 0
6606 1 0 1 0
6607 1 0 1 0
6608 1 0 1 0
6609 1 0 1 0
6610 1 0 1 0
6611 1 0 1 0
6612 1 0 1 0
6613 1 0 1 0
6614 1 0 1 0
6615 1 0 1 0
6616 1 0 1 0
6617 1 0 1 0
6618 1 0 1 0
6619 1 0 1 0
6620 1 0 1 0
6621 1 0 1 0
6622 1 0 1 0
6623 1 0 1 0
6624 1 0 1 0
6625 1 0 1 0
6626 1 0 1 0
6627 1 0 1 0
6628 1 0 1 0
6629 1 0 1 0
6630 1 0 1 0
6631 1 0 1 0
6632 1 0 1 0
6633 1 0 1 0
6634 1 0 1 0
6635 1 0 1 0
6636 1 0 1 0
6637 1 0 1 0
6638 1 0 1 0
6639 1 0 1 0
6640 1 0 1 0
6641 1 0 1 0
6642 1 0 1 0
6643 1 0 1 0
6644 1 0 1 0
6645 1 0 1 0
6646 1 0 1 0
6647 1 0 1 0
6648 1 0 1 0
6649 1 0 1 0
6650 1 0 1 0
6651 1 0 1 0
6652 1 0 1 0
6653 1 0 1 0
6654 1 0 1 0
6655 1 0 1 0
6656 1 0 1 0
6657 1 0 1 0
6658 1 0 1 0
6659 1 0 1 0
6660 1 0 1 0
6661 1 0 1 0
6662 1 0 1 0
6663 1 0 1 0
6664 1 0 1 0
6665 1 0 1 0
6666 1 0 1 0
6667 1 0 1 0
6668 1 0 1 0
6669 1 0 1 0
6670 1 0 1 0
6671 1 0 1 0
6672 1 0 1 0
6673 1 0 1 0
6674 1 0 1 0
6675 1 0 1 0
6676 1 0 1 0
6677 1 0 1 0
6678 1 0 1 0
6679 1 0 1 0
6680 1 0 1 0
6681 1 0 1 0
6682 1 0 1 0
6683 1 0 1 0
6684 1 0 1 0
6685 1 0 1 0
6686 1 0 1 0
6687 1 0 1 0
6688 1 0 1 0
6689 1 0 1 0
6690 1 0 1 0
6691 1 0 1 0
6692 1 0 1 0
6693 1 0 1 0
6694 1 0 1 0
6695 1 0 1 0
6696 1 0 1 0
6697 1 0 1 0
6698 1 0 1 0
6699 1 0 1 0
6700 1 0 1 0
6701 1 0 1 0
6702 1 0 1 0
6703 1 0 1 0
6704 1 0 1 0
6705 1 0 1 0
6706 1 0 1 0
6707 1 0 1 0
6708 1 0 1 0
6709 1 0 1 0
6710 1 0 1 0
6711 1 0 1 0
6712 1 0 1 0
6713 1 0 1 0
6714 1 0 1 0
6715 1 0 1 0
6716 1 0 1 0
6717 1 0 1 0
6718 1 0 1 0
6719 1 0 1 0
6720 1 0 1 0
6721 1 0 1 0
6722 1 0 1 0
6723 1 0 1 0
6724 1 0 1 0
6725 1 0 1 0
6726 1 0 1 0
6727 1 0 1 0
6728 1 0 1 0
6729 1 0 1 0
6730 1 0 1 0
6731 1 0 1 0
6732 1 0 1 0
6733 1 0 1 0
6734 1 0 1 0
6735 1 0 1 0
6736 1 0 1 0
6737 1 0 1 0
6738 1 0 1 0
6739 1 0 1 0
6740 1 0 1 0
6741 1 0 1 0
6742 1 0 1 0
6743 1 0 1 0
6744 1 0 1 0
6745 1 0 1 0
6746 1 0 1 0
6747 1 0 1 0
6748 1 0 1 0
6749 1 0 1 0
6750 1 0 1 0
6751 1 0 1 0
6752 1 0 1 0
6753 1 0 1 0
6754 1 0 1 0
6755 1 0 1 0
6756 1 0 1 0
6757 1 0 1 0
6758 1 0 1 0
6759 1 0 1 0
6760 1 0 1 0
6761 1 0 1 0
6762 1 0 1 0
6763 1 0 1 0
6764 1 0 1 0
6765 1 0 1 0
6766 1 0 1 0
6767 1 0 1 0
6768 1 0 1 0
6769 1 0 1 0
6770 1 0 1 0
6771 1 0 1 0
6772 1 0 1 0
6773 1 0 1 0
6774 1 0 1 0
6775 1 0 1 0
6776 1 0 1 0
6777 1 0 1 0
6778 1 0 1 0
6779 1 0 1 0
6780 1 0 1 0
6781 1 0 1 0
6782 1 0 1 0
6783 1 0 1 0
6784 1 0 1 0
6785 1 0 1 0
6786 1 0 1 0
6787 1 0 1 0
6788 1 0 1 0
6789 1 0 1 0
6790 1 0 1 0
6791 1 0 1 0
6792 1 0 1 0
6793 1 0 1 0
6794 1 0 1 0
6795 1 0 1 0
6796 1 0 1 0
6797 1 0 1 0
6798 1 0 1 0
6799 1 0 1 0
6800 1 0 1 0
6801 1 0 1 0
6802 1 0 1 0
6803 1 0 1 0
6804 1 0 1 0
6805 1 0 1 0
6806 1 0 1 0
6807 1 0 1 0
6808 1 0 1 0
6809 1 0 1 0
6810 1 0 1 0
6811 1 0 1 0
6812 1 0 1 0
6813 1 0 1 0
6814 1 0 1 0
6815 1 0 1 0
6816 1 0 1 0
6817 1 0 1 0
6818 1 0 1 0
6819 1 0 1 0
6820 1 0 1 0
6821 1 0 1 0
6822 1 0 1 0
6823 1 0 1 0
6824 1 0 1 0
6825 1 0 1 0
6826 1 0 1 0
6827 1 0 1 0
6828 1 0 1 0
6829 1 0 1 0
6830 1 0 1 0
6831 1 0 1 0
6832 1 0 1 0
6833 1 0 1 0
6834 1 0 1 0
6835 1 0 1 0
6836 1 0 1 0
6837 1 0 1 0
6838 1 0 1 0
6839 1 0 1 0
6840 1 0 1 0
6841 1 0 1 0
6842 1 0 1 0
6843 1 0 1 0
6844 1 0 1 0
6845 1 0 1 0
6846 1 0 1 0
6847 1 0 1 0
6848 1 0 1 0
6849 1 0 1 0
6850 1 0 1 0
6851 1 0 1 0
6852 1 0 1 0
6853 1 0 1 0
6854 1 0 1 0
6855 1 0 1 0
6856 1 0 1 0
6857 1 0 1 0
6858 1 0 1 0
6859 1 0 1 0
6860 1 0 1 0
6861 1 0 1 0
6862 1 0 1 0
6863 1 0 1 0
6864 1 0 1 0
6865 1 0 1 0
6866 1 0 1 0
6867 1 0 1 0
6868 1 0 1 0
6869 1 0 1 0
6870 1 0 1 0
6871 1 0 1 0
6872 1 0 1 0
6873 1 0 1 0
6874 1 0 1 0
6875 1 0 1 0
6876 1 0 1 0
6877 1 0 1 0
6878 1 0 1 0
6879 1 0 1 0
6880 1 0 1 0
6881 1 0 1 0
6882 1 0 1 0
6883 1 0 1 0
6884 1 0 1 0
6885 1 0 1 0
6886 1 0 1 0
6887 1 0 1 0
6888 1 0 1 0
6889 1 0 1 0
6890 1 0 1 0
6891 1 0 1 0
6892 1 0 1 0
6893 1 0 1 0
6894 1 0 1 0
6895 1 0 1 0
6896 1 0 1 0
6897 1 0 1 0
6898 1 0 1 0
6899 1 0 1 0
6900 1 0 1 0
6901 1 0 1 0
6902 1 0 1 0
6903 1 0 1 0
6904 1 0 1 0
6905 1 0 1 0
6906 1 0 1 0
6907 1 0 1 0
6908 1 0 1 0
6909 1 0 1 0
6910 1 0 1 0
6911 1 0 1 0
6912 1 0 1 0
6913 1 0 1 0
6914 1 0 1 0
6915 1 0 1 0
6916 1 0 1 0
6917 1 0 1 0
6918 1 0 1 0
6919 1 0 1 0
6920 1 0 1 0
6921 1 0 1 0
6922 1 0 1 0
6923 1 0 1 0
6924 1 0 1 0
6925 1 0 1 0
6926 1 0 1 0
6927 1 0 1 0
6928 1 0 1 0
6929 1 0 1 0
6930 1 0 1 0
6931 1 0 1 0
6932 1 0 1 0
6933 1 0 1 0
6934 1 0 1 0
6935 1 0 1 0
6936 1 0 1 0
6937 1 0 1 0
6938 1 0 1 0
6939 1 0 1 0
6940 1 0 1 0
6941 1 0 1 0
6942 1 0 1 0
6943 1 0 1 0
6944 1 0 1 0
6945 1 0 1 0
6946 1 0 1 0
6947 1 0 1 0
6948 1 0 1 0
6949 1 0 1 0
6950 1 0 1 0
6951 1 0 1 0
6952 1 0 1 0
6953 1 0 1 0
6954 1 0 1 0
6955 1 0 1 0
6956 1 0 1 0
6957 1 0 1 0
6958 1 0 1 0
6959 1 0 1 0
6960 1 0 1 0
6961 1 0 1 0
6962 1 0 1 0
6963 1 0 1 0
6964 1 0 1 0
6965 1 0 1 0
6966 1 0 1 0
6967 1 0 1 0
6968 1 0 1 0
6969 1 0 1 0
6970 1 0 1 0
6971 1 0 1 0
6972 1 0 1 0
6973 1 0 1 0
6974 1 0 1 0
6975 1 0 1 0
6976 1 0 1 0
6977 1 0 1 0
6978 1 0 1 0
6979 1 0 1 0
6980 1 0 1 0
6981 1 0 1 0
6982 1 0 1 0
6983 1 0 1 0
6984 1 0 1 0
6985 1 0 1 0
6986 1 0 1 0
6987 1 0 1 0
6988 1 0 1 0
6989 1 0 1 0
6990 1 0 1 0
6991 1 0 1 0
6992 1 0 1 0
6993 1 0 1 0
6994 1 0 1 0
6995 1 0 1 0
6996 1 0 1 0
6997 1 0 1 0
6998 1 0 1 0
6999 1 0 1 0
7000 1 0 1 0
7001 1 0 1 0
7002 1 0 1 0
7003 1 0 1 0
7004 1 0 1 0
7005 1 0 1 0
7006 1 0 1 0
7007 1 0 1 0
7008 1 0 1 0
7009 1 0 1 0
7010 1 0 1 0
7011 1 0 1 0
7012 1 0 1 0
7013 1 0 1 0
7014 1 0 1 0
7015 1 0 1 0
7016 1 0 1 0
7017 1 0 1 0
7018 1 0 1 0
7019 1 0 1 0
7020 1 0 1 0
7021 1 0 1 0
7022 1 0 1 0
7023 1 0 1 0
7024 1 0 1 0
7025 1 0 1 0
7026 1 0 1 0
7027 1 0 1 0
7028 1 0 1 0
7029 1 0 1 0
7030 1 0 1 0
7031 1 0 1 0
7032 1 0 1 0
7033 1 0 1 0
7034 1 0 1 0
7035 1 0 1 0
7036 1 0 1 0
7037 1 0 1 0
7038 1 0 1 0
7039 1 0 1 0
7040 1 0 1 0
7041 1 0 1 0
7042 1 0 1 0
7043 1 0 1 0
7044 1 0 1 0
7045 1 0 1 0
7046 1 0 1 0
7047 1 0 1 0
7048 1 0 1 0
7049 1 0 1 0
7050 1 0 1 0
7051 1 0 1 0
7052 1 0 1 0
7053 1 0 1 0
7054 1 0 1 0
7055 1 0 1 0
7056 1 0 1 0
7057 1 0 1 0
7058 1 0 1 0
7059 1 0 1 0
7060 1 0 1 0
7061 1 0 1 0
7062 1 0 1 0
7063 1 0 1 0
7064 1 0 1 0
7065 1 0 1 0
7066 1 0 1 0
7067 1 0 1 0
7068 1 0 1 0
7069 1 0 1 0
7070 1 0 1 0
7071 1 0 1 0
7072 1 0 1 0
7073 1 0 1 0
7074 1 0 1 0
7075 1 0 1 0
7076 1 0 1 0
7077 1 0 1 0
7078 1 0 1 0
7079 1 0 1 0
7080 1 0 1 0
7081 1 0 1 0
7082 1 0 1 0
7083 1 0 1 0
7084 1 0 1 0
7085 1 0 1 0
7086 1 0 1 0
7087 1 0 1 0
7088 1 0 1 0
7089 1 0 1 0
7090 1 0 1 0
7091 1 0 1 0
7092 1 0 1 0
7093 1 0 1 0
7094 1 0 1 0
7095 1 0 1 0
7096 1 0 1 0
7097 1 0 1 0
7098 1 0 1 0
7099 1 0 1 0
7100 1 0 1 0
7101 1 0 1 0
7102 1 0 1 0
7103 1 0 1 0
7104 1 0 1 0
7105 1 0 1 0
7106 1 0 1 0
7107 1 0 1 0
7108 1 0 1 0
7109 1 0 1 0
7110 1 0 1 0
7111 1 0 1 0
7112 1 0 1 0
7113 1 0 1 0
7114 1 0 1 0
7115 1 0 1 0
7116 1 0 1 0
7117 1 0 1 0
7118 1 0 1 0
7119 1 0 1 0
7120 1 0 1 0
7121 1 0 1 0
7122 1 0 1 0
7123 1 0 1 0
7124 1 0 1 0
7125 1 0 1 0
7126 1 0 1 0
7127 1 0 1 0
7128 1 0 1 0
7129 1 0 1 0
7130 1 0 1 0
7131 1 0 1 0
7132 1 0 1 0
7133 1 0 1 0
7134 1 0 1 0
7135 1 0 1 0
7136 1 0 1 0
7137 1 0 1 0
7138 1 0 1 0
7139 1 0 1 0
7140 1 0 1 0
7141 1 0 1 0
7142 1 0 1 0
7143 1 0 1 0
7144 1 0 1 0
7145 1 0 1 0
7146 1 0 1 0
7147 1 0 1 0
7148 1 0 1 0
7149 1 0 1 0
7150 1 0 1 0
7151 1 0 1 0
7152 1 0 1 0
7153 1 0 1 0
7154 1 0 1 0
7155 1 0 1 0
7156 1 0 1 0
7157 1 0 1 0
7158 1 0 1 0
7159 1 0 1 0
7160 1 0 1 0
7161 1 0 1 0
7162 1 0 1 0
7163 1 0 1 0
7164 1 0 1 0
7165 1 0 1 0
7166 1 0 1 0
7167 1 0 1 0
7168 1 0 1 0
7169 1 0 1 0
7170 1 0 1 0
7171 1 0 1 0
7172 1 0 1 0
7173 1 0 1 0
7174 1 0 1 0
7175 1 0 1 0
7176 1 0 1 0
7177 1 0 1 0
7178 1 0 1 0
7179 1 0 1 0
7180 1 0 1 0
7181 1 0 1 0
7182 1 0 1 0
7183 1 0 1 0
7184 1 0 1 0
7185 1 0 1 0
7186 1 0 1 0
7187 1 0 1 0
7188 1 0 1 0
7189 1 0 1 0
7190 1 0 1 0
7191 1 0 1 0
7192 1 0 1 0
7193 1 0 1 0
7194 1 0 1 0
7195 1 0 1 0
7196 1 0 1 0
7197 1 0 1 0
7198 1 0 1 0
7199 1 0 1 0
7200 1 0 1 0
7201 1 0 1 0
7202 1 0 1 0
7203 1 0 1 0
7204 1 0 1 0
7205 1 0 1 0
7206 1 0 1 0
7207 1 0 1 0
7208 1 0 1 0
7209 1 0 1 0
7210 1 0 1 0
7211 1 0 1 0
7212 1 0 1 0
7213 1 0 1 0
7214 1 0 1 0
7215 1 0 1 0
7216 1 0 1 0
7217 1 0 1 0
7218 1 0 1 0
7219 1 0 1 0
7220 1 0 1 0
7221 1 0 1 0
7222 1 0 1 0
7223 1 0 1 0
7224 1 0 1 0
7225 1 0 1 0
7226 1 0 1 0
7227 1 0 1 0
7228 1 0 1 0
7229 1 0 1 0
7230 1 0 1 0
7231 1 0 1 0
7232 1 0 1 0
7233 1 0 1 0
7234 1 0 1 0
7235 1 0 1 0
7236 1 0 1 0
7237 1 0 1 0
7238 1 0 1 0
7239 1 0 1 0
7240 1 0 1 0
7241 1 0 1 0
7242 1 0 1 0
7243 1 0 1 0
7244 1 0 1 0
7245 1 0 1 0
7246 1 0 1 0
7247 1 0 1 0
7248 1 0 1 0
7249 1 0 1 0
7250 1 0 1 0
7251 1 0 1 0
7252 1 0 1 0
7253 1 0 1 0
7254 1 0 1 0
7255 1 0 1 0
7256 1 0 1 0
7257 1 0 1 0
7258 1 0 1 0
7259 1 0 1 0
7260 1 0 1 0
7261 1 0 1 0
7262 1 0 1 0
7263 1 0 1 0
7264 1 0 1 0
7265 1 0 1 0
7266 1 0 1 0
7267 1 0 1 0
7268 1 0 1 0
7269 1 0 1 0
7270 1 0 1 0
7271 1 0 1 0
7272 1 0 1 0
7273 1 0 1 0
7274 1 0 1 0
7275 1 0 1 0
7276 1 0 1 0
7277 1 0 1 0
7278 1 0 1 0
7279 1 0 1 0
7280 1 0 1 0
7281 1 0 1 0
7282 1 0 1 0
7283 1 0 1 0
7284 1 0 1 0
7285 1 0 1 0
7286 1 0 1 0
7287 1 0 1 0
7288 1 0 1 0
7289 1 0 1 0
7290 1 0 1 0
7291 1 0 1 0
7292 1 0 1 0
7293 1 0 1 0
7294 1 0 1 0
7295 1 0 1 0
7296 1 0 1 0
7297 1 0 1 0
7298 1 0 1 0
7299 1 0 1 0
7300 1 0 1 0
7301 1 0 1 0
7302 1 0 1 0
7303 1 0 1 0
7304 1 0 1 0
7305 1 0 1 0
7306 1 0 1 0
7307 1 0 1 0
7308 1 0 1 0
7309 1 0 1 0
7310 1 0 1 0
7311 1 0 1 0
7312 1 0 1 0
7313 1 0 1 0
7314 1 0 1 0
7315 1 0 1 0
7316 1 0 1 0
7317 1 0 1 0
7318 1 0 1 0
7319 1 0 1 0
7320 1 0 1 0
7321 1 0 1 0
7322 1 0 1 0
7323 1 0 1 0
7324 1 0 1 0
7325 1 0 1 0
7326 1 0 1 0
7327 1 0 1 0
7328 1 0 1 0
7329 1 0 1 0
7330 1 0 1 0
7331 1 0 1 0
7332 1 0 1 0
7333 1 0 1 0
7334 1 0 1 0
7335 1 0 1 0
7336 1 0 1 0
7337 1 0 1 0
7338 1 0 1 0
7339 1 0 1 0
7340 1 0 1 0
7341 1 0 1 0
7342 1 0 1 0
7343 1 0 1 0
7344 1 0 1 0
7345 1 0 1 0
7346 1 0 1 0
7347 1 0 1 0
7348 1 0 1 0
7349 1 0 1 0
7350 1 0 1 0
7351 1 0 1 0
7352 1 0 1 0
7353 1 0 1 0
7354 1 0 1 0
7355 1 0 1 0
7356 1 0 1 0
7357 1 0 1 0
7358 1 0 1 0
7359 1 0 1 0
7360 1 0 1 0
7361 1 0 1 0
7362 1 0 1 0
7363 1 0 1 0
7364 1 0 1 0
7365 1 0 1 0
7366 1 0 1 0
7367 1 0 1 0
7368 1 0 1 0
7369 1 0 1 0
7370 1 0 1 0
7371 1 0 1 0
7372 1 0 1 0
7373 1 0 1 0
7374 1 0 1 0
7375 1 0 1 0
7376 1 0 1 0
7377 1 0 1 0
7378 1 0 1 0
7379 1 0 1 0
7380 1 0 1 0
7381 1 0 1 0
7382 1 0 1 0
7383 1 0 1 0
7384 1 0 1 0
7385 1 0 1 0
7386 1 0 1 0
7387 1 0 1 0
7388 1 0 1 0
7389 1 0 1 0
7390 1 0 1 0
7391 1 0 1 0
7392 1 0 1 0
7393 1 0 1 0
7394 1 0 1 0
7395 1 0 1 0
7396 1 0 1 0
7397 1 0 1 0
7398 1 0 1 0
7399 1 0 1 0
7400 1 0 1 0
7401 1 0 1 0
7402 1 0 1 0
7403 1 0 1 0
7404 1 0 1 0
7405 1 0 1 0
7406 1 0 1 0
7407 1 0 1 0
7408 1 0 1 0
7409 1 0 1 0
7410 1 0 1 0
7411 1 0 1 0
7412 1 0 1 0
7413 1 0 1 0
7414 1 0 1 0
7415 1 0 1 0
7416 1 0 1 0
7417 1 0 1 0
7418 1 0 1 0
7419 1 0 1 0
7420 1 0 1 0
7421 1 0 1 0
7422 1 0 1 0
7423 1 0 1 0
7424 1 0 1 0
7425 1 0 1 0
7426 1 0 1 0
7427 1 0 1 0
7428 1 0 1 0
7429 1 0 1 0
7430 1 0 1 0
7431 1 0 1 0
7432 1 0 1 0
7433 1 0 1 0
7434 1 0 1 0
7435 1 0 1 0
7436 1 0 1 0
7437 1 0 1 0
7438 1 0 1 0
7439 1 0 1 0
7440 1 0 1 0
7441 1 0 1 0
7442 1 0 1 0
7443 1 0 1 0
7444 1 0 1 0
7445 1 0 1 0
7446 1 0 1 0
7447 1 0 1 0
7448 1 0 1 0
7449 1 0 1 0
7450 1 0 1 0
7451 1 0 1 0
7452 1 0 1 0
7453 1 0 1 0
7454 1 0 1 0
7455 1 0 1 0
7456 1 0 1 0
7457 1 0 1 0
7458 1 0 1 0
7459 1 0 1 0
7460 1 0 1 0
7461 1 0 1 0
7462 1 0 1 0
7463 1 0 1 0
7464 1 0 1 0
7465 1 0 1 0
7466 1 0 1 0
7467 1 0 1 0
7468 1 0 1 0
7469 1 0 1 0
7470 1 0 1 0
7471 1 0 1 0
7472 1 0 1 0
7473 1 0 1 0
7474 1 0 1 0
7475 1 0 1 0
7476 1 0 1 0
7477 1 0 1 0
7478 1 0 1 0
7479 1 0 1 0
7480 1 0 1 0
7481 1 0 1 0
7482 1 0 1 0
7483 1 0 1 0
7484 1 0 1 0
7485 1 0 1 0
7486 1 0 1 0
7487 1 0 1 0
7488 1 0 1 0
7489 1 0 1 0
7490 1 0 1 0
7491 1 0 1 0
7492 1 0 1 0
7493 1 0 1 0
7494 1 0 1 0
7495 1 0 1 0
7496 1 0 1 0
7497 1 0 1 0
7498 1 0 1 0
7499 1 0 1 0
7500 1 0 1 0
7501 1 0 1 0
7502 1 0 1 0
7503 1 0 1 0
7504 1 0 1 0
7505 1 0 1 0
7506 1 0 1 0
7507 1 0 1 0
7508 1 0 1 0
7509 1 0 1 0
7510 1 0 1 0
7511 1 0 1 0
7512 1 0 1 0
7513 1 0 1 0
7514 1 0 1 0
7515 1 0 1 0
7516 1 0 1 0
7517 1 0 1 0
7518 1 0 1 0
7519 1 0 1 0
7520 1 0 1 0
7521 1 0 1 0
7522 1 0 1 0
7523 1 0 1 0
7524 1 0 1 0
7525 1 0 1 0
7526 1 0 1 0
7527 1 0 1 0
7528 1 0 1 0
7529 1 0 1 0
7530 1 0 1 0
7531 1 0 1 0
7532 1 0 1 0
7533 1 0 1 0
7534 1 0 1 0
7535 1 0 1 0
7536 1 0 1 0
7537 1 0 1 0
7538 1 0 1 0
7539 1 0 1 0
7540 1 0 1 0
7541 1 0 1 0
7542 1 0 1 0
7543 1 0 1 0
7544 1 0 1 0
7545 1 0 1 0
7546 1 0 1 0
7547 1 0 1 0
7548 1 0 1 0
7549 1 0 1 0
7550 1 0 1 0
7551 1 0 1 0
7552 1 0 1 0
7553 1 0 1 0
7554 1 0 1 0
7555 1 0 1 0
7556 1 0 1 0
7557 1 0 1 0
7558 1 0 1 0
7559 1 0 1 0
7560 1 0 1 0
7561 1 0 1 0
7562 1 0 1 0
7563 1 0 1 0
7564 1 0 1 0
7565 1 0 1 0
7566 1 0 1 0
7567 1 0 1 0
7568 1 0 1 0
7569 1 0 1 0
7570 1 0 1 0
7571 1 0 1 0
7572 1 0 1 0
7573 1 0 1 0
7574 1 0 1 0
7575 1 0 1 0
7576 1 0 1 0
7577 1 0 1 0
7578 1 0 1 0
7579 1 0 1 0
7580 1 0 1 0
7581 1 0 1 0
7582 1 0 1 0
7583 1 0 1 0
7584 1 0 1 0
7585 1 0 1 0
7586 1 0 1 0
7587 1 0 1 0
7588 1 0 1 0
7589 1 0 1 0
7590 1 0 1 0
7591 1 0 1 0
7592 1 0 1 0
7593 1 0 1 0
7594 1 0 1 0
7595 1 0 1 0
7596 1 0 1 0
7597 1 0 1 0
7598 1 0 1 0
7599 1 0 1 0
7600 1 0 1 0
7601 1 0 1 0
7602 1 0 1 0
7603 1 0 1 0
7604 1 0 1 0
7605 1 0 1 0
7606 1 0 1 0
7607 1 0 1 0
7608 1 0 1 0
7609 1 0 1 0
7610 1 0 1 0
7611 1 0 1 0
7612 1 0 1 0
7613 1 0 1 0
7614 1 0 1 0
7615 1 0 1 0
7616 1 0 1 0
7617 1 0 1 0
7618 1 0 1 0
7619 1 0 1 0
7620 1 0 1 0
7621 1 0 1 0
7622 1 0 1 0
7623 1 0 1 0
7624 1 0 1 0
7625 1 0 1 0
7626 1 0 1 0
7627 1 0 1 0
7628 1 0 1 0
7629 1 0 1 0
7630 1 0 1 0
7631 1 0 1 0
7632 1 0 1 0
7633 1 0 1 0
7634 1 0 1 0
7635 1 0 1 0
7636 1 0 1 0
7637 1 0 1 0
7638 1 0 1 0
7639 1 0 1 0
7640 1 0 1 0
7641 1 0 1 0
7642 1 0 1 0
7643 1 0 1 0
7644 1 0 1 0
7645 1 0 1 0
7646 1 0 1 0
7647 1 0 1 0
7648 1 0 1 0
7649 1 0 1 0
7650 1 0 1 0
7651 1 0 1 0
7652 1 0 1 0
7653 1 0 1 0
7654 1 0 1 0
7655 1 0 1 0
7656 1 0 1 0
7657 1 0 1 0
7658 1 0 1 0
7659 1 0 1 0
7660 1 0 1 0
7661 1 0 1 0
7662 1 0 1 0
7663 1 0 1 0
7664 1 0 1 0
7665 1 0 1 0
7666 1 0 1 0
7667 1 0 1 0
7668 1 0 1 0
7669 1 0 1 0
7670 1 0 1 0
7671 1 0 1 0
7672 1 0 1 0
7673 1 0 1 0
7674 1 0 1 0
7675 1 0 1 0
7676 1 0 1 0
7677 1 0 1 0
7678 1 0 1 0
7679 1 0 1 0
7680 1 0 1 0
7681 1 0 1 0
7682 1 0 1 0
7683 1 0 1 0
7684 1 0 1 0
7685 1 0 1 0
7686 1 0 1 0
7687 1 0 1 0
7688 1 0 1 0
7689 1 0 1 0
7690 1 0 1 0
7691 1 0 1 0
7692 1 0 1 0
7693 1 0 1 0
7694 1 0 1 0
7695 1 0 1 0
7696 1 0 1 0
7697 1 0 1 0
7698 1 0 1 0
7699 1 0 1 0
7700 1 0 1 0
7701 1 0 1 0
7702 1 0 1 0
7703 1 0 1 0
7704 1 0 1 0
7705 1 0 1 0
7706 1 0 1 0
7707 1 0 1 0
7708 1 0 1 0
7709 1 0 1 0
7710 1 0 1 0
7711 1 0 1 0
7712 1 0 1 0
7713 1 0 1 0
7714 1 0 1 0
7715 1 0 1 0
7716 1 0 1 0
7717 1 0 1 0
7718 1 0 1 0
7719 1 0 1 0
7720 1 0 1 0
7721 1 0 1 0
7722 1 0 1 0
7723 1 0 1 0
7724 1 0 1 0
7725 1 0 1 0
7726 1 0 1 0
7727 1 0 1 0
7728 1 0 1 0
7729 1 0 1 0
7730 1 0 1 0
7731 1 0 1 0
7732 1 0 1 0
7733 1 0 1 0
7734 1 0 1 0
7735 1 0 1 0
7736 1 0 1 0
7737 1 0 1 0
7738 1 0 1 0
7739 1 0 1 0
7740 1 0 1 0
7741 1 0 1 0
7742 1 0 1 0
7743 1 0 1 0
7744 1 0 1 0
7745 1 0 1 0
7746 1 0 1 0
7747 1 0 1 0
7748 1 0 1 0
7749 1 0 1 0
7750 1 0 1 0
7751 1 0 1 0
7752 1 0 1 0
7753 1 0 1 0
7754 1 0 1 0
7755 1 0 1 0
7756 1 0 1 0
7757 1 0 1 0
7758 1 0 1 0
7759 1 0 1 0
7760 1 0 1 0
7761 1 0 1 0
7762 1 0 1 0
7763 1 0 1 0
7764 1 0 1 0
7765 1 0 1 0
7766 1 0 1 0
7767 1 0 1 0
7768 1 0 1 0
7769 1 0 1 0
7770 1 0 1 0
7771 1 0 1 0
7772 1 0 1 0
7773 1 0 1 0
7774 1 0 1 0
7775 1 0 1 0
7776 1 0 1 0
7777 1 0 1 0
7778 1 0 1 0
7779 1 0 1 0
7780 1 0 1 0
7781 1 0 1 0
7782 1 0 1 0
7783 1 0 1 0
7784 1 0 1 0
7785 1 0 1 0
7786 1 0 1 0
7787 1 0 1 0
7788 1 0 1 0
7789 1 0 1 0
7790 1 0 1 0
7791 1 0 1 0
7792 1 0 1 0
7793 1 0 1 0
7794 1 0 1 0
7795 1 0 1 0
7796 1 0 1 0
7797 1 0 1 0
7798 1 0 1 0
7799 1 0 1 0
7800 1 0 1 0
7801 1 0 1 0
7802 1 0 1 0
7803 1 0 1 0
7804 1 0 1 0
7805 1 0 1 0
7806 1 0 1 0
7807 1 0 1 0
7808 1 0 1 0
7809 1 0 1 0
7810 1 0 1 0
7811 1 0 1 0
7812 1 0 1 0
7813 1 0 1 0
7814 1 0 1 0
7815 1 0 1 0
7816 1 0 1 0
7817 1 0 1 0
7818 1 0 1 0
7819 1 0 1 0
7820 1 0 1 0
7821 1 0 1 0
7822 1 0 1 0
7823 1 0 1 0
7824 1 0 1 0
7825 1 0 1 0
7826 1 0 1 0
7827 1 0 1 0
7828 1 0 1 0
7829 1 0 1 0
7830 1 0 1 0
7831 1 0 1 0
7832 1 0 1 0
7833 1 0 1 0
7834 1 0 1 0
7835 1 0 1 0
7836 1 0 1 0
7837 1 0 1 0
7838 1 0 1 0
7839 1 0 1 0
7840 1 0 1 0
7841 1 0 1 0
7842 1 0 1 0
7843 1 0 1 0
7844 1 0 1 0
7845 1 0 1 0
7846 1 0 1 0
7847 1 0 1 0
7848 1 0 1 0
7849 1 0 1 0
7850 1 0 1 0
7851 1 0 1 0
7852 1 0 1 0
7853 1 0 1 0
7854 1 0 1 0
7855 1 0 1 0
7856 1 0 1 0
7857 1 0 1 0
7858 1 0 1 0
7859 1 0 1 0
7860 1 0 1 0
7861 1 0 1 0
7862 1 0 1 0
7863 1 0 1 0
7864 1 0 1 0
7865 1 0 1 0
7866 1 0 1 0
7867 1 0 1 0
7868 1 0 1 0
7869 1 0 1 0
7870 1 0 1 0
7871 1 0 1 0
7872 1 0 1 0
7873 1 0 1 0
7874 1 0 1 0
7875 1 0 1 0
7876 1 0 1 0
7877 1 0 1 0
7878 1 0 1 0
7879 1 0 1 0
7880 1 0 1 0
7881 1 0 1 0
7882 1 0 1 0
7883 1 0 1 0
7884 1 0 1 0
7885 1 0 1 0
7886 1 0 1 0
7887 1 0 1 0
7888 1 0 1 0
7889 1 0 1 0
7890 1 0 1 0
7891 1 0 1 0
7892 1 0 1 0
7893 1 0 1 0
7894 1 0 1 0
7895 1 0 1 0
7896 1 0 1 0
7897 1 0 1 0
7898 1 0 1 0
7899 1 0 1 0
7900 1 0 1 0
7901 1 0 1 0
7902 1 0 1 0
7903 1 0 1 0
7904 1 0 1 0
7905 1 0 1 0
7906 1 0 1 0
7907 1 0 1 0
7908 1 0 1 0
7909 1 0 1 0
7910 1 0 1 0
7911 1 0 1 0
7912 1 0 1 0
7913 1 0 1 0
7914 1 0 1 0
7915 1 0 1 0
7916 1 0 1 0
7917 1 0 1 0
7918 1 0 1 0
7919 1 0 1 0
7920 1 0 1 0
7921 1 0 1 0
7922 1 0 1 0
7923 1 0 1 0
7924 1 0 1 0
7925 1 0 1 0
7926 1 0 1 0
7927 1 0 1 0
7928 1 0 1 0
7929 1 0 1 0
7930 1 0 1 0
7931 1 0 1 0
7932 1 0 1 0
7933 1 0 1 0
7934 1 0 1 0
7935 1 0 1 0
7936 1 0 1 0
7937 1 0 1 0
7938 1 0 1 0
7939 1 0 1 0
7940 1 0 1 0
7941 1 0 1 0
7942 1 0 1 0
7943 1 0 1 0
7944 1 0 1 0
7945 1 0 1 0
7946 1 0 1 0
7947 1 0 1 0
7948 1 0 1 0
7949 1 0 1 0
7950 1 0 1 0
7951 1 0 1 0
7952 1 0 1 0
7953 1 0 1 0
7954 1 0 1 0
7955 1 0 1 0
7956 1 0 1 0
7957 1 0 1 0
7958 1 0 1 0
7959 1 0 1 0
7960 1 0 1 0
7961 1 0 1 0
7962 1 0 1 0
7963 1 0 1 0
7964 1 0 1 0
7965 1 0 1 0
7966 1 0 1 0
7967 1 0 1 0
7968 1 0 1 0
7969 1 0 1 0
7970 1 0 1 0
7971 1 0 1 0
7972 1 0 1 0
7973 1 0 1 0
7974 1 0 1 0
7975 1 0 1 0
7976 1 0 1 0
7977 1 0 1 0
7978 1 0 1 0
7979 1 0 1 0
7980 1 0 1 0
7981 1 0 1 0
7982 1 0 1 0
7983 1 0 1 0
7984 1 0 1 0
7985 1 0 1 0
7986 1 0 1 0
7987 1 0 1 0
7988 1 0 1 0
7989 1 0 1 0
7990 1 0 1 0
7991 1 0 1 0
7992 1 0 1 0
7993 1 0 1 0
7994 1 0 1 0
7995 1 0 1 0
7996 1 0 1 0
7997 1 0 1 0
7998 1 0 1 0
7999 1 0 1 0
8000 1 0 1 0
8001 1 0 1 0
8002 1 0 1 0
8003 1 0 1 0
8004 1 0 1 0
8005 1 0 1 0
8006 1 0 1 0
8007 1 0 1 0
8008 1 0 1 0
8009 1 0 1 0
8010 1 0 1 0
8011 1 0 1 0
8012 1 0 1 0
8013 1 0 1 0
8014 1 0 1 0
8015 1 0 1 0
8016 1 0 1 0
8017 1 0 1 0
8018 1 0 1 0
8019 1 0 1 0
8020 1 0 1 0
8021 1 0 1 0
8022 1 0 1 0
8023 1 0 1 0
8024 1 0 1 0
8025 1 0 1 0
8026 1 0 1 0
8027 1 0 1 0
8028 1 0 1 0
8029 1 0 1 0
8030 1 0 1 0
8031 1 0 1 0
8032 1 0 1 0
8033 1 0 1 0
8034 1 0 1 0
8035 1 0 1 0
8036 1 0 1 0
8037 1 0 1 0
8038 1 0 1 0
8039 1 0 1 0
8040 1 0 1 0
8041 1 0 1 0
8042 1 0 1 0
8043 1 0 1 0
8044 1 0 1 0
8045 1 0 1 0
8046 1 0 1 0
8047 1 0 1 0
8048 1 0 1 0
8049 1 0 1 0
8050 1 0 1 0
8051 1 0 1 0
8052 1 0 1 0
8053 1 0 1 0
8054 1 0 1 0
8055 1 0 1 0
8056 1 0 1 0
8057 1 0 1 0
8058 1 0 1 0
8059 1 0 1 0
8060 1 0 1 0
8061 1 0 1 0
8062 1 0 1 0
8063 1 0 1 0
8064 1 0 1 0
8065 1 0 1 0
8066 1 0 1 0
8067 1 0 1 0
8068 1 0 1 0
8069 1 0 1 0
8070 1 0 1 0
8071 1 0 1 0
8072 1 0 1 0
8073 1 0 1 0
8074 1 0 1 0
8075 1 0 1 0
8076 1 0 1 0
8077 1 0 1 0
8078 1 0 1 0
8079 1 0 1 0
8080 1 0 1 0
8081 1 0 1 0
8082 1 0 1 0
8083 1 0 1 0
8084 1 0 1 0
8085 1 0 1 0
8086 1 0 1 0
8087 1 0 1 0
8088 1 0 1 0
8089 1 0 1 0
8090 1 0 1 0
8091 1 0 1 0
8092 1 0 1 0
8093 1 0 1 0
8094 1 0 1 0
8095 1 0 1 0
8096 1 0 1 0
8097 1 0 1 0
8098 1 0 1 0
8099 1 0 1 0
8100 1 0 1 0
8101 1 0 1 0
8102 1 0 1 0
8103 1 0 1 0
8104 1 0 1 0
8105 1 0 1 0
8106 1 0 1 0
8107 1 0 1 0
8108 1 0 1 0
8109 1 0 1 0
8110 1 0 1 0
8111 1 0 1 0
8112 1 0 1 0
8113 1 0 1 0
8114 1 0 1 0
8115 1 0 1 0
8116 1 0 1 0
8117 1 0 1 0
8118 1 0 1 0
8119 1 0 1 0
8120 1 0 1 0
8121 1 0 1 0
8122 1 0 1 0
8123 1 0 1 0
8124 1 0 1 0
8125 1 0 1 0
8126 1 0 1 0
8127 1 0 1 0
8128 1 0 1 0
8129 1 0 1 0
8130 1 0 1 0
8131 1 0 1 0
8132 1 0 1 0
8133 1 0 1 0
8134 1 0 1 0
8135 1 0 1 0
8136 1 0 1 0
8137 1 0 1 0
8138 1 0 1 0
8139 1 0 1 0
8140 1 0 1 0
8141 1 0 1 0
8142 1 0 1 0
8143 1 0 1 0
8144 1 0 1 0
8145 1 0 1 0
8146 1 0 1 0
8147 1 0 1 0
8148 1 0 1 0
8149 1 0 1 0
8150 1 0 1 0
8151 1 0 1 0
8152 1 0 1 0
8153 1 0 1 0
8154 1 0 1 0
8155 1 0 1 0
8156 1 0 1 0
8157 1 0 1 0
8158 1 0 1 0
8159 1 0 1 0
8160 1 0 1 0
8161 1 0 1 0
8162 1 0 1 0
8163 1 0 1 0
8164 1 0 1 0
8165 1 0 1 0
8166 1 0 1 0
8167 1 0 1 0
8168 1 0 1 0
8169 1 0 1 0
8170 1 0 1 0
8171 1 0 1 0
8172 1 0 1 0
8173 1 0 1 0
8174 1 0 1 0
8175 1 0 1 0
8176 1 0 1 0
8177 1 0 1 0
8178 1 0 1 0
8179 1 0 1 0
8180 1 0 1 0
8181 1 0 1 0
8182 1 0 1 0
8183 1 0 1 0
8184 1 0 1 0
8185 1 0 1 0
8186 1 0 1 0
8187 1 0 1 0
8188 1 0 1 0
8189 1 0 1 0
8190 1 0 1 0
8191 1 0 1 0
8192 1 0 1 0
8193 1 0 1 0
8194 1 0 1 0
8195 1 0 1 0
8196 1 0 1 0
8197 1 0 1 0
8198 1 0 1 0
8199 1 0 1 0
8200 1 0 1 0
8201 1 0 1 0
8202 1 0 1 0
8203 1 0 1 0
8204 1 0 1 0
8205 1 0 1 0
8206 1 0 1 0
8207 1 0 1 0
8208 1 0 1 0
8209 1 0 1 0
8210 1 0 1 0
8211 1 0 1 0
8212 1 0 1 0
8213 1 0 1 0
8214 1 0 1 0
8215 1 0 1 0
8216 1 0 1 0
8217 1 0 1 0
8218 1 0 1 0
8219 1 0 1 0
8220 1 0 1 0
8221 1 0 1 0
8222 1 0 1 0
8223 1 0 1 0
8224 1 0 1 0
8225 1 0 1 0
8226 1 0 1 0
8227 1 0 1 0
8228 1 0 1 0
8229 1 0 1 0
8230 1 0 1 0
8231 1 0 1 0
8232 1 0 1 0
8233 1 0 1 0
8234 1 0 1 0
8235 1 0 1 0
8236 1 0 1 0
8237 1 0 1 0
8238 1 0 1 0
8239 1 0 1 0
8240 1 0 1 0
8241 1 0 1 0
8242 1 0 1 0
8243 1 0 1 0
8244 1 0 1 0
8245 1 0 1 0
8246 1 0 1 0
8247 1 0 1 0
8248 1 0 1 0
8249 1 0 1 0
8250 1 0 1 0
8251 1 0 1 0
8252 1 0 1 0
8253 1 0 1 0
8254 1 0 1 0
8255 1 0 1 0
8256 1 0 1 0
8257 1 0 1 0
8258 1 0 1 0
8259 1 0 1 0
8260 1 0 1 0
8261 1 0 1 0
8262 1 0 1 0
8263 1 0 1 0
8264 1 0 1 0
8265 1 0 1 0
8266 1 0 1 0
8267 1 0 1 0
8268 1 0 1 0
8269 1 0 1 0
8270 1 0 1 0
8271 1 0 1 0
8272 1 0 1 0
8273 1 0 1 0
8274 1 0 1 0
8275 1 0 1 0
8276 1 0 1 0
8277 1 0 1 0
8278 1 0 1 0
8279 1 0 1 0
8280 1 0 1 0
8281 1 0 1 0
8282 1 0 1 0
8283 1 0 1 0
8284 1 0 1 0
8285 1 0 1 0
8286 1 0 1 0
8287 1 0 1 0
8288 1 0 1 0
8289 1 0 1 0
8290 1 0 1 0
8291 1 0 1 0
8292 1 0 1 0
8293 1 0 1 0
8294 1 0 1 0
8295 1 0 1 0
8296 1 0 1 0
8297 1 0 1 0
8298 1 0 1 0
8299 1 0 1 0
8300 1 0 1 0
8301 1 0 1 0
8302 1 0 1 0
8303 1 0 1 0
8304 1 0 1 0
8305 1 0 1 0
8306 1 0 1 0
8307 1 0 1 0
8308 1 0 1 0
8309 1 0 1 0
8310 1 0 1 0
8311 1 0 1 0
8312 1 0 1 0
8313 1 0 1 0
8314 1 0 1 0
8315 1 0 1 0
8316 1 0 1 0
8317 1 0 1 0
8318 1 0 1 0
8319 1 0 1 0
8320 1 0 1 0
8321 1 0 1 0
8322 1 0 1 0
8323 1 0 1 0
8324 1 0 1 0
8325 1 0 1 0
8326 1 0 1 0
8327 1 0 1 0
8328 1 0 1 0
8329 1 0 1 0
8330 1 0 1 0
8331 1 0 1 0
8332 1 0 1 0
8333 1 0 1 0
8334 1 0 1 0
8335 1 0 1 0
8336 1 0 1 0
8337 1 0 1 0
8338 1 0 1 0
8339 1 0 1 0
8340 1 0 1 0
8341 1 0 1 0
8342 1 0 1 0
8343 1 0 1 0
8344 1 0 1 0
8345 1 0 1 0
8346 1 0 1 0
8347 1 0 1 0
8348 1 0 1 0
8349 1 0 1 0
8350 1 0 1 0
8351 1 0 1 0
8352 1 0 1 0
8353 1 0 1 0
8354 1 0 1 0
8355 1 0 1 0
8356 1 0 1 0
8357 1 0 1 0
8358 1 0 1 0
8359 1 0 1 0
8360 1 0 1 0
8361 1 0 1 0
8362 1 0 1 0
8363 1 0 1 0
8364 1 0 1 0
8365 1 0 1 0
8366 1 0 1 0
8367 1 0 1 0
8368 1 0 1 0
8369 1 0 1 0
8370 1 0 1 0
8371 1 0 1 0
8372 1 0 1 0
8373 1 0 1 0
8374 1 0 1 0
8375 1 0 1 0
8376 1 0 1 0
8377 1 0 1 0
8378 1 0 1 0
8379 1 0 1 0
8380 1 0 1 0
8381 1 0 1 0
8382 1 0 1 0
8383 1 0 1 0
8384 1 0 1 0
8385 1 0 1 0
8386 1 0 1 0
8387 1 0 1 0
8388 1 0 1 0
8389 1 0 1 0
8390 1 0 1 0
8391 1 0 1 0
8392 1 0 1 0
8393 1 0 1 0
8394 1 0 1 0
8395 1 0 1 0
8396 1 0 1 0
8397 1 0 1 0
8398 1 0 1 0
8399 1 0 1 0
8400 1 0 1 0
8401 1 0 1 0
8402 1 0 1 0
8403 1 0 1 0
8404 1 0 1 0
8405 1 0 1 0
8406 1 0 1 0
8407 1 0 1 0
8408 1 0 1 0
8409 1 0 1 0
8410 1 0 1 0
8411 1 0 1 0
8412 1 0 1 0
8413 1 0 1 0
8414 1 0 1 0
8415 1 0 1 0
8416 1 0 1 0
8417 1 0 1 0
8418 1 0 1 0
8419 1 0 1 0
8420 1 0 1 0
8421 1 0 1 0
8422 1 0 1 0
8423 1 0 1 0
8424 1 0 1 0
8425 1 0 1 0
8426 1 0 1 0
8427 1 0 1 0
8428 1 0 1 0
8429 1 0 1 0
8430 1 0 1 0
8431 1 0 1 0
8432 1 0 1 0
8433 1 0 1 0
8434 1 0 1 0
8435 1 0 1 0
8436 1 0 1 0
8437 1 0 1 0
8438 1 0 1 0
8439 1 0 1 0
8440 1 0 1 0
8441 1 0 1 0
8442 1 0 1 0
8443 1 0 1 0
8444 1 0 1 0
8445 1 0 1 0
8446 1 0 1 0
8447 1 0 1 0
8448 1 0 1 0
8449 1 0 1 0
8450 1 0 1 0
8451 1 0 1 0
8452 1 0 1 0
8453 1 0 1 0
8454 1 0 1 0
8455 1 0 1 0
8456 1 0 1 0
8457 1 0 1 0
8458 1 0 1 0
8459 1 0 1 0
8460 1 0 1 0
8461 1 0 1 0
8462 1 0 1 0
8463 1 0 1 0
8464 1 0 1 0
8465 1 0 1 0
8466 1 0 1 0
8467 1 0 1 0
8468 1 0 1 0
8469 1 0 1 0
8470 1 0 1 0
8471 1 0 1 0
8472 1 0 1 0
8473 1 0 1 0
8474 1 0 1 0
8475 1 0 1 0
8476 1 0 1 0
8477 1 0 1 0
8478 1 0 1 0
8479 1 0 1 0
8480 1 0 1 0
8481 1 0 1 0
8482 1 0 1 0
8483 1 0 1 0
8484 1 0 1 0
8485 1 0 1 0
8486 1 0 1 0
8487 1 0 1 0
8488 1 0 1 0
8489 1 0 1 0
8490 1 0 1 0
8491 1 0 1 0
8492 1 0 1 0
8493 1 0 1 0
8494 1 0 1 0
8495 1 0 1 0
8496 1 0 1 0
8497 1 0 1 0
8498 1 0 1 0
8499 1 0 1 0
8500 1 0 1 0
8501 1 0 1 0
8502 1 0 1 0
8503 1 0 1 0
8504 1 0 1 0
8505 1 0 1 0
8506 1 0 1 0
8507 1 0 1 0
8508 1 0 1 0
8509 1 0 1 0
8510 1 0 1 0
8511 1 0 1 0
8512 1 0 1 0
8513 1 0 1 0
8514 1 0 1 0
8515 1 0 1 0
8516 1 0 1 0
8517 1 0 1 0
8518 1 0 1 0
8519 1 0 1 0
8520 1 0 1 0
8521 1 0 1 0
8522 1 0 1 0
8523 1 0 1 0
8524 1 0 1 0
8525 1 0 1 0
8526 1 0 1 0
8527 1 0 1 0
8528 1 0 1 0
8529 1 0 1 0
8530 1 0 1 0
8531 1 0 1 0
8532 1 0 1 0
8533 1 0 1 0
8534 1 0 1 0
8535 1 0 1 0
8536 1 0 1 0
8537 1 0 1 0
8538 1 0 1 0
8539 1 0 1 0
8540 1 0 1 0
8541 1 0 1 0
8542 1 0 1 0
8543 1 0 1 0
8544 1 0 1 0
8545 1 0 1 0
8546 1 0 1 0
8547 1 0 1 0
8548 1 0 1 0
8549 1 0 1 0
8550 1 0 1 0
8551 1 0 1 0
8552 1 0 1 0
8553 1 0 1 0
8554 1 0 1 0
8555 1 0 1 0
8556 1 0 1 0
8557 1 0 1 0
8558 1 0 1 0
8559 1 0 1 0
8560 1 0 1 0
8561 1 0 1 0
8562 1 0 1 0
8563 1 0 1 0
8564 1 0 1 0
8565 1 0 1 0
8566 1 0 1 0
8567 1 0 1 0
8568 1 0 1 0
8569 1 0 1 0
8570 1 0 1 0
8571 1 0 1 0
8572 1 0 1 0
8573 1 0 1 0
8574 1 0 1 0
8575 1 0 1 0
8576 1 0 1 0
8577 1 0 1 0
8578 1 0 1 0
8579 1 0 1 0
8580 1 0 1 0
8581 1 0 1 0
8582 1 0 1 0
8583 1 0 1 0
8584 1 0 1 0
8585 1 0 1 0
8586 1 0 1 0
8587 1 0 1 0
8588 1 0 1 0
8589 1 0 1 0
8590 1 0 1 0
8591 1 0 1 0
8592 1 0 1 0
8593 1 0 1 0
8594 1 0 1 0
8595 1 0 1 0
8596 1 0 1 0
8597 1 0 1 0
8598 1 0 1 0
8599 1 0 1 0
8600 1 0 1 0
8601 1 0 1 0
8602 1 0 1 0
8603 1 0 1 0
8604 1 0 1 0
8605 1 0 1 0
8606 1 0 1 0
8607 1 0 1 0
8608 1 0 1 0
8609 1 0 1 0
8610 1 0 1 0
8611 1 0 1 0
8612 1 0 1 0
8613 1 0 1 0
8614 1 0 1 0
8615 1 0 1 0
8616 1 0 1 0
8617 1 0 1 0
8618 1 0 1 0
8619 1 0 1 0
8620 1 0 1 0
8621 1 0 1 0
8622 1 0 1 0
8623 1 0 1 0
8624 1 0 1 0
8625 1 0 1 0
8626 1 0 1 0
8627 1 0 1 0
8628 1 0 1 0
8629 1 0 1 0
8630 1 0 1 0
8631 1 0 1 0
8632 1 0 1 0
8633 1 0 1 0
8634 1 0 1 0
8635 1 0 1 0
8636 1 0 1 0
8637 1 0 1 0
8638 1 0 1 0
8639 1 0 1 0
8640 1 0 1 0
8641 1 0 1 0
8642 1 0 1 0
8643 1 0 1 0
8644 1 0 1 0
8645 1 0 1 0
8646 1 0 1 0
8647 1 0 1 0
8648 1 0 1 0
8649 1 0 1 0
8650 1 0 1 0
8651 1 0 1 0
8652 1 0 1 0
8653 1 0 1 0
8654 1 0 1 0
8655 1 0 1 0
8656 1 0 1 0
8657 1 0 1 0
8658 1 0 1 0
8659 1 0 1 0
8660 1 0 1 0
8661 1 0 1 0
8662 1 0 1 0
8663 1 0 1 0
8664 1 0 1 0
8665 1 0 1 0
8666 1 0 1 0
8667 1 0 1 0
8668 1 0 1 0
8669 1 0 1 0
8670 1 0 1 0
8671 1 0 1 0
8672 1 0 1 0
8673 1 0 1 0
8674 1 0 1 0
8675 1 0 1 0
8676 1 0 1 0
8677 1 0 1 0
8678 1 0 1 0
8679 1 0 1 0
8680 1 0 1 0
8681 1 0 1 0
8682 1 0 1 0
8683 1 0 1 0
8684 1 0 1 0
8685 1 0 1 0
8686 1 0 1 0
8687 1 0 1 0
8688 1 0 1 0
8689 1 0 1 0
8690 1 0 1 0
8691 1 0 1 0
8692 1 0 1 0
8693 1 0 1 0
8694 1 0 1 0
8695 1 0 1 0
8696 1 0 1 0
8697 1 0 1 0
8698 1 0 1 0
8699 1 0 1 0
8700 1 0 1 0
8701 1 0 1 0
8702 1 0 1 0
8703 1 0 1 0
8704 1 0 1 0
8705 1 0 1 0
8706 1 0 1 0
8707 1 0 1 0
8708 1 0 1 0
8709 1 0 1 0
8710 1 0 1 0
8711 1 0 1 0
8712 1 0 1 0
8713 1 0 1 0
8714 1 0 1 0
8715 1 0 1 0
8716 1 0 1 0
8717 1 0 1 0
8718 1 0 1 0
8719 1 0 1 0
8720 1 0 1 0
8721 1 0 1 0
8722 1 0 1 0
8723 1 0 1 0
8724 1 0 1 0
8725 1 0 1 0
8726 1 0 1 0
8727 1 0 1 0
8728 1 0 1 0
8729 1 0 1 0
8730 1 0 1 0
8731 1 0 1 0
8732 1 0 1 0
8733 1 0 1 0
8734 1 0 1 0
8735 1 0 1 0
8736 1 0 1 0
8737 1 0 1 0
8738 1 0 1 0
8739 1 0 1 0
8740 1 0 1 0
8741 1 0 1 0
8742 1 0 1 0
8743 1 0 1 0
8744 1 0 1 0
8745 1 0 1 0
8746 1 0 1 0
8747 1 0 1 0
8748 1 0 1 0
8749 1 0 1 0
8750 1 0 1 0
8751 1 0 1 0
8752 1 0 1 0
8753 1 0 1 0
8754 1 0 1 0
8755 1 0 1 0
8756 1 0 1 0
8757 1 0 1 0
8758 1 0 1 0
8759 1 0 1 0
8760 1 0 1 0
8761 1 0 1 0
8762 1 0 1 0
8763 1 0 1 0
8764 1 0 1 0
8765 1 0 1 0
8766 1 0 1 0
8767 1 0 1 0
8768 1 0 1 0
8769 1 0 1 0
8770 1 0 1 0
8771 1 0 1 0
8772 1 0 1 0
8773 1 0 1 0
8774 1 0 1 0
8775 1 0 1 0
8776 1 0 1 0
8777 1 0 1 0
8778 1 0 1 0
8779 1 0 1 0
8780 1 0 1 0
8781 1 0 1 0
8782 1 0 1 0
8783 1 0 1 0
8784 1 0 1 0
8785 1 0 1 0
8786 1 0 1 0
8787 1 0 1 0
8788 1 0 1 0
8789 1 0 1 0
8790 1 0 1 0
8791 1 0 1 0
8792 1 0 1 0
8793 1 0 1 0
8794 1 0 1 0
8795 1 0 1 0
8796 1 0 1 0
8797 1 0 1 0
8798 1 0 1 0
8799 1 0 1 0
8800 1 0 1 0
8801 1 0 1 0
8802 1 0 1 0
8803 1 0 1 0
8804 1 0 1 0
8805 1 0 1 0
8806 1 0 1 0
8807 1 0 1 0
8808 1 0 1 0
8809 1 0 1 0
8810 1 0 1 0
8811 1 0 1 0
8812 1 0 1 0
8813 1 0 1 0
8814 1 0 1 0
8815 1 0 1 0
8816 1 0 1 0
8817 1 0 1 0
8818 1 0 1 0
8819 1 0 1 0
8820 1 0 1 0
8821 1 0 1 0
8822 1 0 1 0
8823 1 0 1 0
8824 1 0 1 0
8825 1 0 1 0
8826 1 0 1 0
8827 1 0 1 0
8828 1 0 1 0
8829 1 0 1 0
8830 1 0 1 0
8831 1 0 1 0
8832 1 0 1 0
8833 1 0 1 0
8834 1 0 1 0
8835 1 0 1 0
8836 1 0 1 0
8837 1 0 1 0
8838 1 0 1 0
8839 1 0 1 0
8840 1 0 1 0
8841 1 0 1 0
8842 1 0 1 0
8843 1 0 1 0
8844 1 0 1 0
8845 1 0 1 0
8846 1 0 1 0
8847 1 0 1 0
8848 1 0 1 0
8849 1 0 1 0
8850 1 0 1 0
8851 1 0 1 0
8852 1 0 1 0
8853 1 0 1 0
8854 1 0 1 0
8855 1 0 1 0
8856 1 0 1 0
8857 1 0 1 0
8858 1 0 1 0
8859 1 0 1 0
8860 1 0 1 0
8861 1 0 1 0
8862 1 0 1 0
8863 1 0 1 0
8864 1 0 1 0
8865 1 0 1 0
8866 1 0 1 0
8867 1 0 1 0
8868 1 0 1 0
8869 1 0 1 0
8870 1 0 1 0
8871 1 0 1 0
8872 1 0 1 0
8873 1 0 1 0
8874 1 0 1 0
8875 1 0 1 0
8876 1 0 1 0
8877 1 0 1 0
8878 1 0 1 0
8879 1 0 1 0
8880 1 0 1 0
8881 1 0 1 0
8882 1 0 1 0
8883 1 0 1 0
8884 1 0 1 0
8885 1 0 1 0
8886 1 0 1 0
8887 1 0 1 0
8888 1 0 1 0
8889 1 0 1 0
8890 1 0 1 0
8891 1 0 1 0
8892 1 0 1 0
8893 1 0 1 0
8894 1 0 1 0
8895 1 0 1 0
8896 1 0 1 0
8897 1 0 1 0
8898 1 0 1 0
8899 1 0 1 0
8900 1 0 1 0
8901 1 0 1 0
8902 1 0 1 0
8903 1 0 1 0
8904 1 0 1 0
8905 1 0 1 0
8906 1 0 1 0
8907 1 0 1 0
8908 1 0 1 0
8909 1 0 1 0
8910 1 0 1 0
8911 1 0 1 0
8912 1 0 1 0
8913 1 0 1 0
8914 1 0 1 0
8915 1 0 1 0
8916 1 0 1 0
8917 1 0 1 0
8918 1 0 1 0
8919 1 0 1 0
8920 1 0 1 0
8921 1 0 1 0
8922 1 0 1 0
8923 1 0 1 0
8924 1 0 1 0
8925 1 0 1 0
8926 1 0 1 0
8927 1 0 1 0
8928 1 0 1 0
8929 1 0 1 0
8930 1 0 1 0
8931 1 0 1 0
8932 1 0 1 0
8933 1 0 1 0
8934 1 0 1 0
8935 1 0 1 0
8936 1 0 1 0
8937 1 0 1 0
8938 1 0 1 0
8939 1 0 1 0
8940 1 0 1 0
8941 1 0 1 0
8942 1 0 1 0
8943 1 0 1 0
8944 1 0 1 0
8945 1 0 1 0
8946 1 0 1 0
8947 1 0 1 0
8948 1 0 1 0
8949 1 0 1 0
8950 1 0 1 0
8951 1 0 1 0
8952 1 0 1 0
8953 1 0 1 0
8954 1 0 1 0
8955 1 0 1 0
8956 1 0 1 0
8957 1 0 1 0
8958 1 0 1 0
8959 1 0 1 0
8960 1 0 1 0
8961 1 0 1 0
8962 1 0 1 0
8963 1 0 1 0
8964 1 0 1 0
8965 1 0 1 0
8966 1 0 1 0
8967 1 0 1 0
8968 1 0 1 0
8969 1 0 1 0
8970 1 0 1 0
8971 1 0 1 0
8972 1 0 1 0
8973 1 0 1 0
8974 1 0 1 0
8975 1 0 1 0
8976 1 0 1 0
8977 1 0 1 0
8978 1 0 1 0
8979 1 0 1 0
8980 1 0 1 0
8981 1 0 1 0
8982 1 0 1 0
8983 1 0 1 0
8984 1 0 1 0
8985 1 0 1 0
8986 1 0 1 0
8987 1 0 1 0
8988 1 0 1 0
8989 1 0 1 0
8990 1 0 1 0
8991 1 0 1 0
8992 1 0 1 0
8993 1 0 1 0
8994 1 0 1 0
8995 1 0 1 0
8996 1 0 1 0
8997 1 0 1 0
8998 1 0 1 0
8999 1 0 1 0
9000 1 0 1 0
9001 1 0 1 0
9002 1 0 1 0
9003 1 0 1 0
9004 1 0 1 0
9005 1 0 1 0
9006 1 0 1 0
9007 1 0 1 0
9008 1 0 1 0
9009 1 0 1 0
9010 1 0 1 0
9011 1 0 1 0
9012 1 0 1 0
9013 1 0 1 0
9014 1 0 1 0
9015 1 0 1 0
9016 1 0 1 0
9017 1 0 1 0
9018 1 0 1 0
9019 1 0 1 0
9020 1 0 1 0
9021 1 0 1 0
9022 1 0 1 0
9023 1 0 1 0
9024 1 0 1 0
9025 1 0 1 0
9026 1 0 1 0
9027 1 0 1 0
9028 1 0 1 0
9029 1 0 1 0
9030 1 0 1 0
9031 1 0 1 0
9032 1 0 1 0
9033 1 0 1 0
9034 1 0 1 0
9035 1 0 1 0
9036 1 0 1 0
9037 1 0 1 0
9038 1 0 1 0
9039 1 0 1 0
9040 1 0 1 0
9041 1 0 1 0
9042 1 0 1 0
9043 1 0 1 0
9044 1 0 1 0
9045 1 0 1 0
9046 1 0 1 0
9047 1 0 1 0
9048 1 0 1 0
9049 1 0 1 0
9050 1 0 1 0
9051 1 0 1 0
9052 1 0 1 0
9053 1 0 1 0
9054 1 0 1 0
9055 1 0 1 0
9056 1 0 1 0
9057 1 0 1 0
9058 1 0 1 0
9059 1 0 1 0
9060 1 0 1 0
9061 1 0 1 0
9062 1 0 1 0
9063 1 0 1 0
9064 1 0 1 0
9065 1 0 1 0
9066 1 0 1 0
9067 1 0 1 0
9068 1 0 1 0
9069 1 0 1 0
9070 1 0 1 0
9071 1 0 1 0
9072 1 0 1 0
9073 1 0 1 0
9074 1 0 1 0
9075 1 0 1 0
9076 1 0 1 0
9077 1 0 1 0
9078 1 0 1 0
9079 1 0 1 0
9080 1 0 1 0
9081 1 0 1 0
9082 1 0 1 0
9083 1 0 1 0
9084 1 0 1 0
9085 1 0 1 0
9086 1 0 1 0
9087 1 0 1 0
9088 1 0 1 0
9089 1 0 1 0
9090 1 0 1 0
9091 1 0 1 0
9092 1 0 1 0
9093 1 0 1 0
9094 1 0 1 0
9095 1 0 1 0
9096 1 0 1 0
9097 1 0 1 0
9098 1 0 1 0
9099 1 0 1 0
9100 1 0 1 0
9101 1 0 1 0
9102 1 0 1 0
9103 1 0 1 0
9104 1 0 1 0
9105 1 0 1 0
9106 1 0 1 0
9107 1 0 1 0
9108 1 0 1 0
9109 1 0 1 0
9110 1 0 1 0
9111 1 0 1 0
9112 1 0 1 0
9113 1 0 1 0
9114 1 0 1 0
9115 1 0 1 0
9116 1 0 1 0
9117 1 0 1 0
9118 1 0 1 0
9119 1 0 1 0
9120 1 0 1 0
9121 1 0 1 0
9122 1 0 1 0
9123 1 0 1 0
9124 1 0 1 0
9125 1 0 1 0
9126 1 0 1 0
9127 1 0 1 0
9128 1 0 1 0
9129 1 0 1 0
9130 1 0 1 0
9131 1 0 1 0
9132 1 0 1 0
9133 1 0 1 0
9134 1 0 1 0
9135 1 0 1 0
9136 1 0 1 0
9137 1 0 1 0
9138 1 0 1 0
9139 1 0 1 0
9140 1 0 1 0
9141 1 0 1 0
9142 1 0 1 0
9143 1 0 1 0
9144 1 0 1 0
9145 1 0 1 0
9146 1 0 1 0
9147 1 0 1 0
9148 1 0 1 0
9149 1 0 1 0
9150 1 0 1 0
9151 1 0 1 0
9152 1 0 1 0
9153 1 0 1 0
9154 1 0 1 0
9155 1 0 1 0
9156 1 0 1 0
9157 1 0 1 0
9158 1 0 1 0
9159 1 0 1 0
9160 1 0 1 0
9161 1 0 1 0
9162 1 0 1 0
9163 1 0 1 0
9164 1 0 1 0
9165 1 0 1 0
9166 1 0 1 0
9167 1 0 1 0
9168 1 0 1 0
9169 1 0 1 0
9170 1 0 1 0
9171 1 0 1 0
9172 1 0 1 0
9173 1 0 1 0
9174 1 0 1 0
9175 1 0 1 0
9176 1 0 1 0
9177 1 0 1 0
9178 1 0 1 0
9179 1 0 1 0
9180 1 0 1 0
9181 1 0 1 0
9182 1 0 1 0
9183 1 0 1 0
9184 1 0 1 0
9185 1 0 1 0
9186 1 0 1 0
9187 1 0 1 0
9188 1 0 1 0
9189 1 0 1 0
9190 1 0 1 0
9191 1 0 1 0
9192 1 0 1 0
9193 1 0 1 0
9194 1 0 1 0
9195 1 0 1 0
9196 1 0 1 0
9197 1 0 1 0
9198 1 0 1 0
9199 1 0 1 0
9200 1 0 1 0
9201 1 0 1 0
9202 1 0 1 0
9203 1 0 1 0
9204 1 0 1 0
9205 1 0 1 0
9206 1 0 1 0
9207 1 0 1 0
9208 1 0 1 0
9209 1 0 1 0
9210 1 0 1 0
9211 1 0 1 0
9212 1 0 1 0
9213 1 0 1 0
9214 1 0 1 0
9215 1 0 1 0
9216 1 0 1 0
9217 1 0 1 0
9218 1 0 1 0
9219 1 0 1 0
9220 1 0 1 0
9221 1 0 1 0
9222 1 0 1 0
9223 1 0 1 0
9224 1 0 1 0
9225 1 0 1 0
9226 1 0 1 0
9227 1 0 1 0
9228 1 0 1 0
9229 1 0 1 0
9230 1 0 1 0
9231 1 0 1 0
9232 1 0 1 0
9233 1 0 1 0
9234 1 0 1 0
9235 1 0 1 0
9236 1 0 1 0
9237 1 0 1 0
9238 1 0 1 0
9239 1 0 1 0
9240 1 0 1 0
9241 1 0 1 0
9242 1 0 1 0
9243 1 0 1 0
9244 1 0 1 0
9245 1 0 1 0
9246 1 0 1 0
9247 1 0 1 0
9248 1 0 1 0
9249 1 0 1 0
9250 1 0 1 0
9251 1 0 1 0
9252 1 0 1 0
9253 1 0 1 0
9254 1 0 1 0
9255 1 0 1 0
9256 1 0 1 0
9257 1 0 1 0
9258 1 0 1 0
9259 1 0 1 0
9260 1 0 1 0
9261 1 0 1 0
9262 1 0 1 0
9263 1 0 1 0
9264 1 0 1 0
9265 1 0 1 0
9266 1 0 1 0
9267 1 0 1 0
9268 1 0 1 0
9269 1 0 1 0
9270 1 0 1 0
9271 1 0 1 0
9272 1 0 1 0
9273 1 0 1 0
9274 1 0 1 0
9275 1 0 1 0
9276 1 0 1 0
9277 1 0 1 0
9278 1 0 1 0
9279 1 0 1 0
9280 1 0 1 0
9281 1 0 1 0
9282 1 0 1 0
9283 1 0 1 0
9284 1 0 1 0
9285 1 0 1 0
9286 1 0 1 0
9287 1 0 1 0
9288 1 0 1 0
9289 1 0 1 0
9290 1 0 1 0
9291 1 0 1 0
9292 1 0 1 0
9293 1 0 1 0
9294 1 0 1 0
9295 1 0 1 0
9296 1 0 1 0
9297 1 0 1 0
9298 1 0 1 0
9299 1 0 1 0
9300 1 0 1 0
9301 1 0 1 0
9302 1 0 1 0
9303 1 0 1 0
9304 1 0 1 0
9305 1 0 1 0
9306 1 0 1 0
9307 1 0 1 0
9308 1 0 1 0
9309 1 0 1 0
9310 1 0 1 0
9311 1 0 1 0
9312 1 0 1 0
9313 1 0 1 0
9314 1 0 1 0
9315 1 0 1 0
9316 1 0 1 0
9317 1 0 1 0
9318 1 0 1 0
9319 1 0 1 0
9320 1 0 1 0
9321 1 0 1 0
9322 1 0 1 0
9323 1 0 1 0
9324 1 0 1 0
9325 1 0 1 0
9326 1 0 1 0
9327 1 0 1 0
9328 1 0 1 0
9329 1 0 1 0
9330 1 0 1 0
9331 1 0 1 0
9332 1 0 1 0
9333 1 0 1 0
9334 1 0 1 0
9335 1 0 1 0
9336 1 0 1 0
9337 1 0 1 0
9338 1 0 1 0
9339 1 0 1 0
9340 1 0 1 0
9341 1 0 1 0
9342 1 0 1 0
9343 1 0 1 0
9344 1 0 1 0
9345 1 0 1 0
9346 1 0 1 0
9347 1 0 1 0
9348 1 0 1 0
9349 1 0 1 0
9350 1 0 1 0
9351 1 0 1 0
9352 1 0 1 0
9353 1 0 1 0
9354 1 0 1 0
9355 1 0 1 0
9356 1 0 1 0
9357 1 0 1 0
9358 1 0 1 0
9359 1 0 1 0
9360 1 0 1 0
9361 1 0 1 0
9362 1 0 1 0
9363 1 0 1 0
9364 1 0 1 0
9365 1 0 1 0
9366 1 0 1 0
9367 1 0 1 0
9368 1 0 1 0
9369 1 0 1 0
9370 1 0 1 0
9371 1 0 1 0
9372 1 0 1 0
9373 1 0 1 0
9374 1 0 1 0
9375 1 0 1 0
9376 1 0 1 0
9377 1 0 1 0
9378 1 0 1 0
9379 1 0 1 0
9380 1 0 1 0
9381 1 0 1 0
9382 1 0 1 0
9383 1 0 1 0
9384 1 0 1 0
9385 1 0 1 0
9386 1 0 1 0
9387 1 0 1 0
9388 1 0 1 0
9389 1 0 1 0
9390 1 0 1 0
9391 1 0 1 0
9392 1 0 1 0
9393 1 0 1 0
9394 1 0 1 0
9395 1 0 1 0
9396 1 0 1 0
9397 1 0 1 0
9398 1 0 1 0
9399 1 0 1 0
9400 1 0 1 0
9401 1 0 1 0
9402 1 0 1 0
9403 1 0 1 0
9404 1 0 1 0
9405 1 0 1 0
9406 1 0 1 0
9407 1 0 1 0
9408 1 0 1 0
9409 1 0 1 0
9410 1 0 1 0
9411 1 0 1 0
9412 1 0 1 0
9413 1 0 1 0
9414 1 0 1 0
9415 1 0 1 0
9416 1 0 1 0
9417 1 0 1 0
9418 1 0 1 0
9419 1 0 1 0
9420 1 0 1 0
9421 1 0 1 0
9422 1 0 1 0
9423 1 0 1 0
9424 1 0 1 0
9425 1 0 1 0
9426 1 0 1 0
9427 1 0 1 0
9428 1 0 1 0
9429 1 0 1 0
9430 1 0 1 0
9431 1 0 1 0
9432 1 0 1 0
9433 1 0 1 0
9434 1 0 1 0
9435 1 0 1 0
9436 1 0 1 0
9437 1 0 1 0
9438 1 0 1 0
9439 1 0 1 0
9440 1 0 1 0
9441 1 0 1 0
9442 1 0 1 0
9443 1 0 1 0
9444 1 0 1 0
9445 1 0 1 0
9446 1 0 1 0
9447 1 0 1 0
9448 1 0 1 0
9449 1 0 1 0
9450 1 0 1 0
9451 1 0 1 0
9452 1 0 1 0
9453 1 0 1 0
9454 1 0 1 0
9455 1 0 1 0
9456 1 0 1 0
9457 1 0 1 0
9458 1 0 1 0
9459 1 0 1 0
9460 1 0 1 0
9461 1 0 1 0
9462 1 0 1 0
9463 1 0 1 0
9464 1 0 1 0
9465 1 0 1 0
9466 1 0 1 0
9467 1 0 1 0
9468 1 0 1 0
9469 1 0 1 0
9470 1 0 1 0
9471 1 0 1 0
9472 1 0 1 0
9473 1 0 1 0
9474 1 0 1 0
9475 1 0 1 0
9476 1 0 1 0
9477 1 0 1 0
9478 1 0 1 0
9479 1 0 1 0
9480 1 0 1 0
9481 1 0 1 0
9482 1 0 1 0
9483 1 0 1 0
9484 1 0 1 0
9485 1 0 1 0
9486 1 0 1 0
9487 1 0 1 0
9488 1 0 1 0
9489 1 0 1 0
9490 1 0 1 0
9491 1 0 1 0
9492 1 0 1 0
9493 1 0 1 0
9494 1 0 1 0
9495 1 0 1 0
9496 1 0 1 0
9497 1 0 1 0
9498 1 0 1 0
9499 1 0 1 0
9500 1 0 1 0
9501 1 0 1 0
9502 1 0 1 0
9503 1 0 1 0
9504 1 0 1 0
9505 1 0 1 0
9506 1 0 1 0
9507 1 0 1 0
9508 1 0 1 0
9509 1 0 1 0
9510 1 0 1 0
9511 1 0 1 0
9512 1 0 1 0
9513 1 0 1 0
9514 1 0 1 0
9515 1 0 1 0
9516 1 0 1 0
9517 1 0 1 0
9518 1 0 1 0
9519 1 0 1 0
9520 1 0 1 0
9521 1 0 1 0
9522 1 0 1 0
9523 1 0 1 0
9524 1 0 1 0
9525 1 0 1 0
9526 1 0 1 0
9527 1 0 1 0
9528 1 0 1 0
9529 1 0 1 0
9530 1 0 1 0
9531 1 0 1 0
9532 1 0 1 0
9533 1 0 1 0
9534 1 0 1 0
9535 1 0 1 0
9536 1 0 1 0
9537 1 0 1 0
9538 1 0 1 0
9539 1 0 1 0
9540 1 0 1 0
9541 1 0 1 0
9542 1 0 1 0
9543 1 0 1 0
9544 1 0 1 0
9545 1 0 1 0
9546 1 0 1 0
9547 1 0 1 0
9548 1 0 1 0
9549 1 0 1 0
9550 1 0 1 0
9551 1 0 1 0
9552 1 0 1 0
9553 1 0 1 0
9554 1 0 1 0
9555 1 0 1 0
9556 1 0 1 0
9557 1 0 1 0
9558 1 0 1 0
9559 1 0 1 0
9560 1 0 1 0
9561 1 0 1 0
9562 1 0 1 0
9563 1 0 1 0
9564 1 0 1 0
9565 1 0 1 0
9566 1 0 1 0
9567 1 0 1 0
9568 1 0 1 0
9569 1 0 1 0
9570 1 0 1 0
9571 1 0 1 0
9572 1 0 1 0
9573 1 0 1 0
9574 1 0 1 0
9575 1 0 1 0
9576 1 0 1 0
9577 1 0 1 0
9578 1 0 1 0
9579 1 0 1 0
9580 1 0 1 0
9581 1 0 1 0
9582 1 0 1 0
9583 1 0 1 0
9584 1 0 1 0
9585 1 0 1 0
9586 1 0 1 0
9587 1 0 1 0
9588 1 0 1 0
9589 1 0 1 0
9590 1 0 1 0
9591 1 0 1 0
9592 1 0 1 0
9593 1 0 1 0
9594 1 0 1 0
9595 1 0 1 0
9596 1 0 1 0
9597 1 0 1 0
9598 1 0 1 0
9599 1 0 1 0
9600 1 0 1 0
9601 1 0 1 0
9602 1 0 1 0
9603 1 0 1 0
9604 1 0 1 0
9605 1 0 1 0
9606 1 0 1 0
9607 1 0 1 0
9608 1 0 1 0
9609 1 0 1 0
9610 1 0 1 0
9611 1 0 1 0
9612 1 0 1 0
9613 1 0 1 0
9614 1 0 1 0
9615 1 0 1 0
9616 1 0 1 0
9617 1 0 1 0
9618 1 0 1 0
9619 1 0 1 0
9620 1 0 1 0
9621 1 0 1 0
9622 1 0 1 0
9623 1 0 1 0
9624 1 0 1 0
9625 1 0 1 0
9626 1 0 1 0
9627 1 0 1 0
9628 1 0 1 0
9629 1 0 1 0
9630 1 0 1 0
9631 1 0 1 0
9632 1 0 1 0
9633 1 0 1 0
9634 1 0 1 0
9635 1 0 1 0
9636 1 0 1 0
9637 1 0 1 0
9638 1 0 1 0
9639 1 0 1 0
9640 1 0 1 0
9641 1 0 1 0
9642 1 0 1 0
9643 1 0 1 0
9644 1 0 1 0
9645 1 0 1 0
9646 1 0 1 0
9647 1 0 1 0
9648 1 0 1 0
9649 1 0 1 0
9650 1 0 1 0
9651 1 0 1 0
9652 1 0 1 0
9653 1 0 1 0
9654 1 0 1 0
9655 1 0 1 0
9656 1 0 1 0
9657 1 0 1 0
9658 1 0 1 0
9659 1 0 1 0
9660 1 0 1 0
9661 1 0 1 0
9662 1 0 1 0
9663 1 0 1 0
9664 1 0 1 0
9665 1 0 1 0
9666 1 0 1 0
9667 1 0 1 0
9668 1 0 1 0
9669 1 0 1 0
9670 1 0 1 0
9671 1 0 1 0
9672 1 0 1 0
9673 1 0 1 0
9674 1 0 1 0
9675 1 0 1 0
9676 1 0 1 0
9677 1 0 1 0
9678 1 0 1 0
9679 1 0 1 0
9680 1 0 1 0
9681 1 0 1 0
9682 1 0 1 0
9683 1 0 1 0
9684 1 0 1 0
9685 1 0 1 0
9686 1 0 1 0
9687 1 0 1 0
9688 1 0 1 0
9689 1 0 1 0
9690 1 0 1 0
9691 1 0 1 0
9692 1 0 1 0
9693 1 0 1 0
9694 1 0 1 0
9695 1 0 1 0
9696 1 0 1 0
9697 1 0 1 0
9698 1 0 1 0
9699 1 0 1 0
0 1 0 1 0
1 1 0 1 0
2 1 0 1 0
3 1 0 1 0
4 1 0 1 0
5 1 0 1 0
6 1 0 1 0
7 1 0 1 0
8 1 0 1 0
9 1 0 1 0
10 1 0 1 0
11 1 0 1 0
12 1 0 1 0
13 1 0 1 0
14 1 0 1 0
15 1 0 1 0
16 1 0 1 0
17 1 0 1 0
18 1 0 1 0
19 1 0 1 0
20 1 0 1 0
21 1 0 1 0
22 1 0 1 0
23 1 0 1 0
24 1 0 1 0
25 1 0 1 0
26 1 0 1 0
27 1 0 1 0
28 1 0 1 0
29 1 0 1 0
30 1 0 1 0
31 1 0 1 0
32 1 0 1 0
33 1 0 1 0
34 1 0 1 0
35 1 0 1 0
36 1 0 1 0
37 1 0 1 0
38 1 0 1 0
39 1 0 1 0
40 1 0 1 0
41 1 0 1 0
42 1 0 1 0
43 1 0 1 0
44 1 0 1 0
45 1 0 1 0
46 1 0 1 0
47 1 0 1 0
48 1 0 1 0
49 1 0 1 0
50 1 0 1 0
51 1 0 1 0
52 1 0 1 0
53 1 0 1 0
54 1 0 1 0
55 1 0 1 0
56 1 0 1 0
57 1 0 1 0
58 1 0 1 0
59 1 0 1 0
60 1 0 1 0
61 1 0 1 0
62 1 0 1 0
63 1 0 1 0
64 1 0 1 0
65 1 0 1 0
66 1 0 1 0
67 1 0 1 0
68 1 0 1 0
69 1 0 1 0
70 1 0 1 0
71 1 0 1 0
72 1 0 1 0
73 1 0 1 0
74 1 0 1 0
75 1 0 1 0
76 1 0 1 0
77 1 0 1 0
78 1 0 1 0
79 1 0 1 0
80 1 0 1 0
81 1 0 1 0
82 1 0 1 0
83 1 0 1 0
84 1 0 1 0
85 1 0 1 0
86 1 0 1 0
87 1 0 1 0
88 1 0 1 0
89 1 0 1 0
90 1 0 1 0
91 1 0 1 0
92 1 0 1 0
93 1 0 1 0
94 1 0 1 0
95 1 0 1 0
96 1 0 1 0
97 1 0 1 0
98 1 0 1 0
99 1 0 1 0
100 1 0 1 0
101 1 0 1 0
102 1 0 1 0
103 1 0 1 0
104 1 0 1 0
105 1 0 1 0
106 1 0 1 0
107 1 0 1 0
108 1 0 1 0
109 1 0 1 0
110 1 0 1 0
111 1 0 1 0
112 1 0 1 0
113 1 0 1 0
114 1 0 1 0
115 1 0 1 0
116 1 0 1 0
117 1 0 1 0
118 1 0 1 0
119 1 0 1 0
120 1 0 1 0
121 1 0 1 0
122 1 0 1 0
123 1 0 1 0
124 1 0 1 0
125 1 0 1 0
126 1 0 1 0
127 1 0 1 0
128 1 0 1 0
129 1 0 1 0
130 1 0 1 0
131 1 0 1 0
132 1 0 1 0
133 1 0 1 0
134 1 0 1 0
135 1 0 1 0
136 1 0 1 0
137 1 0 1 0
138 1 0 1 0
139 1 0 1 0
140 1 0 1 0
141 1 0 1 0
142 1 0 1 0
143 1 0 1 0
144 1 0 1 0
145 1 0 1 0
146 1 0 1 0
147 1 0 1 0
148 1 0 1 0
149 1 0 1 0
150 1 0 1 0
151 1 0 1 0
152 1 0 1 0
153 1 0 1 0
154 1 0 1 0
155 1 0 1 0
156 1 0 1 0
157 1 0 1 0
158 1 0 1 0
159 1 0 1 0
160 1 0 1 0
161 1 0 1 0
162 1 0 1 0
163 1 0 1 0
164 1 0 1 0
165 1 0 1 0
166 1 0 1 0
167 1 0 1 0
168 1 0 1 0
169 1 0 1 0
170 1 0 1 0
171 1 0 1 0
172 1 0 1 0
173 1 0 1 0
174 1 0 1 0
175 1 0 1 0
176 1 0 1 0
177 1 0 1 0
178 1 0 1 0
179 1 0 1 0
180 1 0 1 0
181 1 0 1 0
182 1 0 1 0
183 1 0 1 0
184 1 0 1 0
185 1 0 1 0
186 1 0 1 0
187 1 0 1 0
188 1 0 1 0
189 1 0 1 0
190 1 0 1 0
191 1 0 1 0
192 1 0 1 0
193 1 0 1 0
194 1 0 1 0
195 1 0 1 0
196 1 0 1 0
197 1 0 1 0
198 1 0 1 0
199 1 0 1 0
200 1 0 1 0
201 1 0 1 0
202 1 0 1 0
203 1 0 1 0
204 1 0 1 0
205 1 0 1 0
206 1 0 1 0
207 1 0 1 0
208 1 0 1 0
209 1 0 1 0
210 1 0 1 0
211 1 0 1 0
212 1 0 1 0
213 1 0 1 0
214 1 0 1 0
215 1 0 1 0
216 1 0 1 0
217 1 0 1 0
218 1 0 1 0
219 1 0 1 0
220 1 0 1 0
221 1 0 1 0
222 1 0 1 0
223 1 0 1 0
224 1 0 1 0
225 1 0 1 0
226 1 0 1 0
227 1 0 1 0
228 1 0 1 0
229 1 0 1 0
230 1 0 1 0
231 1 0 1 0
232 1 0 1 0
233 1 0 1 0
234 1 0 1 0
235 1 0 1 0
236 1 0 1 0
237 1 0 1 0
238 1 0 1 0
239 1 0 1 0
240 1 0 1 0
241 1 0 1 0
242 1 0 1 0
243 1 0 1 0
244 1 0 1 0
245 1 0 1 0
246 1 0 1 0
247 1 0 1 0
248 1 0 1 0
249 1 0 1 0
250 1 0 1 0
251 1 0 1 0
252 1 0 1 0
253 1 0 1 0
254 1 0 1 0
255 1 0 1 0
256 1 0 1 0
257 1 0 1 0
258 1 0 1 0
259 1 0 1 0
260 1 0 1 0
261 1 0 1 0
262 1 0 1 0
263 1 0 1 0
264 1 0 1 0
265 1 0 1 0
266 1 0 1 0
267 1 0 1 0
268 1 0 1 0
269 1 0 1 0
270 1 0 1 0
271 1 0 1 0
272 1 0 1 0
273 1 0 1 0
274 1 0 1 0
275 1 0 1 0
276 1 0 1 0
277 1 0 1 0
278 1 0 1 0
279 1 0 1 0
280 1 0 1 0
281 1 0 1 0
282 1 0 1 0
283 1 0 1 0
284 1 0 1 0
285 1 0 1 0
286 1 0 1 0
287 1 0 1 0
288 1 0 1 0
289 1 0 1 0
290 1 0 1 0
291 1 0 1 0
292 1 0 1 0
293 1 0 1 0
294 1 0 1 0
295 1 0 1 0
296 1 0 1 0
297 1 0 1 0
298 1 0 1 0
299 1 0 1 0
300 1 0 1 0
301 1 0 1 0
302 1 0 1 0
303 1 0 1 0
304 1 0 1 0
305 1 0 1 0
306 1 0 1 0
307 1 0 1 0
308 1 0 1 0
309 1 0 1 0
310 1 0 1 0
311 1 0 1 0
312 1 0 1 0
313 1 0 1 0
314 1 0 1 0
315 1 0 1 0
316 1 0 1 0
317 1 0 1 0
318 1 0 1 0
319 1 0 1 0
320 1 0 1 0
321 1 0 1 0
322 1 0 1 0
323 1 0 1 0
324 1 0 1 0
325 1 0 1 0
326 1 0 1 0
327 1 0 1 0
328 1 0 1 0
329 1 0 1 0
330 1 0 1 0
331 1 0 1 0
332 1 0 1 0
333 1 0 1 0
334 1 0 1 0
335 1 0 1 0
336 1 0 1 0
337 1 0 1 0
338 1 0 1 0
339 1 0 1 0
340 1 0 1 0
341 1 0 1 0
342 1 0 1 0
343 1 0 1 0
344 1 0 1 0
345 1 0 1 0
346 1 0 1 0
347 1 0 1 0
348 1 0 1 0
349 1 0 1 0
350 1 0 1 0
351 1 0 1 0
352 1 0 1 0
353 1 0 1 0
354 1 0 1 0
355 1 0 1 0
356 1 0 1 0
357 1 0 1 0
358 1 0 1 0
359 1 0 1 0
360 1 0 1 0
361 1 0 1 0
362 1 0 1 0
363 1 0 1 0
364 1 0 1 0
365 1 0 1 0
366 1 0 1 0
367 1 0 1 0
368 1 0 1 0
369 1 0 1 0
370 1 0 1 0
371 1 0 1 0
372 1 0 1 0
373 1 0 1 0
374 1 0 1 0
375 1 0 1 0
376 1 0 1 0
377 1 0 1 0
378 1 0 1 0
379 1 0 1 0
380 1 0 1 0
381 1 0 1 0
382 1 0 1 0
383 1 0 1 0
384 1 0 1 0
385 1 0 1 0
386 1 0 1 0
387 1 0 1 0
388 1 0 1 0
389 1 0 1 0
390 1 0 1 0
391 1 0 1 0
392 1 0 1 0
393 1 0 1 0
394 1 0 1 0
395 1 0 1 0
396 1 0 1 0
397 1 0 1 0
398 1 0 1 0
399 1 0 1 0
400 1 0 1 0
401 1 0 1 0
402 1 0 1 0
403 1 0 1 0
404 1 0 1 0
405 1 0 1 0
406 1 0 1 0
407 1 0 1 0
408 1 0 1 0
409 1 0 1 0
410 1 0 1 0
411 1 0 1 0
412 1 0 1 0
413 1 0 1 0
414 1 0 1 0
415 1 0 1 0
416 1 0 1 0
417 1 0 1 0
418 1 0 1 0
419 1 0 1 0
420 1 0 1 0
421 1 0 1 0
422 1 0 1 0
423 1 0 1 0
424 1 0 1 0
425 1 0 1 0
426 1 0 1 0
427 1 0 1 0
428 1 0 1 0
429 1 0 1 0
430 1 0 1 0
431 1 0 1 0
432 1 0 1 0
433 1 0 1 0
434 1 0 1 0
435 1 0 1 0
436 1 0 1 0
437 1 0 1 0
438 1 0 1 0
439 1 0 1 0
440 1 0 1 0
441 1 0 1 0
442 1 0 1 0
443 1 0 1 0
444 1 0 1 0
445 1 0 1 0
446 1 0 1 0
447 1 0 1 0
448 1 0 1 0
449 1 0 1 0
450 1 0 1 0
451 1 0 1 0
452 1 0 1 0
453 1 0 1 0
454 1 0 1 0
455 1 0 1 0
456 1 0 1 0
457 1 0 1 0
458 1 0 1 0
459 1 0 1 0
460 1 0 1 0
461 1 0 1 0
462 1 0 1 0
463 1 0 1 0
464 1 0 1 0
465 1 0 1 0
466 1 0 1 0
467 1 0 1 0
468 1 0 1 0
469 1 0 1 0
470 1 0 1 0
471 1 0 1 0
472 1 0 1 0
473 1 0 1 0
474 1 0 1 0
475 1 0 1 0
476 1 0 1 0
477 1 0 1 0
478 1 0 1 0
479 1 0 1 0
480 1 0 1 0
481 1 0 1 0
482 1 0 1 0
483 1 0 1 0
484 1 0 1 0
485 1 0 1 0
486 1 0 1 0
487 1 0 1 0
488 1 0 1 0
489 1 0 1 0
490 1 0 1 0
491 1 0 1 0
492 1 0 1 0
493 1 0 1 0
494 1 0 1 0
495 1 0 1 0
496 1 0 1 0
497 1 0 1 0
498 1 0 1 0
499 1 0 1 0
500 1 0 1 0
501 1 0 1 0
502 1 0 1 0
503 1 0 1 0
504 1 0 1 0
505 1 0 1 0
506 1 0 1 0
507 1 0 1 0
508 1 0 1 0
509 1 0 1 0
510 1 0 1 0
511 1 0 1 0
512 1 0 1 0
513 1 0 1 0
514 1 0 1 0
515 1 0 1 0
516 1 0 1 0
517 1 0 1 0
518 1 0 1 0
519 1 0 1 0
520 1 0 1 0
521 1 0 1 0
522 1 0 1 0
523 1 0 1 0
524 1 0 1 0
525 1 0 1 0
526 1 0 1 0
527 1 0 1 0
528 1 0 1 0
529 1 0 1 0
530 1 0 1 0
531 1 0 1 0
532 1 0 1 0
533 1 0 1 0
534 1 0 1 0
535 1 0 1 0
536 1 0 1 0
537 1 0 1 0
538 1 0 1 0
539 1 0 1 0
540 1 0 1 0
541 1 0 1 0
542 1 0 1 0
543 1 0 1 0
544 1 0 1 0
545 1 0 1 0
546 1 0 1 0
547 1 0 1 0
548 1 0 1 0
549 1 0 1 0
550 1 0 1 0
551 1 0 1 0
552 1 0 1 0
553 1 0 1 0
554 1 0 1 0
555 1 0 1 0
556 1 0 1 0
557 1 0 1 0
558 1 0 1 0
559 1 0 1 0
560 1 0 1 0
561 1 0 1 0
562 1 0 1 0
563 1 0 1 0
564 1 0 1 0
565 1 0 1 0
566 1 0 1 0
567 1 0 1 0
568 1 0 1 0
569 1 0 1 0
570 1 0 1 0
571 1 0 1 0
572 1 0 1 0
573 1 0 1 0
574 1 0 1 0
575 1 0 1 0
576 1 0 1 0
577 1 0 1 0
578 1 0 1 0
579 1 0 1 0
580 1 0 1 0
581 1 0 1 0
582 1 0 1 0
583 1 0 1 0
584 1 0 1 0
585 1 0 1 0
586 1 0 1 0
587 1 0 1 0
588 1 0 1 0
589 1 0 1 0
590 1 0 1 0
591 1 0 1 0
592 1 0 1 0
593 1 0 1 0
594 1 0 1 0
595 1 0 1 0
596 1 0 1 0
597 1 0 1 0
598 1 0 1 0
599 1 0 1 0
600 1 0 1 0
601 1 0 1 0
602 1 0 1 0
603 1 0 1 0
604 1 0 1 0
605 1 0 1 0
606 1 0 1 0
607 1 0 1 0
608 1 0 1 0
609 1 0 1 0
610 1 0 1 0
611 1 0 1 0
612 1 0 1 0
613 1 0 1 0
614 1 0 1 0
615 1 0 1 0
616 1 0 1 0
617 1 0 1 0
618 1 0 1 0
619 1 0 1 0
620 1 0 1 0
621 1 0 1 0
622 1 0 1 0
623 1 0 1 0
624 1 0 1 0
625 1 0 1 0
626 1 0 1 0
627 1 0 1 0
628 1 0 1 0
629 1 0 1 0
630 1 0 1 0
631 1 0 1 0
632 1 0 1 0
633 1 0 1 0
634 1 0 1 0
635 1 0 1 0
636 1 0 1 0
637 1 0 1 0
638 1 0 1 0
639 1 0 1 0
640 1 0 1 0
641 1 0 1 0
642 1 0 1 0
643 1 0 1 0
644 1 0 1 0
645 1 0 1 0
646 1 0 1 0
647 1 0 1 0
648 1 0 1 0
649 1 0 1 0
650 1 0 1 0
651 1 0 1 0
652 1 0 1 0
653 1 0 1 0
654 1 0 1 0
655 1 0 1 0
656 1 0 1 0
657 1 0 1 0
658 1 0 1 0
659 1 0 1 0
660 1 0 1 0
661 1 0 1 0
662 1 0 1 0
663 1 0 1 0
664 1 0 1 0
665 1 0 1 0
666 1 0 1 0
667 1 0 1 0
668 1 0 1 0
669 1 0 1 0
670 1 0 1 0
671 1 0 1 0
672 1 0 1 0
673 1 0 1 0
674 1 0 1 0
675 1 0 1 0
676 1 0 1 0
677 1 0 1 0
678 1 0 1 0
679 1 0 1 0
680 1 0 1 0
681 1 0 1 0
682 1 0 1 0
683 1 0 1 0
684 1 0 1 0
685 1 0 1 0
686 1 0 1 0
687 1 0 1 0
688 1 0 1 0
689 1 0 1 0
690 1 0 1 0
691 1 0 1 0
692 1 0 1 0
693 1 0 1 0
694 1 0 1 0
695 1 0 1 0
696 1 0 1 0
697 1 0 1 0
698 1 0 1 0
699 1 0 1 0
700 1 0 1 0
701 1 0 1 0
702 1 0 1 0
703 1 0 1 0
704 1 0 1 0
705 1 0 1 0
706 1 0 1 0
707 1 0 1 0
708 1 0 1 0
709 1 0 1 0
710 1 0 1 0
711 1 0 1 0
712 1 0 1 0
713 1 0 1 0
714 1 0 1 0
715 1 0 1 0
716 1 0 1 0
717 1 0 1 0
718 1 0 1 0
719 1 0 1 0
720 1 0 1 0
721 1 0 1 0
722 1 0 1 0
723 1 0 1 0
724 1 0 1 0
725 1 0 1 0
726 1 0 1 0
727 1 0 1 0
728 1 0 1 0
729 1 0 1 0
730 1 0 1 0
731 1 0 1 0
732 1 0 1 0
733 1 0 1 0
734 1 0 1 0
735 1 0 1 0
736 1 0 1 0
737 1 0 1 0
738 1 0 1 0
739 1 0 1 0
740 1 0 1 0
741 1 0 1 0
742 1 0 1 0
743 1 0 1 0
744 1 0 1 0
745 1 0 1 0
746 1 0 1 0
747 1 0 1 0
748 1 0 1 0
749 1 0 1 0
750 1 0 1 0
751 1 0 1 0
752 1 0 1 0
753 1 0 1 0
754 1 0 1 0
755 1 0 1 0
756 1 0 1 0
757 1 0 1 0
758 1 0 1 0
759 1 0 1 0
760 1 0 1 0
761 1 0 1 0
762 1 0 1 0
763 1 0 1 0
764 1 0 1 0
765 1 0 1 0
766 1 0 1 0
767 1 0 1 0
768 1 0 1 0
769 1 0 1 0
770 1 0 1 0
771 1 0 1 0
772 1 0 1 0
773 1 0 1 0
774 1 0 1 0
775 1 0 1 0
776 1 0 1 0
777 1 0 1 0
778 1 0 1 0
779 1 0 1 0
780 1 0 1 0
781 1 0 1 0
782 1 0 1 0
783 1 0 1 0
784 1 0 1 0
785 1 0 1 0
786 1 0 1 0
787 1 0 1 0
788 1 0 1 0
789 1 0 1 0
790 1 0 1 0
791 1 0 1 0
792 1 0 1 0
793 1 0 1 0
794 1 0 1 0
795 1 0 1 0
796 1 0 1 0
797 1 0 1 0
798 1 0 1 0
799 1 0 1 0
800 1 0 1 0
801 1 0 1 0
802 1 0 1 0
803 1 0 1 0
804 1 0 1 0
805 1 0 1 0
806 1 0 1 0
807 1 0 1 0
808 1 0 1 0
809 1 0 1 0
810 1 0 1 0
811 1 0 1 0
812 1 0 1 0
813 1 0 1 0
814 1 0 1 0
815 1 0 1 0
816 1 0 1 0
817 1 0 1 0
818 1 0 1 0
819 1 0 1 0
820 1 0 1 0
821 1 0 1 0
822 1 0 1 0
823 1 0 1 0
824 1 0 1 0
825 1 0 1 0
826 1 0 1 0
827 1 0 1 0
828 1 0 1 0
829 1 0 1 0
830 1 0 1 0
831 1 0 1 0
832 1 0 1 0
833 1 0 1 0
834 1 0 1 0
835 1 0 1 0
836 1 0 1 0
837 1 0 1 0
838 1 0 1 0
839 1 0 1 0
840 1 0 1 0
841 1 0 1 0
842 1 0 1 0
843 1 0 1 0
844 1 0 1 0
845 1 0 1 0
846 1 0 1 0
847 1 0 1 0
848 1 0 1 0
849 1 0 1 0
850 1 0 1 0
851 1 0 1 0
852 1 0 1 0
853 1 0 1 0
854 1 0 1 0
855 1 0 1 0
856 1 0 1 0
857 1 0 1 0
858 1 0 1 0
859 1 0 1 0
860 1 0 1 0
861 1 0 1 0
862 1 0 1 0
863 1 0 1 0
864 1 0 1 0
865 1 0 1 0
866 1 0 1 0
867 1 0 1 0
868 1 0 1 0
869 1 0 1 0
870 1 0 1 0
871 1 0 1 0
872 1 0 1 0
873 1 0 1 0
874 1 0 1 0
875 1 0 1 0
876 1 0 1 0
877 1 0 1 0
878 1 0 1 0
879 1 0 1 0
880 1 0 1 0
881 1 0 1 0
882 1 0 1 0
883 1 0 1 0
884 1 0 1 0
885 1 0 1 0
886 1 0 1 0
887 1 0 1 0
888 1 0 1 0
889 1 0 1 0
890 1 0 1 0
891 1 0 1 0
892 1 0 1 0
893 1 0 1 0
894 1 0 1 0
895 1 0 1 0
896 1 0 1 0
897 1 0 1 0
898 1 0 1 0
899 1 0 1 0
900 1 0 1 0
901 1 0 1 0
902 1 0 1 0
903 1 0 1 0
904 1 0 1 0
905 1 0 1 0
906 1 0 1 0
907 1 0 1 0
908 1 0 1 0
909 1 0 1 0
910 1 0 1 0
911 1 0 1 0
912 1 0 1 0
913 1 0 1 0
914 1 0 1 0
915 1 0 1 0
916 1 0 1 0
917 1 0 1 0
918 1 0 1 0
919 1 0 1 0
920 1 0 1 0
921 1 0 1 0
922 1 0 1 0
923 1 0 1 0
924 1 0 1 0
925 1 0 1 0
926 1 0 1 0
927 1 0 1 0
928 1 0 1 0
929 1 0 1 0
930 1 0 1 0
931 1 0 1 0
932 1 0 1 0
933 1 0 1 0
934 1 0 1 0
935 1 0 1 0
936 1 0 1 0
937 1 0 1 0
938 1 0 1 0
939 1 0 1 0
940 1 0 1 0
941 1 0 1 0
942 1 0 1 0
943 1 0 1 0
944 1 0 1 0
945 1 0 1 0
946 1 0 1 0
947 1 0 1 0
948 1 0 1 0
949 1 0 1 0
950 1 0 1 0
951 1 0 1 0
952 1 0 1 0
953 1 0 1 0
954 1 0 1 0
955 1 0 1 0
956 1 0 1 0
957 1 0 1 0
958 1 0 1 0
959 1 0 1 0
960 1 0 1 0
961 1 0 1 0
962 1 0 1 0
963 1 0 1 0
964 1 0 1 0
965 1 0 1 0
966 1 0 1 0
967 1 0 1 0
968 1 0 1 0
969 1 0 1 0
970 1 0 1 0
971 1 0 1 0
972 1 0 1 0
973 1 0 1 0
974 1 0 1 0
975 1 0 1 0
976 1 0 1 0
977 1 0 1 0
978 1 0 1 0
979 1 0 1 0
980 1 0 1 0
981 1 0 1 0
982 1 0 1 0
983 1 0 1 0
984 1 0 1 0
985 1 0 1 0
986 1 0 1 0
987 1 0 1 0
988 1 0 1 0
989 1 0 1 0
990 1 0 1 0
991 1 0 1 0
992 1 0 1 0
993 1 0 1 0
994 1 0 1 0
995 1 0 1 0
996 1 0 1 0
997 1 0 1 0
998 1 0 1 0
999 1 0 1 0
1000 1 0 1 0
1001 1 0 1 0
1002 1 0 1 0
1003 1 0 1 0
1004 1 0 1 0
1005 1 0 1 0
1006 1 0 1 0
1007 1 0 1 0
1008 1 0 1 0
1009 1 0 1 0
1010 1 0 1 0
1011 1 0 1 0
1012 1 0 1 0
1013 1 0 1 0
1014 1 0 1 0
1015 1 0 1 0
1016 1 0 1 0
1017 1 0 1 0
1018 1 0 1 0
1019 1 0 1 0
1020 1 0 1 0
1021 1 0 1 0
1022 1 0 1 0
1023 1 0 1 0
1024 1 0 1 0
1025 1 0 1 0
1026 1 0 1 0
1027 1 0 1 0
1028 1 0 1 0
1029 1 0 1 0
1030 1 0 1 0
1031 1 0 1 0
1032 1 0 1 0
1033 1 0 1 0
1034 1 0 1 0
1035 1 0 1 0
1036 1 0 1 0
1037 1 0 1 0
1038 1 0 1 0
1039 1 0 1 0
1040 1 0 1 0
1041 1 0 1 0
1042 1 0 1 0
1043 1 0 1 0
1044 1 0 1 0
1045 1 0 1 0
1046 1 0 1 0
1047 1 0 1 0
1048 1 0 1 0
1049 1 0 1 0
1050 1 0 1 0
1051 1 0 1 0
1052 1 0 1 0
1053 1 0 1 0
1054 1 0 1 0
1055 1 0 1 0
1056 1 0 1 0
1057 1 0 1 0
1058 1 0 1 0
1059 1 0 1 0
1060 1 0 1 0
1061 1 0 1 0
1062 1 0 1 0
1063 1 0 1 0
1064 1 0 1 0
1065 1 0 1 0
1066 1 0 1 0
1067 1 0 1 0
1068 1 0 1 0
1069 1 0 1 0
1070 1 0 1 0
1071 1 0 1 0
1072 1 0 1 0
1073 1 0 1 0
1074 1 0 1 0
1075 1 0 1 0
1076 1 0 1 0
1077 1 0 1 0
1078 1 0 1 0
1079 1 0 1 0
1080 1 0 1 0
1081 1 0 1 0
1082 1 0 1 0
1083 1 0 1 0
1084 1 0 1 0
1085 1 0 1 0
1086 1 0 1 0
1087 1 0 1 0
1088 1 0 1 0
1089 1 0 1 0
1090 1 0 1 0
1091 1 0 1 0
1092 1 0 1 0
1093 1 0 1 0
1094 1 0 1 0
1095 1 0 1 0
1096 1 0 1 0
1097 1 0 1 0
1098 1 0 1 0
1099 1 0 1 0
1100 1 0 1 0
1101 1 0 1 0
1102 1 0 1 0
1103 1 0 1 0
1104 1 0 1 0
1105 1 0 1 0
1106 1 0 1 0
1107 1 0 1 0
1108 1 0 1 0
1109 1 0 1 0
1110 1 0 1 0
1111 1 0 1 0
1112 1 0 1 0
1113 1 0 1 0
1114 1 0 1 0
1115 1 0 1 0
1116 1 0 1 0
1117 1 0 1 0
1118 1 0 1 0
1119 1 0 1 0
1120 1 0 1 0
1121 1 0 1 0
1122 1 0 1 0
1123 1 0 1 0
1124 1 0 1 0
1125 1 0 1 0
1126 1 0 1 0
1127 1 0 1 0
1128 1 0 1 0
1129 1 0 1 0
1130 1 0 1 0
1131 1 0 1 0
1132 1 0 1 0
1133 1 0 1 0
1134 1 0 1 0
1135 1 0 1 0
1136 1 0 1 0
1137 1 0 1 0
1138 1 0 1 0
1139 1 0 1 0
1140 1 0 1 0
1141 1 0 1 0
1142 1 0 1 0
1143 1 0 1 0
1144 1 0 1 0
1145 1 0 1 0
1146 1 0 1 0
1147 1 0 1 0
1148 1 0 1 0
1149 1 0 1 0
1150 1 0 1 0
1151 1 0 1 0
1152 1 0 1 0
1153 1 0 1 0
1154 1 0 1 0
1155 1 0 1 0
1156 1 0 1 0
1157 1 0 1 0
1158 1 0 1 0
1159 1 0 1 0
1160 1 0 1 0
1161 1 0 1 0
1162 1 0 1 0
1163 1 0 1 0
1164 1 0 1 0
1165 1 0 1 0
1166 1 0 1 0
1167 1 0 1 0
1168 1 0 1 0
1169 1 0 1 0
1170 1 0 1 0
1171 1 0 1 0
1172 1 0 1 0
1173 1 0 1 0
1174 1 0 1 0
1175 1 0 1 0
1176 1 0 1 0
1177 1 0 1 0
1178 1 0 1 0
1179 1 0 1 0
1180 1 0 1 0
1181 1 0 1 0
1182 1 0 1 0
1183 1 0 1 0
1184 1 0 1 0
1185 1 0 1 0
1186 1 0 1 0
1187 1 0 1 0
1188 1 0 1 0
1189 1 0 1 0
1190 1 0 1 0
1191 1 0 1 0
1192 1 0 1 0
1193 1 0 1 0
1194 1 0 1 0
1195 1 0 1 0
1196 1 0 1 0
1197 1 0 1 0
1198 1 0 1 0
1199 1 0 1 0
1200 1 0 1 0
1201 1 0 1 0
1202 1 0 1 0
1203 1 0 1 0
1204 1 0 1 0
1205 1 0 1 0
1206 1 0 1 0
1207 1 0 1 0
1208 1 0 1 0
1209 1 0 1 0
1210 1 0 1 0
1211 1 0 1 0
1212 1 0 1 0
1213 1 0 1 0
1214 1 0 1 0
1215 1 0 1 0
1216 1 0 1 0
1217 1 0 1 0
1218 1 0 1 0
1219 1 0 1 0
1220 1 0 1 0
1221 1 0 1 0
1222 1 0 1 0
1223 1 0 1 0
1224 1 0 1 0
1225 1 0 1 0
1226 1 0 1 0
1227 1 0 1 0
1228 1 0 1 0
1229 1 0 1 0
1230 1 0 1 0
1231 1 0 1 0
1232 1 0 1 0
1233 1 0 1 0
1234 1 0 1 0
1235 1 0 1 0
1236 1 0 1 0
1237 1 0 1 0
1238 1 0 1 0
1239 1 0 1 0
1240 1 0 1 0
1241 1 0 1 0
1242 1 0 1 0
1243 1 0 1 0
1244 1 0 1 0
1245 1 0 1 0
1246 1 0 1 0
1247 1 0 1 0
1248 1 0 1 0
1249 1 0 1 0
1250 1 0 1 0
1251 1 0 1 0
1252 1 0 1 0
1253 1 0 1 0
1254 1 0 1 0
1255 1 0 1 0
1256 1 0 1 0
1257 1 0 1 0
1258 1 0 1 0
1259 1 0 1 0
1260 1 0 1 0
1261 1 0 1 0
1262 1 0 1 0
1263 1 0 1 0
1264 1 0 1 0
1265 1 0 1 0
1266 1 0 1 0
1267 1 0 1 0
1268 1 0 1 0
1269 1 0 1 0
1270 1 0 1 0
1271 1 0 1 0
1272 1 0 1 0
1273 1 0 1 0
1274 1 0 1 0
1275 1 0 1 0
1276 1 0 1 0
1277 1 0 1 0
1278 1 0 1 0
1279 1 0 1 0
1280 1 0 1 0
1281 1 0 1 0
1282 1 0 1 0
1283 1 0 1 0
1284 1 0 1 0
1285 1 0 1 0
1286 1 0 1 0
1287 1 0 1 0
1288 1 0 1 0
1289 1 0 1 0
1290 1 0 1 0
1291 1 0 1 0
1292 1 0 1 0
1293 1 0 1 0
1294 1 0 1 0
1295 1 0 1 0
1296 1 0 1 0
1297 1 0 1 0
1298 1 0 1 0
1299 1 0 1 0
1300 1 0 1 0
1301 1 0 1 0
1302 1 0 1 0
1303 1 0 1 0
1304 1 0 1 0
1305 1 0 1 0
1306 1 0 1 0
1307 1 0 1 0
1308 1 0 1 0
1309 1 0 1 0
1310 1 0 1 0
1311 1 0 1 0
1312 1 0 1 0
1313 1 0 1 0
1314 1 0 1 0
1315 1 0 1 0
1316 1 0 1 0
1317 1 0 1 0
1318 1 0 1 0
1319 1 0 1 0
1320 1 0 1 0
1321 1 0 1 0
1322 1 0 1 0
1323 1 0 1 0
1324 1 0 1 0
1325 1 0 1 0
1326 1 0 1 0
1327 1 0 1 0
1328 1 0 1 0
1329 1 0 1 0
1330 1 0 1 0
1331 1 0 1 0
1332 1 0 1 0
1333 1 0 1 0
1334 1 0 1 0
1335 1 0 1 0
1336 1 0 1 0
1337 1 0 1 0
1338 1 0 1 0
1339 1 0 1 0
1340 1 0 1 0
1341 1 0 1 0
1342 1 0 1 0
1343 1 0 1 0
1344 1 0 1 0
1345 1 0 1 0
1346 1 0 1 0
1347 1 0 1 0
1348 1 0 1 0
1349 1 0 1 0
1350 1 0 1 0
1351 1 0 1 0
1352 1 0 1 0
1353 1 0 1 0
1354 1 0 1 0
1355 1 0 1 0
1356 1 0 1 0
1357 1 0 1 0
1358 1 0 1 0
1359 1 0 1 0
1360 1 0 1 0
1361 1 0 1 0
1362 1 0 1 0
1363 1 0 1 0
1364 1 0 1 0
1365 1 0 1 0
1366 1 0 1 0
1367 1 0 1 0
1368 1 0 1 0
1369 1 0 1 0
1370 1 0 1 0
1371 1 0 1 0
1372 1 0 1 0
1373 1 0 1 0
1374 1 0 1 0
1375 1 0 1 0
1376 1 0 1 0
1377 1 0 1 0
1378 1 0 1 0
1379 1 0 1 0
1380 1 0 1 0
1381 1 0 1 0
1382 1 0 1 0
1383 1 0 1 0
1384 1 0 1 0
1385 1 0 1 0
1386 1 0 1 0
1387 1 0 1 0
1388 1 0 1 0
1389 1 0 1 0
1390 1 0 1 0
1391 1 0 1 0
1392 1 0 1 0
1393 1 0 1 0
1394 1 0 1 0
1395 1 0 1 0
1396 1 0 1 0
1397 1 0 1 0
1398 1 0 1 0
1399 1 0 1 0
1400 1 0 1 0
1401 1 0 1 0
1402 1 0 1 0
1403 1 0 1 0
1404 1 0 1 0
1405 1 0 1 0
1406 1 0 1 0
1407 1 0 1 0
1408 1 0 1 0
1409 1 0 1 0
1410 1 0 1 0
1411 1 0 1 0
1412 1 0 1 0
1413 1 0 1 0
1414 1 0 1 0
1415 1 0 1 0
1416 1 0 1 0
1417 1 0 1 0
1418 1 0 1 0
1419 1 0 1 0
1420 1 0 1 0
1421 1 0 1 0
1422 1 0 1 0
1423 1 0 1 0
1424 1 0 1 0
1425 1 0 1 0
1426 1 0 1 0
1427 1 0 1 0
1428 1 0 1 0
1429 1 0 1 0
1430 1 0 1 0
1431 1 0 1 0
1432 1 0 1 0
1433 1 0 1 0
1434 1 0 1 0
1435 1 0 1 0
1436 1 0 1 0
1437 1 0 1 0
1438 1 0 1 0
1439 1 0 1 0
1440 1 0 1 0
1441 1 0 1 0
1442 1 0 1 0
1443 1 0 1 0
1444 1 0 1 0
1445 1 0 1 0
1446 1 0 1 0
1447 1 0 1 0
1448 1 0 1 0
1449 1 0 1 0
1450 1 0 1 0
1451 1 0 1 0
1452 1 0 1 0
1453 1 0 1 0
1454 1 0 1 0
1455 1 0 1 0
1456 1 0 1 0
1457 1 0 1 0
1458 1 0 1 0
1459 1 0 1 0
1460 1 0 1 0
1461 1 0 1 0
1462 1 0 1 0
1463 1 0 1 0
1464 1 0 1 0
1465 1 0 1 0
1466 1 0 1 0
1467 1 0 1 0
1468 1 0 1 0
1469 1 0 1 0
1470 1 0 1 0
1471 1 0 1 0
1472 1 0 1 0
1473 1 0 1 0
1474 1 0 1 0
1475 1 0 1 0
1476 1 0 1 0
1477 1 0 1 0
1478 1 0 1 0
1479 1 0 1 0
1480 1 0 1 0
1481 1 0 1 0
1482 1 0 1 0
1483 1 0 1 0
1484 1 0 1 0
1485 1 0 1 0
1486 1 0 1 0
1487 1 0 1 0
1488 1 0 1 0
1489 1 0 1 0
1490 1 0 1 0
1491 1 0 1 0
1492 1 0 1 0
1493 1 0 1 0
1494 1 0 1 0
1495 1 0 1 0
1496 1 0 1 0
1497 1 0 1 0
1498 1 0 1 0
1499 1 0 1 0
1500 1 0 1 0
1501 1 0 1 0
1502 1 0 1 0
1503 1 0 1 0
1504 1 0 1 0
1505 1 0 1 0
1506 1 0 1 0
1507 1 0 1 0
1508 1 0 1 0
1509 1 0 1 0
1510 1 0 1 0
1511 1 0 1 0
1512 1 0 1 0
1513 1 0 1 0
1514 1 0 1 0
1515 1 0 1 0
1516 1 0 1 0
1517 1 0 1 0
1518 1 0 1 0
1519 1 0 1 0
1520 1 0 1 0
1521 1 0 1 0
1522 1 0 1 0
1523 1 0 1 0
1524 1 0 1 0
1525 1 0 1 0
1526 1 0 1 0
1527 1 0 1 0
1528 1 0 1 0
1529 1 0 1 0
1530 1 0 1 0
1531 1 0 1 0
1532 1 0 1 0
1533 1 0 1 0
1534 1 0 1 0
1535 1 0 1 0
1536 1 0 1 0
1537 1 0 1 0
1538 1 0 1 0
1539 1 0 1 0
1540 1 0 1 0
1541 1 0 1 0
1542 1 0 1 0
1543 1 0 1 0
1544 1 0 1 0
1545 1 0 1 0
1546 1 0 1 0
1547 1 0 1 0
1548 1 0 1 0
1549 1 0 1 0
1550 1 0 1 0
1551 1 0 1 0
1552 1 0 1 0
1553 1 0 1 0
1554 1 0 1 0
1555 1 0 1 0
1556 1 0 1 0
1557 1 0 1 0
1558 1 0 1 0
1559 1 0 1 0
1560 1 0 1 0
1561 1 0 1 0
1562 1 0 1 0
1563 1 0 1 0
1564 1 0 1 0
1565 1 0 1 0
1566 1 0 1 0
1567 1 0 1 0
1568 1 0 1 0
1569 1 0 1 0
1570 1 0 1 0
1571 1 0 1 0
1572 1 0 1 0
1573 1 0 1 0
1574 1 0 1 0
1575 1 0 1 0
1576 1 0 1 0
1577 1 0 1 0
1578 1 0 1 0
1579 1 0 1 0
1580 1 0 1 0
1581 1 0 1 0
1582 1 0 1 0
1583 1 0 1 0
1584 1 0 1 0
1585 1 0 1 0
1586 1 0 1 0
1587 1 0 1 0
1588 1 0 1 0
1589 1 0 1 0
1590 1 0 1 0
1591 1 0 1 0
1592 1 0 1 0
1593 1 0 1 0
1594 1 0 1 0
1595 1 0 1 0
1596 1 0 1 0
1597 1 0 1 0
1598 1 0 1 0
1599 1 0 1 0
1600 1 0 1 0
1601 1 0 1 0
1602 1 0 1 0
1603 1 0 1 0
1604 1 0 1 0
1605 1 0 1 0
1606 1 0 1 0
1607 1 0 1 0
1608 1 0 1 0
1609 1 0 1 0
1610 1 0 1 0
1611 1 0 1 0
1612 1 0 1 0
1613 1 0 1 0
1614 1 0 1 0
1615 1 0 1 0
1616 1 0 1 0
1617 1 0 1 0
1618 1 0 1 0
1619 1 0 1 0
1620 1 0 1 0
1621 1 0 1 0
1622 1 0 1 0
1623 1 0 1 0
1624 1 0 1 0
1625 1 0 1 0
1626 1 0 1 0
1627 1 0 1 0
1628 1 0 1 0
1629 1 0 1 0
1630 1 0 1 0
1631 1 0 1 0
1632 1 0 1 0
1633 1 0 1 0
1634 1 0 1 0
1635 1 0 1 0
1636 1 0 1 0
1637 1 0 1 0
1638 1 0 1 0
1639 1 0 1 0
1640 1 0 1 0
1641 1 0 1 0
1642 1 0 1 0
1643 1 0 1 0
1644 1 0 1 0
1645 1 0 1 0
1646 1 0 1 0
1647 1 0 1 0
1648 1 0 1 0
1649 1 0 1 0
1650 1 0 1 0
1651 1 0 1 0
1652 1 0 1 0
1653 1 0 1 0
1654 1 0 1 0
1655 1 0 1 0
1656 1 0 1 0
1657 1 0 1 0
1658 1 0 1 0
1659 1 0 1 0
1660 1 0 1 0
1661 1 0 1 0
1662 1 0 1 0
1663 1 0 1 0
1664 1 0 1 0
1665 1 0 1 0
1666 1 0 1 0
1667 1 0 1 0
1668 1 0 1 0
1669 1 0 1 0
1670 1 0 1 0
1671 1 0 1 0
1672 1 0 1 0
1673 1 0 1 0
1674 1 0 1 0
1675 1 0 1 0
1676 1 0 1 0
1677 1 0 1 0
1678 1 0 1 0
1679 1 0 1 0
1680 1 0 1 0
1681 1 0 1 0
1682 1 0 1 0
1683 1 0 1 0
1684 1 0 1 0
1685 1 0 1 0
1686 1 0 1 0
1687 1 0 1 0
1688 1 0 1 0
1689 1 0 1 0
1690 1 0 1 0
1691 1 0 1 0
1692 1 0 1 0
1693 1 0 1 0
1694 1 0 1 0
1695 1 0 1 0
1696 1 0 1 0
1697 1 0 1 0
1698 1 0 1 0
1699 1 0 1 0
1700 1 0 1 0
1701 1 0 1 0
1702 1 0 1 0
1703 1 0 1 0
1704 1 0 1 0
1705 1 0 1 0
1706 1 0 1 0
1707 1 0 1 0
1708 1 0 1 0
1709 1 0 1 0
1710 1 0 1 0
1711 1 0 1 0
1712 1 0 1 0
1713 1 0 1 0
1714 1 0 1 0
1715 1 0 1 0
1716 1 0 1 0
1717 1 0 1 0
1718 1 0 1 0
1719 1 0 1 0
1720 1 0 1 0
1721 1 0 1 0
1722 1 0 1 0
1723 1 0 1 0
1724 1 0 1 0
1725 1 0 1 0
1726 1 0 1 0
1727 1 0 1 0
1728 1 0 1 0
1729 1 0 1 0
1730 1 0 1 0
1731 1 0 1 0
1732 1 0 1 0
1733 1 0 1 0
1734 1 0 1 0
1735 1 0 1 0
1736 1 0 1 0
1737 1 0 1 0
1738 1 0 1 0
1739 1 0 1 0
1740 1 0 1 0
1741 1 0 1 0
1742 1 0 1 0
1743 1 0 1 0
1744 1 0 1 0
1745 1 0 1 0
1746 1 0 1 0
1747 1 0 1 0
1748 1 0 1 0
1749 1 0 1 0
1750 1 0 1 0
1751 1 0 1 0
1752 1 0 1 0
1753 1 0 1 0
1754 1 0 1 0
1755 1 0 1 0
1756 1 0 1 0
1757 1 0 1 0
1758 1 0 1 0
1759 1 0 1 0
1760 1 0 1 0
1761 1 0 1 0
1762 1 0 1 0
1763 1 0 1 0
1764 1 0 1 0
1765 1 0 1 0
1766 1 0 1 0
1767 1 0 1 0
1768 1 0 1 0
1769 1 0 1 0
1770 1 0 1 0
1771 1 0 1 0
1772 1 0 1 0
1773 1 0 1 0
1774 1 0 1 0
1775 1 0 1 0
1776 1 0 1 0
1777 1 0 1 0
1778 1 0 1 0
1779 1 0 1 0
1780 1 0 1 0
1781 1 0 1 0
1782 1 0 1 0
1783 1 0 1 0
1784 1 0 1 0
1785 1 0 1 0
1786 1 0 1 0
1787 1 0 1 0
1788 1 0 1 0
1789 1 0 1 0
1790 1 0 1 0
1791 1 0 1 0
1792 1 0 1 0
1793 1 0 1 0
1794 1 0 1 0
1795 1 0 1 0
1796 1 0 1 0
1797 1 0 1 0
1798 1 0 1 0
1799 1 0 1 0
1800 1 0 1 0
1801 1 0 1 0
1802 1 0 1 0
1803 1 0 1 0
1804 1 0 1 0
1805 1 0 1 0
1806 1 0 1 0
1807 1 0 1 0
1808 1 0 1 0
1809 1 0 1 0
1810 1 0 1 0
1811 1 0 1 0
1812 1 0 1 0
1813 1 0 1 0
1814 1 0 1 0
1815 1 0 1 0
1816 1 0 1 0
1817 1 0 1 0
1818 1 0 1 0
1819 1 0 1 0
1820 1 0 1 0
1821 1 0 1 0
1822 1 0 1 0
1823 1 0 1 0
1824 1 0 1 0
1825 1 0 1 0
1826 1 0 1 0
1827 1 0 1 0
1828 1 0 1 0
1829 1 0 1 0
1830 1 0 1 0
1831 1 0 1 0
1832 1 0 1 0
1833 1 0 1 0
1834 1 0 1 0
1835 1 0 1 0
1836 1 0 1 0
1837 1 0 1 0
1838 1 0 1 0
1839 1 0 1 0
1840 1 0 1 0
1841 1 0 1 0
1842 1 0 1 0
1843 1 0 1 0
1844 1 0 1 0
1845 1 0 1 0
1846 1 0 1 0
1847 1 0 1 0
1848 1 0 1 0
1849 1 0 1 0
1850 1 0 1 0
1851 1 0 1 0
1852 1 0 1 0
1853 1 0 1 0
1854 1 0 1 0
1855 1 0 1 0
1856 1 0 1 0
1857 1 0 1 0
1858 1 0 1 0
1859 1 0 1 0
1860 1 0 1 0
1861 1 0 1 0
1862 1 0 1 0
1863 1 0 1 0
1864 1 0 1 0
1865 1 0 1 0
1866 1 0 1 0
1867 1 0 1 0
1868 1 0 1 0
1869 1 0 1 0
1870 1 0 1 0
1871 1 0 1 0
1872 1 0 1 0
1873 1 0 1 0
1874 1 0 1 0
1875 1 0 1 0
1876 1 0 1 0
1877 1 0 1 0
1878 1 0 1 0
1879 1 0 1 0
1880 1 0 1 0
1881 1 0 1 0
1882 1 0 1 0
1883 1 0 1 0
1884 1 0 1 0
1885 1 0 1 0
1886 1 0 1 0
1887 1 0 1 0
1888 1 0 1 0
1889 1 0 1 0
1890 1 0 1 0
1891 1 0 1 0
1892 1 0 1 0
1893 1 0 1 0
1894 1 0 1 0
1895 1 0 1 0
1896 1 0 1 0
1897 1 0 1 0
1898 1 0 1 0
1899 1 0 1 0
1900 1 0 1 0
1901 1 0 1 0
1902 1 0 1 0
1903 1 0 1 0
1904 1 0 1 0
1905 1 0 1 0
1906 1 0 1 0
1907 1 0 1 0
1908 1 0 1 0
1909 1 0 1 0
1910 1 0 1 0
1911 1 0 1 0
1912 1 0 1 0
1913 1 0 1 0
1914 1 0 1 0
1915 1 0 1 0
1916 1 0 1 0
1917 1 0 1 0
1918 1 0 1 0
1919 1 0 1 0
1920 1 0 1 0
1921 1 0 1 0
1922 1 0 1 0
1923 1 0 1 0
1924 1 0 1 0
1925 1 0 1 0
1926 1 0 1 0
1927 1 0 1 0
1928 1 0 1 0
1929 1 0 1 0
1930 1 0 1 0
1931 1 0 1 0
1932 1 0 1 0
1933 1 0 1 0
1934 1 0 1 0
1935 1 0 1 0
1936 1 0 1 0
1937 1 0 1 0
1938 1 0 1 0
1939 1 0 1 0
1940 1 0 1 0
1941 1 0 1 0
1942 1 0 1 0
1943 1 0 1 0
1944 1 0 1 0
1945 1 0 1 0
1946 1 0 1 0
1947 1 0 1 0
1948 1 0 1 0
1949 1 0 1 0
1950 1 0 1 0
1951 1 0 1 0
1952 1 0 1 0
1953 1 0 1 0
1954 1 0 1 0
1955 1 0 1 0
1956 1 0 1 0
1957 1 0 1 0
1958 1 0 1 0
1959 1 0 1 0
1960 1 0 1 0
1961 1 0 1 0
1962 1 0 1 0
1963 1 0 1 0
1964 1 0 1 0
1965 1 0 1 0
1966 1 0 1 0
1967 1 0 1 0
1968 1 0 1 0
1969 1 0 1 0
1970 1 0 1 0
1971 1 0 1 0
1972 1 0 1 0
1973 1 0 1 0
1974 1 0 1 0
1975 1 0 1 0
1976 1 0 1 0
1977 1 0 1 0
1978 1 0 1 0
1979 1 0 1 0
1980 1 0 1 0
1981 1 0 1 0
1982 1 0 1 0
1983 1 0 1 0
1984 1 0 1 0
1985 1 0 1 0
1986 1 0 1 0
1987 1 0 1 0
1988 1 0 1 0
1989 1 0 1 0
1990 1 0 1 0
1991 1 0 1 0
1992 1 0 1 0
1993 1 0 1 0
1994 1 0 1 0
1995 1 0 1 0
1996 1 0 1 0
1997 1 0 1 0
1998 1 0 1 0
1999 1 0 1 0
2000 1 0 1 0
2001 1 0 1 0
2002 1 0 1 0
2003 1 0 1 0
2004 1 0 1 0
2005 1 0 1 0
2006 1 0 1 0
2007 1 0 1 0
2008 1 0 1 0
2009 1 0 1 0
2010 1 0 1 0
2011 1 0 1 0
2012 1 0 1 0
2013 1 0 1 0
2014 1 0 1 0
2015 1 0 1 0
2016 1 0 1 0
2017 1 0 1 0
2018 1 0 1 0
2019 1 0 1 0
2020 1 0 1 0
2021 1 0 1 0
2022 1 0 1 0
2023 1 0 1 0
2024 1 0 1 0
2025 1 0 1 0
2026 1 0 1 0
2027 1 0 1 0
2028 1 0 1 0
2029 1 0 1 0
2030 1 0 1 0
2031 1 0 1 0
2032 1 0 1 0
2033 1 0 1 0
2034 1 0 1 0
2035 1 0 1 0
2036 1 0 1 0
2037 1 0 1 0
2038 1 0 1 0
2039 1 0 1 0
2040 1 0 1 0
2041 1 0 1 0
2042 1 0 1 0
2043 1 0 1 0
2044 1 0 1 0
2045 1 0 1 0
2046 1 0 1 0
2047 1 0 1 0
2048 1 0 1 0
2049 1 0 1 0
2050 1 0 1 0
2051 1 0 1 0
2052 1 0 1 0
2053 1 0 1 0
2054 1 0 1 0
2055 1 0 1 0
2056 1 0 1 0
2057 1 0 1 0
2058 1 0 1 0
2059 1 0 1 0
2060 1 0 1 0
2061 1 0 1 0
2062 1 0 1 0
2063 1 0 1 0
2064 1 0 1 0
2065 1 0 1 0
2066 1 0 1 0
2067 1 0 1 0
2068 1 0 1 0
2069 1 0 1 0
2070 1 0 1 0
2071 1 0 1 0
2072 1 0 1 0
2073 1 0 1 0
2074 1 0 1 0
2075 1 0 1 0
2076 1 0 1 0
2077 1 0 1 0
2078 1 0 1 0
2079 1 0 1 0
2080 1 0 1 0
2081 1 0 1 0
2082 1 0 1 0
2083 1 0 1 0
2084 1 0 1 0
2085 1 0 1 0
2086 1 0 1 0
2087 1 0 1 0
2088 1 0 1 0
2089 1 0 1 0
2090 1 0 1 0
2091 1 0 1 0
2092 1 0 1 0
2093 1 0 1 0
2094 1 0 1 0
2095 1 0 1 0
2096 1 0 1 0
2097 1 0 1 0
2098 1 0 1 0
2099 1 0 1 0
2100 1 0 1 0
2101 1 0 1 0
2102 1 0 1 0
2103 1 0 1 0
2104 1 0 1 0
2105 1 0 1 0
2106 1 0 1 0
2107 1 0 1 0
2108 1 0 1 0
2109 1 0 1 0
2110 1 0 1 0
2111 1 0 1 0
2112 1 0 1 0
2113 1 0 1 0
2114 1 0 1 0
2115 1 0 1 0
2116 1 0 1 0
2117 1 0 1 0
2118 1 0 1 0
2119 1 0 1 0
2120 1 0 1 0
2121 1 0 1 0
2122 1 0 1 0
2123 1 0 1 0
2124 1 0 1 0
2125 1 0 1 0
2126 1 0 1 0
2127 1 0 1 0
2128 1 0 1 0
2129 1 0 1 0
2130 1 0 1 0
2131 1 0 1 0
2132 1 0 1 0
2133 1 0 1 0
2134 1 0 1 0
2135 1 0 1 0
2136 1 0 1 0
2137 1 0 1 0
2138 1 0 1 0
2139 1 0 1 0
2140 1 0 1 0
2141 1 0 1 0
2142 1 0 1 0
2143 1 0 1 0
2144 1 0 1 0
2145 1 0 1 0
2146 1 0 1 0
2147 1 0 1 0
2148 1 0 1 0
2149 1 0 1 0
2150 1 0 1 0
2151 1 0 1 0
2152 1 0 1 0
2153 1 0 1 0
2154 1 0 1 0
2155 1 0 1 0
2156 1 0 1 0
2157 1 0 1 0
2158 1 0 1 0
2159 1 0 1 0
2160 1 0 1 0
2161 1 0 1 0
2162 1 0 1 0
2163 1 0 1 0
2164 1 0 1 0
2165 1 0 1 0
2166 1 0 1 0
2167 1 0 1 0
2168 1 0 1 0
2169 1 0 1 0
2170 1 0 1 0
2171 1 0 1 0
2172 1 0 1 0
2173 1 0 1 0
2174 1 0 1 0
2175 1 0 1 0
2176 1 0 1 0
2177 1 0 1 0
2178 1 0 1 0
2179 1 0 1 0
2180 1 0 1 0
2181 1 0 1 0
2182 1 0 1 0
2183 1 0 1 0
2184 1 0 1 0
2185 1 0 1 0
2186 1 0 1 0
2187 1 0 1 0
2188 1 0 1 0
2189 1 0 1 0
2190 1 0 1 0
2191 1 0 1 0
2192 1 0 1 0
2193 1 0 1 0
2194 1 0 1 0
2195 1 0 1 0
2196 1 0 1 0
2197 1 0 1 0
2198 1 0 1 0
2199 1 0 1 0
2200 1 0 1 0
2201 1 0 1 0
2202 1 0 1 0
2203 1 0 1 0
2204 1 0 1 0
2205 1 0 1 0
2206 1 0 1 0
2207 1 0 1 0
2208 1 0 1 0
2209 1 0 1 0
2210 1 0 1 0
2211 1 0 1 0
2212 1 0 1 0
2213 1 0 1 0
2214 1 0 1 0
2215 1 0 1 0
2216 1 0 1 0
2217 1 0 1 0
2218 1 0 1 0
2219 1 0 1 0
2220 1 0 1 0
2221 1 0 1 0
2222 1 0 1 0
2223 1 0 1 0
2224 1 0 1 0
2225 1 0 1 0
2226 1 0 1 0
2227 1 0 1 0
2228 1 0 1 0
2229 1 0 1 0
2230 1 0 1 0
2231 1 0 1 0
2232 1 0 1 0
2233 1 0 1 0
2234 1 0 1 0
2235 1 0 1 0
2236 1 0 1 0
2237 1 0 1 0
2238 1 0 1 0
2239 1 0 1 0
2240 1 0 1 0
2241 1 0 1 0
2242 1 0 1 0
2243 1 0 1 0
2244 1 0 1 0
2245 1 0 1 0
2246 1 0 1 0
2247 1 0 1 0
2248 1 0 1 0
2249 1 0 1 0
2250 1 0 1 0
2251 1 0 1 0
2252 1 0 1 0
2253 1 0 1 0
2254 1 0 1 0
2255 1 0 1 0
2256 1 0 1 0
2257 1 0 1 0
2258 1 0 1 0
2259 1 0 1 0
2260 1 0 1 0
2261 1 0 1 0
2262 1 0 1 0
2263 1 0 1 0
2264 1 0 1 0
2265 1 0 1 0
2266 1 0 1 0
2267 1 0 1 0
2268 1 0 1 0
2269 1 0 1 0
2270 1 0 1 0
2271 1 0 1 0
2272 1 0 1 0
2273 1 0 1 0
2274 1 0 1 0
2275 1 0 1 0
2276 1 0 1 0
2277 1 0 1 0
2278 1 0 1 0
2279 1 0 1 0
2280 1 0 1 0
2281 1 0 1 0
2282 1 0 1 0
2283 1 0 1 0
2284 1 0 1 0
2285 1 0 1 0
2286 1 0 1 0
2287 1 0 1 0
2288 1 0 1 0
2289 1 0 1 0
2290 1 0 1 0
2291 1 0 1 0
2292 1 0 1 0
2293 1 0 1 0
2294 1 0 1 0
2295 1 0 1 0
2296 1 0 1 0
2297 1 0 1 0
2298 1 0 1 0
2299 1 0 1 0
2300 1 0 1 0
2301 1 0 1 0
2302 1 0 1 0
2303 1 0 1 0
2304 1 0 1 0
2305 1 0 1 0
2306 1 0 1 0
2307 1 0 1 0
2308 1 0 1 0
2309 1 0 1 0
2310 1 0 1 0
2311 1 0 1 0
2312 1 0 1 0
2313 1 0 1 0
2314 1 0 1 0
2315 1 0 1 0
2316 1 0 1 0
2317 1 0 1 0
2318 1 0 1 0
2319 1 0 1 0
2320 1 0 1 0
2321 1 0 1 0
2322 1 0 1 0
2323 1 0 1 0
2324 1 0 1 0
2325 1 0 1 0
2326 1 0 1 0
2327 1 0 1 0
2328 1 0 1 0
2329 1 0 1 0
2330 1 0 1 0
2331 1 0 1 0
2332 1 0 1 0
2333 1 0 1 0
2334 1 0 1 0
2335 1 0 1 0
2336 1 0 1 0
2337 1 0 1 0
2338 1 0 1 0
2339 1 0 1 0
2340 1 0 1 0
2341 1 0 1 0
2342 1 0 1 0
2343 1 0 1 0
2344 1 0 1 0
2345 1 0 1 0
2346 1 0 1 0
2347 1 0 1 0
2348 1 0 1 0
2349 1 0 1 0
2350 1 0 1 0
2351 1 0 1 0
2352 1 0 1 0
2353 1 0 1 0
2354 1 0 1 0
2355 1 0 1 0
2356 1 0 1 0
2357 1 0 1 0
2358 1 0 1 0
2359 1 0 1 0
2360 1 0 1 0
2361 1 0 1 0
2362 1 0 1 0
2363 1 0 1 0
2364 1 0 1 0
2365 1 0 1 0
2366 1 0 1 0
2367 1 0 1 0
2368 1 0 1 0
2369 1 0 1 0
2370 1 0 1 0
2371 1 0 1 0
2372 1 0 1 0
2373 1 0 1 0
2374 1 0 1 0
2375 1 0 1 0
2376 1 0 1 0
2377 1 0 1 0
2378 1 0 1 0
2379 1 0 1 0
2380 1 0 1 0
2381 1 0 1 0
2382 1 0 1 0
2383 1 0 1 0
2384 1 0 1 0
2385 1 0 1 0
2386 1 0 1 0
2387 1 0 1 0
2388 1 0 1 0
2389 1 0 1 0
2390 1 0 1 0
2391 1 0 1 0
2392 1 0 1 0
2393 1 0 1 0
2394 1 0 1 0
2395 1 0 1 0
2396 1 0 1 0
2397 1 0 1 0
2398 1 0 1 0
2399 1 0 1 0
2400 1 0 1 0
2401 1 0 1 0
2402 1 0 1 0
2403 1 0 1 0
2404 1 0 1 0
2405 1 0 1 0
2406 1 0 1 0
2407 1 0 1 0
2408 1 0 1 0
2409 1 0 1 0
2410 1 0 1 0
2411 1 0 1 0
2412 1 0 1 0
2413 1 0 1 0
2414 1 0 1 0
2415 1 0 1 0
2416 1 0 1 0
2417 1 0 1 0
2418 1 0 1 0
2419 1 0 1 0
2420 1 0 1 0
2421 1 0 1 0
2422 1 0 1 0
2423 1 0 1 0
2424 1 0 1 0
2425 1 0 1 0
2426 1 0 1 0
2427 1 0 1 0
2428 1 0 1 0
2429 1 0 1 0
2430 1 0 1 0
2431 1 0 1 0
2432 1 0 1 0
2433 1 0 1 0
2434 1 0 1 0
2435 1 0 1 0
2436 1 0 1 0
2437 1 0 1 0
2438 1 0 1 0
2439 1 0 1 0
2440 1 0 1 0
2441 1 0 1 0
2442 1 0 1 0
2443 1 0 1 0
2444 1 0 1 0
2445 1 0 1 0
2446 1 0 1 0
2447 1 0 1 0
2448 1 0 1 0
2449 1 0 1 0
2450 1 0 1 0
2451 1 0 1 0
2452 1 0 1 0
2453 1 0 1 0
2454 1 0 1 0
2455 1 0 1 0
2456 1 0 1 0
2457 1 0 1 0
2458 1 0 1 0
2459 1 0 1 0
2460 1 0 1 0
2461 1 0 1 0
2462 1 0 1 0
2463 1 0 1 0
2464 1 0 1 0
2465 1 0 1 0
2466 1 0 1 0
2467 1 0 1 0
2468 1 0 1 0
2469 1 0 1 0
2470 1 0 1 0
2471 1 0 1 0
2472 1 0 1 0
2473 1 0 1 0
2474 1 0 1 0
2475 1 0 1 0
2476 1 0 1 0
2477 1 0 1 0
2478 1 0 1 0
2479 1 0 1 0
2480 1 0 1 0
2481 1 0 1 0
2482 1 0 1 0
2483 1 0 1 0
2484 1 0 1 0
2485 1 0 1 0
2486 1 0 1 0
2487 1 0 1 0
2488 1 0 1 0
2489 1 0 1 0
2490 1 0 1 0
2491 1 0 1 0
2492 1 0 1 0
2493 1 0 1 0
2494 1 0 1 0
2495 1 0 1 0
2496 1 0 1 0
2497 1 0 1 0
2498 1 0 1 0
2499 1 0 1 0
2500 1 0 1 0
2501 1 0 1 0
2502 1 0 1 0
2503 1 0 1 0
2504 1 0 1 0
2505 1 0 1 0
2506 1 0 1 0
2507 1 0 1 0
2508 1 0 1 0
2509 1 0 1 0
2510 1 0 1 0
2511 1 0 1 0
2512 1 0 1 0
2513 1 0 1 0
2514 1 0 1 0
2515 1 0 1 0
2516 1 0 1 0
2517 1 0 1 0
2518 1 0 1 0
2519 1 0 1 0
2520 1 0 1 0
2521 1 0 1 0
2522 1 0 1 0
2523 1 0 1 0
2524 1 0 1 0
2525 1 0 1 0
2526 1 0 1 0
2527 1 0 1 0
2528 1 0 1 0
2529 1 0 1 0
2530 1 0 1 0
2531 1 0 1 0
2532 1 0 1 0
2533 1 0 1 0
2534 1 0 1 0
2535 1 0 1 0
2536 1 0 1 0
2537 1 0 1 0
2538 1 0 1 0
2539 1 0 1 0
2540 1 0 1 0
2541 1 0 1 0
2542 1 0 1 0
2543 1 0 1 0
2544 1 0 1 0
2545 1 0 1 0
2546 1 0 1 0
2547 1 0 1 0
2548 1 0 1 0
2549 1 0 1 0
2550 1 0 1 0
2551 1 0 1 0
2552 1 0 1 0
2553 1 0 1 0
2554 1 0 1 0
2555 1 0 1 0
2556 1 0 1 0
2557 1 0 1 0
2558 1 0 1 0
2559 1 0 1 0
2560 1 0 1 0
2561 1 0 1 0
2562 1 0 1 0
2563 1 0 1 0
2564 1 0 1 0
2565 1 0 1 0
2566 1 0 1 0
2567 1 0 1 0
2568 1 0 1 0
2569 1 0 1 0
2570 1 0 1 0
2571 1 0 1 0
2572 1 0 1 0
2573 1 0 1 0
2574 1 0 1 0
2575 1 0 1 0
2576 1 0 1 0
2577 1 0 1 0
2578 1 0 1 0
2579 1 0 1 0
2580 1 0 1 0
2581 1 0 1 0
2582 1 0 1 0
2583 1 0 1 0
2584 1 0 1 0
2585 1 0 1 0
2586 1 0 1 0
2587 1 0 1 0
2588 1 0 1 0
2589 1 0 1 0
2590 1 0 1 0
2591 1 0 1 0
2592 1 0 1 0
2593 1 0 1 0
2594 1 0 1 0
2595 1 0 1 0
2596 1 0 1 0
2597 1 0 1 0
2598 1 0 1 0
2599 1 0 1 0
2600 1 0 1 0
2601 1 0 1 0
2602 1 0 1 0
2603 1 0 1 0
2604 1 0 1 0
2605 1 0 1 0
2606 1 0 1 0
2607 1 0 1 0
2608 1 0 1 0
2609 1 0 1 0
2610 1 0 1 0
2611 1 0 1 0
2612 1 0 1 0
2613 1 0 1 0
2614 1 0 1 0
2615 1 0 1 0
2616 1 0 1 0
2617 1 0 1 0
2618 1 0 1 0
2619 1 0 1 0
2620 1 0 1 0
2621 1 0 1 0
2622 1 0 1 0
2623 1 0 1 0
2624 1 0 1 0
2625 1 0 1 0
2626 1 0 1 0
2627 1 0 1 0
2628 1 0 1 0
2629 1 0 1 0
2630 1 0 1 0
2631 1 0 1 0
2632 1 0 1 0
2633 1 0 1 0
2634 1 0 1 0
2635 1 0 1 0
2636 1 0 1 0
2637 1 0 1 0
2638 1 0 1 0
2639 1 0 1 0
2640 1 0 1 0
2641 1 0 1 0
2642 1 0 1 0
2643 1 0 1 0
2644 1 0 1 0
2645 1 0 1 0
2646 1 0 1 0
2647 1 0 1 0
2648 1 0 1 0
2649 1 0 1 0
2650 1 0 1 0
2651 1 0 1 0
2652 1 0 1 0
2653 1 0 1 0
2654 1 0 1 0
2655 1 0 1 0
2656 1 0 1 0
2657 1 0 1 0
2658 1 0 1 0
2659 1 0 1 0
2660 1 0 1 0
2661 1 0 1 0
2662 1 0 1 0
2663 1 0 1 0
2664 1 0 1 0
2665 1 0 1 0
2666 1 0 1 0
2667 1 0 1 0
2668 1 0 1 0
2669 1 0 1 0
2670 1 0 1 0
2671 1 0 1 0
2672 1 0 1 0
2673 1 0 1 0
2674 1 0 1 0
2675 1 0 1 0
2676 1 0 1 0
2677 1 0 1 0
2678 1 0 1 0
2679 1 0 1 0
2680 1 0 1 0
2681 1 0 1 0
2682 1 0 1 0
2683 1 0 1 0
2684 1 0 1 0
2685 1 0 1 0
2686 1 0 1 0
2687 1 0 1 0
2688 1 0 1 0
2689 1 0 1 0
2690 1 0 1 0
2691 1 0 1 0
2692 1 0 1 0
2693 1 0 1 0
2694 1 0 1 0
2695 1 0 1 0
2696 1 0 1 0
2697 1 0 1 0
2698 1 0 1 0
2699 1 0 1 0
2700 1 0 1 0
2701 1 0 1 0
2702 1 0 1 0
2703 1 0 1 0
2704 1 0 1 0
2705 1 0 1 0
2706 1 0 1 0
2707 1 0 1 0
2708 1 0 1 0
2709 1 0 1 0
2710 1 0 1 0
2711 1 0 1 0
2712 1 0 1 0
2713 1 0 1 0
2714 1 0 1 0
2715 1 0 1 0
2716 1 0 1 0
2717 1 0 1 0
2718 1 0 1 0
2719 1 0 1 0
2720 1 0 1 0
2721 1 0 1 0
2722 1 0 1 0
2723 1 0 1 0
2724 1 0 1 0
2725 1 0 1 0
2726 1 0 1 0
2727 1 0 1 0
2728 1 0 1 0
2729 1 0 1 0
2730 1 0 1 0
2731 1 0 1 0
2732 1 0 1 0
2733 1 0 1 0
2734 1 0 1 0
2735 1 0 1 0
2736 1 0 1 0
2737 1 0 1 0
2738 1 0 1 0
2739 1 0 1 0
2740 1 0 1 0
2741 1 0 1 0
2742 1 0 1 0
2743 1 0 1 0
2744 1 0 1 0
2745 1 0 1 0
2746 1 0 1 0
2747 1 0 1 0
2748 1 0 1 0
2749 1 0 1 0
2750 1 0 1 0
2751 1 0 1 0
2752 1 0 1 0
2753 1 0 1 0
2754 1 0 1 0
2755 1 0 1 0
2756 1 0 1 0
2757 1 0 1 0
2758 1 0 1 0
2759 1 0 1 0
2760 1 0 1 0
2761 1 0 1 0
2762 1 0 1 0
2763 1 0 1 0
2764 1 0 1 0
2765 1 0 1 0
2766 1 0 1 0
2767 1 0 1 0
2768 1 0 1 0
2769 1 0 1 0
2770 1 0 1 0
2771 1 0 1 0
2772 1 0 1 0
2773 1 0 1 0
2774 1 0 1 0
2775 1 0 1 0
2776 1 0 1 0
2777 1 0 1 0
2778 1 0 1 0
2779 1 0 1 0
2780 1 0 1 0
2781 1 0 1 0
2782 1 0 1 0
2783 1 0 1 0
2784 1 0 1 0
2785 1 0 1 0
2786 1 0 1 0
2787 1 0 1 0
2788 1 0 1 0
2789 1 0 1 0
2790 1 0 1 0
2791 1 0 1 0
2792 1 0 1 0
2793 1 0 1 0
2794 1 0 1 0
2795 1 0 1 0
2796 1 0 1 0
2797 1 0 1 0
2798 1 0 1 0
2799 1 0 1 0
2800 1 0 1 0
2801 1 0 1 0
2802 1 0 1 0
2803 1 0 1 0
2804 1 0 1 0
2805 1 0 1 0
2806 1 0 1 0
2807 1 0 1 0
2808 1 0 1 0
2809 1 0 1 0
2810 1 0 1 0
2811 1 0 1 0
2812 1 0 1 0
2813 1 0 1 0
2814 1 0 1 0
2815 1 0 1 0
2816 1 0 1 0
2817 1 0 1 0
2818 1 0 1 0
2819 1 0 1 0
2820 1 0 1 0
2821 1 0 1 0
2822 1 0 1 0
2823 1 0 1 0
2824 1 0 1 0
2825 1 0 1 0
2826 1 0 1 0
2827 1 0 1 0
2828 1 0 1 0
2829 1 0 1 0
2830 1 0 1 0
2831 1 0 1 0
2832 1 0 1 0
2833 1 0 1 0
2834 1 0 1 0
2835 1 0 1 0
2836 1 0 1 0
2837 1 0 1 0
2838 1 0 1 0
2839 1 0 1 0
2840 1 0 1 0
2841 1 0 1 0
2842 1 0 1 0
2843 1 0 1 0
2844 1 0 1 0
2845 1 0 1 0
2846 1 0 1 0
2847 1 0 1 0
2848 1 0 1 0
2849 1 0 1 0
2850 1 0 1 0
2851 1 0 1 0
2852 1 0 1 0
2853 1 0 1 0
2854 1 0 1 0
2855 1 0 1 0
2856 1 0 1 0
2857 1 0 1 0
2858 1 0 1 0
2859 1 0 1 0
2860 1 0 1 0
2861 1 0 1 0
2862 1 0 1 0
2863 1 0 1 0
2864 1 0 1 0
2865 1 0 1 0
2866 1 0 1 0
2867 1 0 1 0
2868 1 0 1 0
2869 1 0 1 0
2870 1 0 1 0
2871 1 0 1 0
2872 1 0 1 0
2873 1 0 1 0
2874 1 0 1 0
2875 1 0 1 0
2876 1 0 1 0
2877 1 0 1 0
2878 1 0 1 0
2879 1 0 1 0
2880 1 0 1 0
2881 1 0 1 0
2882 1 0 1 0
2883 1 0 1 0
2884 1 0 1 0
2885 1 0 1 0
2886 1 0 1 0
2887 1 0 1 0
2888 1 0 1 0
2889 1 0 1 0
2890 1 0 1 0
2891 1 0 1 0
2892 1 0 1 0
2893 1 0 1 0
2894 1 0 1 0
2895 1 0 1 0
2896 1 0 1 0
2897 1 0 1 0
2898 1 0 1 0
2899 1 0 1 0
2900 1 0 1 0
2901 1 0 1 0
2902 1 0 1 0
2903 1 0 1 0
2904 1 0 1 0
2905 1 0 1 0
2906 1 0 1 0
2907 1 0 1 0
2908 1 0 1 0
2909 1 0 1 0
2910 1 0 1 0
2911 1 0 1 0
2912 1 0 1 0
2913 1 0 1 0
2914 1 0 1 0
2915 1 0 1 0
2916 1 0 1 0
2917 1 0 1 0
2918 1 0 1 0
2919 1 0 1 0
2920 1 0 1 0
2921 1 0 1 0
2922 1 0 1 0
2923 1 0 1 0
2924 1 0 1 0
2925 1 0 1 0
2926 1 0 1 0
2927 1 0 1 0
2928 1 0 1 0
2929 1 0 1 0
2930 1 0 1 0
2931 1 0 1 0
2932 1 0 1 0
2933 1 0 1 0
2934 1 0 1 0
2935 1 0 1 0
2936 1 0 1 0
2937 1 0 1 0
2938 1 0 1 0
2939 1 0 1 0
2940 1 0 1 0
2941 1 0 1 0
2942 1 0 1 0
2943 1 0 1 0
2944 1 0 1 0
2945 1 0 1 0
2946 1 0 1 0
2947 1 0 1 0
2948 1 0 1 0
2949 1 0 1 0
2950 1 0 1 0
2951 1 0 1 0
2952 1 0 1 0
2953 1 0 1 0
2954 1 0 1 0
2955 1 0 1 0
2956 1 0 1 0
2957 1 0 1 0
2958 1 0 1 0
2959 1 0 1 0
2960 1 0 1 0
2961 1 0 1 0
2962 1 0 1 0
2963 1 0 1 0
2964 1 0 1 0
2965 1 0 1 0
2966 1 0 1 0
2967 1 0 1 0
2968 1 0 1 0
2969 1 0 1 0
2970 1 0 1 0
2971 1 0 1 0
2972 1 0 1 0
2973 1 0 1 0
2974 1 0 1 0
2975 1 0 1 0
2976 1 0 1 0
2977 1 0 1 0
2978 1 0 1 0
2979 1 0 1 0
2980 1 0 1 0
2981 1 0 1 0
2982 1 0 1 0
2983 1 0 1 0
2984 1 0 1 0
2985 1 0 1 0
2986 1 0 1 0
2987 1 0 1 0
2988 1 0 1 0
2989 1 0 1 0
2990 1 0 1 0
2991 1 0 1 0
2992 1 0 1 0
2993 1 0 1 0
2994 1 0 1 0
2995 1 0 1 0
2996 1 0 1 0
2997 1 0 1 0
2998 1 0 1 0
2999 1 0 1 0
3000 1 0 1 0
3001 1 0 1 0
3002 1 0 1 0
3003 1 0 1 0
3004 1 0 1 0
3005 1 0 1 0
3006 1 0 1 0
3007 1 0 1 0
3008 1 0 1 0
3009 1 0 1 0
3010 1 0 1 0
3011 1 0 1 0
3012 1 0 1 0
3013 1 0 1 0
3014 1 0 1 0
3015 1 0 1 0
3016 1 0 1 0
3017 1 0 1 0
3018 1 0 1 0
3019 1 0 1 0
3020 1 0 1 0
3021 1 0 1 0
3022 1 0 1 0
3023 1 0 1 0
3024 1 0 1 0
3025 1 0 1 0
3026 1 0 1 0
3027 1 0 1 0
3028 1 0 1 0
3029 1 0 1 0
3030 1 0 1 0
3031 1 0 1 0
3032 1 0 1 0
3033 1 0 1 0
3034 1 0 1 0
3035 1 0 1 0
3036 1 0 1 0
3037 1 0 1 0
3038 1 0 1 0
3039 1 0 1 0
3040 1 0 1 0
3041 1 0 1 0
3042 1 0 1 0
3043 1 0 1 0
3044 1 0 1 0
3045 1 0 1 0
3046 1 0 1 0
3047 1 0 1 0
3048 1 0 1 0
3049 1 0 1 0
3050 1 0 1 0
3051 1 0 1 0
3052 1 0 1 0
3053 1 0 1 0
3054 1 0 1 0
3055 1 0 1 0
3056 1 0 1 0
3057 1 0 1 0
3058 1 0 1 0
3059 1 0 1 0
3060 1 0 1 0
3061 1 0 1 0
3062 1 0 1 0
3063 1 0 1 0
3064 1 0 1 0
3065 1 0 1 0
3066 1 0 1 0
3067 1 0 1 0
3068 1 0 1 0
3069 1 0 1 0
3070 1 0 1 0
3071 1 0 1 0
3072 1 0 1 0
3073 1 0 1 0
3074 1 0 1 0
3075 1 0 1 0
3076 1 0 1 0
3077 1 0 1 0
3078 1 0 1 0
3079 1 0 1 0
3080 1 0 1 0
3081 1 0 1 0
3082 1 0 1 0
3083 1 0 1 0
3084 1 0 1 0
3085 1 0 1 0
3086 1 0 1 0
3087 1 0 1 0
3088 1 0 1 0
3089 1 0 1 0
3090 1 0 1 0
3091 1 0 1 0
3092 1 0 1 0
3093 1 0 1 0
3094 1 0 1 0
3095 1 0 1 0
3096 1 0 1 0
3097 1 0 1 0
3098 1 0 1 0
3099 1 0 1 0
3100 1 0 1 0
3101 1 0 1 0
3102 1 0 1 0
3103 1 0 1 0
3104 1 0 1 0
3105 1 0 1 0
3106 1 0 1 0
3107 1 0 1 0
3108 1 0 1 0
3109 1 0 1 0
3110 1 0 1 0
3111 1 0 1 0
3112 1 0 1 0
3113 1 0 1 0
3114 1 0 1 0
3115 1 0 1 0
3116 1 0 1 0
3117 1 0 1 0
3118 1 0 1 0
3119 1 0 1 0
3120 1 0 1 0
3121 1 0 1 0
3122 1 0 1 0
3123 1 0 1 0
3124 1 0 1 0
3125 1 0 1 0
3126 1 0 1 0
3127 1 0 1 0
3128 1 0 1 0
3129 1 0 1 0
3130 1 0 1 0
3131 1 0 1 0
3132 1 0 1 0
3133 1 0 1 0
3134 1 0 1 0
3135 1 0 1 0
3136 1 0 1 0
3137 1 0 1 0
3138 1 0 1 0
3139 1 0 1 0
3140 1 0 1 0
3141 1 0 1 0
3142 1 0 1 0
3143 1 0 1 0
3144 1 0 1 0
3145 1 0 1 0
3146 1 0 1 0
3147 1 0 1 0
3148 1 0 1 0
3149 1 0 1 0
3150 1 0 1 0
3151 1 0 1 0
3152 1 0 1 0
3153 1 0 1 0
3154 1 0 1 0
3155 1 0 1 0
3156 1 0 1 0
3157 1 0 1 0
3158 1 0 1 0
3159 1 0 1 0
3160 1 0 1 0
3161 1 0 1 0
3162 1 0 1 0
3163 1 0 1 0
3164 1 0 1 0
3165 1 0 1 0
3166 1 0 1 0
3167 1 0 1 0
3168 1 0 1 0
3169 1 0 1 0
3170 1 0 1 0
3171 1 0 1 0
3172 1 0 1 0
3173 1 0 1 0
3174 1 0 1 0
3175 1 0 1 0
3176 1 0 1 0
3177 1 0 1 0
3178 1 0 1 0
3179 1 0 1 0
3180 1 0 1 0
3181 1 0 1 0
3182 1 0 1 0
3183 1 0 1 0
3184 1 0 1 0
3185 1 0 1 0
3186 1 0 1 0
3187 1 0 1 0
3188 1 0 1 0
3189 1 0 1 0
3190 1 0 1 0
3191 1 0 1 0
3192 1 0 1 0
3193 1 0 1 0
3194 1 0 1 0
3195 1 0 1 0
3196 1 0 1 0
3197 1 0 1 0
3198 1 0 1 0
3199 1 0 1 0
3200 1 0 1 0
3201 1 0 1 0
3202 1 0 1 0
3203 1 0 1 0
3204 1 0 1 0
3205 1 0 1 0
3206 1 0 1 0
3207 1 0 1 0
3208 1 0 1 0
3209 1 0 1 0
3210 1 0 1 0
3211 1 0 1 0
3212 1 0 1 0
3213 1 0 1 0
3214 1 0 1 0
3215 1 0 1 0
3216 1 0 1 0
3217 1 0 1 0
3218 1 0 1 0
3219 1 0 1 0
3220 1 0 1 0
3221 1 0 1 0
3222 1 0 1 0
3223 1 0 1 0
3224 1 0 1 0
3225 1 0 1 0
3226 1 0 1 0
3227 1 0 1 0
3228 1 0 1 0
3229 1 0 1 0
3230 1 0 1 0
3231 1 0 1 0
3232 1 0 1 0
3233 1 0 1 0
3234 1 0 1 0
3235 1 0 1 0
3236 1 0 1 0
3237 1 0 1 0
3238 1 0 1 0
3239 1 0 1 0
3240 1 0 1 0
3241 1 0 1 0
3242 1 0 1 0
3243 1 0 1 0
3244 1 0 1 0
3245 1 0 1 0
3246 1 0 1 0
3247 1 0 1 0
3248 1 0 1 0
3249 1 0 1 0
3250 1 0 1 0
3251 1 0 1 0
3252 1 0 1 0
3253 1 0 1 0
3254 1 0 1 0
3255 1 0 1 0
3256 1 0 1 0
3257 1 0 1 0
3258 1 0 1 0
3259 1 0 1 0
3260 1 0 1 0
3261 1 0 1 0
3262 1 0 1 0
3263 1 0 1 0
3264 1 0 1 0
3265 1 0 1 0
3266 1 0 1 0
3267 1 0 1 0
3268 1 0 1 0
3269 1 0 1 0
3270 1 0 1 0
3271 1 0 1 0
3272 1 0 1 0
3273 1 0 1 0
3274 1 0 1 0
3275 1 0 1 0
3276 1 0 1 0
3277 1 0 1 0
3278 1 0 1 0
3279 1 0 1 0
3280 1 0 1 0
3281 1 0 1 0
3282 1 0 1 0
3283 1 0 1 0
3284 1 0 1 0
3285 1 0 1 0
3286 1 0 1 0
3287 1 0 1 0
3288 1 0 1 0
3289 1 0 1 0
3290 1 0 1 0
3291 1 0 1 0
3292 1 0 1 0
3293 1 0 1 0
3294 1 0 1 0
3295 1 0 1 0
3296 1 0 1 0
3297 1 0 1 0
3298 1 0 1 0
3299 1 0 1 0
3300 1 0 1 0
3301 1 0 1 0
3302 1 0 1 0
3303 1 0 1 0
3304 1 0 1 0
3305 1 0 1 0
3306 1 0 1 0
3307 1 0 1 0
3308 1 0 1 0
3309 1 0 1 0
3310 1 0 1 0
3311 1 0 1 0
3312 1 0 1 0
3313 1 0 1 0
3314 1 0 1 0
3315 1 0 1 0
3316 1 0 1 0
3317 1 0 1 0
3318 1 0 1 0
3319 1 0 1 0
3320 1 0 1 0
3321 1 0 1 0
3322 1 0 1 0
3323 1 0 1 0
3324 1 0 1 0
3325 1 0 1 0
3326 1 0 1 0
3327 1 0 1 0
3328 1 0 1 0
3329 1 0 1 0
3330 1 0 1 0
3331 1 0 1 0
3332 1 0 1 0
3333 1 0 1 0
3334 1 0 1 0
3335 1 0 1 0
3336 1 0 1 0
3337 1 0 1 0
3338 1 0 1 0
3339 1 0 1 0
3340 1 0 1 0
3341 1 0 1 0
3342 1 0 1 0
3343 1 0 1 0
3344 1 0 1 0
3345 1 0 1 0
3346 1 0 1 0
3347 1 0 1 0
3348 1 0 1 0
3349 1 0 1 0
3350 1 0 1 0
3351 1 0 1 0
3352 1 0 1 0
3353 1 0 1 0
3354 1 0 1 0
3355 1 0 1 0
3356 1 0 1 0
3357 1 0 1 0
3358 1 0 1 0
3359 1 0 1 0
3360 1 0 1 0
3361 1 0 1 0
3362 1 0 1 0
3363 1 0 1 0
3364 1 0 1 0
3365 1 0 1 0
3366 1 0 1 0
3367 1 0 1 0
3368 1 0 1 0
3369 1 0 1 0
3370 1 0 1 0
3371 1 0 1 0
3372 1 0 1 0
3373 1 0 1 0
3374 1 0 1 0
3375 1 0 1 0
3376 1 0 1 0
3377 1 0 1 0
3378 1 0 1 0
3379 1 0 1 0
3380 1 0 1 0
3381 1 0 1 0
3382 1 0 1 0
3383 1 0 1 0
3384 1 0 1 0
3385 1 0 1 0
3386 1 0 1 0
3387 1 0 1 0
3388 1 0 1 0
3389 1 0 1 0
3390 1 0 1 0
3391 1 0 1 0
3392 1 0 1 0
3393 1 0 1 0
3394 1 0 1 0
3395 1 0 1 0
3396 1 0 1 0
3397 1 0 1 0
3398 1 0 1 0
3399 1 0 1 0
3400 1 0 1 0
3401 1 0 1 0
3402 1 0 1 0
3403 1 0 1 0
3404 1 0 1 0
3405 1 0 1 0
3406 1 0 1 0
3407 1 0 1 0
3408 1 0 1 0
3409 1 0 1 0
3410 1 0 1 0
3411 1 0 1 0
3412 1 0 1 0
3413 1 0 1 0
3414 1 0 1 0
3415 1 0 1 0
3416 1 0 1 0
3417 1 0 1 0
3418 1 0 1 0
3419 1 0 1 0
3420 1 0 1 0
3421 1 0 1 0
3422 1 0 1 0
3423 1 0 1 0
3424 1 0 1 0
3425 1 0 1 0
3426 1 0 1 0
3427 1 0 1 0
3428 1 0 1 0
3429 1 0 1 0
3430 1 0 1 0
3431 1 0 1 0
3432 1 0 1 0
3433 1 0 1 0
3434 1 0 1 0
3435 1 0 1 0
3436 1 0 1 0
3437 1 0 1 0
3438 1 0 1 0
3439 1 0 1 0
3440 1 0 1 0
3441 1 0 1 0
3442 1 0 1 0
3443 1 0 1 0
3444 1 0 1 0
3445 1 0 1 0
3446 1 0 1 0
3447 1 0 1 0
3448 1 0 1 0
3449 1 0 1 0
3450 1 0 1 0
3451 1 0 1 0
3452 1 0 1 0
3453 1 0 1 0
3454 1 0 1 0
3455 1 0 1 0
3456 1 0 1 0
3457 1 0 1 0
3458 1 0 1 0
3459 1 0 1 0
3460 1 0 1 0
3461 1 0 1 0
3462 1 0 1 0
3463 1 0 1 0
3464 1 0 1 0
3465 1 0 1 0
3466 1 0 1 0
3467 1 0 1 0
3468 1 0 1 0
3469 1 0 1 0
3470 1 0 1 0
3471 1 0 1 0
3472 1 0 1 0
3473 1 0 1 0
3474 1 0 1 0
3475 1 0 1 0
3476 1 0 1 0
3477 1 0 1 0
3478 1 0 1 0
3479 1 0 1 0
3480 1 0 1 0
3481 1 0 1 0
3482 1 0 1 0
3483 1 0 1 0
3484 1 0 1 0
3485 1 0 1 0
3486 1 0 1 0
3487 1 0 1 0
3488 1 0 1 0
3489 1 0 1 0
3490 1 0 1 0
3491 1 0 1 0
3492 1 0 1 0
3493 1 0 1 0
3494 1 0 1 0
3495 1 0 1 0
3496 1 0 1 0
3497 1 0 1 0
3498 1 0 1 0
3499 1 0 1 0
3500 1 0 1 0
3501 1 0 1 0
3502 1 0 1 0
3503 1 0 1 0
3504 1 0 1 0
3505 1 0 1 0
3506 1 0 1 0
3507 1 0 1 0
3508 1 0 1 0
3509 1 0 1 0
3510 1 0 1 0
3511 1 0 1 0
3512 1 0 1 0
3513 1 0 1 0
3514 1 0 1 0
3515 1 0 1 0
3516 1 0 1 0
3517 1 0 1 0
3518 1 0 1 0
3519 1 0 1 0
3520 1 0 1 0
3521 1 0 1 0
3522 1 0 1 0
3523 1 0 1 0
3524 1 0 1 0
3525 1 0 1 0
3526 1 0 1 0
3527 1 0 1 0
3528 1 0 1 0
3529 1 0 1 0
3530 1 0 1 0
3531 1 0 1 0
3532 1 0 1 0
3533 1 0 1 0
3534 1 0 1 0
3535 1 0 1 0
3536 1 0 1 0
3537 1 0 1 0
3538 1 0 1 0
3539 1 0 1 0
3540 1 0 1 0
3541 1 0 1 0
3542 1 0 1 0
3543 1 0 1 0
3544 1 0 1 0
3545 1 0 1 0
3546 1 0 1 0
3547 1 0 1 0
3548 1 0 1 0
3549 1 0 1 0
3550 1 0 1 0
3551 1 0 1 0
3552 1 0 1 0
3553 1 0 1 0
3554 1 0 1 0
3555 1 0 1 0
3556 1 0 1 0
3557 1 0 1 0
3558 1 0 1 0
3559 1 0 1 0
3560 1 0 1 0
3561 1 0 1 0
3562 1 0 1 0
3563 1 0 1 0
3564 1 0 1 0
3565 1 0 1 0
3566 1 0 1 0
3567 1 0 1 0
3568 1 0 1 0
3569 1 0 1 0
3570 1 0 1 0
3571 1 0 1 0
3572 1 0 1 0
3573 1 0 1 0
3574 1 0 1 0
3575 1 0 1 0
3576 1 0 1 0
3577 1 0 1 0
3578 1 0 1 0
3579 1 0 1 0
3580 1 0 1 0
3581 1 0 1 0
3582 1 0 1 0
3583 1 0 1 0
3584 1 0 1 0
3585 1 0 1 0
3586 1 0 1 0
3587 1 0 1 0
3588 1 0 1 0
3589 1 0 1 0
3590 1 0 1 0
3591 1 0 1 0
3592 1 0 1 0
3593 1 0 1 0
3594 1 0 1 0
3595 1 0 1 0
3596 1 0 1 0
3597 1 0 1 0
3598 1 0 1 0
3599 1 0 1 0
3600 1 0 1 0
3601 1 0 1 0
3602 1 0 1 0
3603 1 0 1 0
3604 1 0 1 0
3605 1 0 1 0
3606 1 0 1 0
3607 1 0 1 0
3608 1 0 1 0
3609 1 0 1 0
3610 1 0 1 0
3611 1 0 1 0
3612 1 0 1 0
3613 1 0 1 0
3614 1 0 1 0
3615 1 0 1 0
3616 1 0 1 0
3617 1 0 1 0
3618 1 0 1 0
3619 1 0 1 0
3620 1 0 1 0
3621 1 0 1 0
3622 1 0 1 0
3623 1 0 1 0
3624 1 0 1 0
3625 1 0 1 0
3626 1 0 1 0
3627 1 0 1 0
3628 1 0 1 0
3629 1 0 1 0
3630 1 0 1 0
3631 1 0 1 0
3632 1 0 1 0
3633 1 0 1 0
3634 1 0 1 0
3635 1 0 1 0
3636 1 0 1 0
3637 1 0 1 0
3638 1 0 1 0
3639 1 0 1 0
3640 1 0 1 0
3641 1 0 1 0
3642 1 0 1 0
3643 1 0 1 0
3644 1 0 1 0
3645 1 0 1 0
3646 1 0 1 0
3647 1 0 1 0
3648 1 0 1 0
3649 1 0 1 0
3650 1 0 1 0
3651 1 0 1 0
3652 1 0 1 0
3653 1 0 1 0
3654 1 0 1 0
3655 1 0 1 0
3656 1 0 1 0
3657 1 0 1 0
3658 1 0 1 0
3659 1 0 1 0
3660 1 0 1 0
3661 1 0 1 0
3662 1 0 1 0
3663 1 0 1 0
3664 1 0 1 0
3665 1 0 1 0
3666 1 0 1 0
3667 1 0 1 0
3668 1 0 1 0
3669 1 0 1 0
3670 1 0 1 0
3671 1 0 1 0
3672 1 0 1 0
3673 1 0 1 0
3674 1 0 1 0
3675 1 0 1 0
3676 1 0 1 0
3677 1 0 1 0
3678 1 0 1 0
3679 1 0 1 0
3680 1 0 1 0
3681 1 0 1 0
3682 1 0 1 0
3683 1 0 1 0
3684 1 0 1 0
3685 1 0 1 0
3686 1 0 1 0
3687 1 0 1 0
3688 1 0 1 0
3689 1 0 1 0
3690 1 0 1 0
3691 1 0 1 0
3692 1 0 1 0
3693 1 0 1 0
3694 1 0 1 0
3695 1 0 1 0
3696 1 0 1 0
3697 1 0 1 0
3698 1 0 1 0
3699 1 0 1 0
3700 1 0 1 0
3701 1 0 1 0
3702 1 0 1 0
3703 1 0 1 0
3704 1 0 1 0
3705 1 0 1 0
3706 1 0 1 0
3707 1 0 1 0
3708 1 0 1 0
3709 1 0 1 0
3710 1 0 1 0
3711 1 0 1 0
3712 1 0 1 0
3713 1 0 1 0
3714 1 0 1 0
3715 1 0 1 0
3716 1 0 1 0
3717 1 0 1 0
3718 1 0 1 0
3719 1 0 1 0
3720 1 0 1 0
3721 1 0 1 0
3722 1 0 1 0
3723 1 0 1 0
3724 1 0 1 0
3725 1 0 1 0
3726 1 0 1 0
3727 1 0 1 0
3728 1 0 1 0
3729 1 0 1 0
3730 1 0 1 0
3731 1 0 1 0
3732 1 0 1 0
3733 1 0 1 0
3734 1 0 1 0
3735 1 0 1 0
3736 1 0 1 0
3737 1 0 1 0
3738 1 0 1 0
3739 1 0 1 0
3740 1 0 1 0
3741 1 0 1 0
3742 1 0 1 0
3743 1 0 1 0
3744 1 0 1 0
3745 1 0 1 0
3746 1 0 1 0
3747 1 0 1 0
3748 1 0 1 0
3749 1 0 1 0
3750 1 0 1 0
3751 1 0 1 0
3752 1 0 1 0
3753 1 0 1 0
3754 1 0 1 0
3755 1 0 1 0
3756 1 0 1 0
3757 1 0 1 0
3758 1 0 1 0
3759 1 0 1 0
3760 1 0 1 0
3761 1 0 1 0
3762 1 0 1 0
3763 1 0 1 0
3764 1 0 1 0
3765 1 0 1 0
3766 1 0 1 0
3767 1 0 1 0
3768 1 0 1 0
3769 1 0 1 0
3770 1 0 1 0
3771 1 0 1 0
3772 1 0 1 0
3773 1 0 1 0
3774 1 0 1 0
3775 1 0 1 0
3776 1 0 1 0
3777 1 0 1 0
3778 1 0 1 0
3779 1 0 1 0
3780 1 0 1 0
3781 1 0 1 0
3782 1 0 1 0
3783 1 0 1 0
3784 1 0 1 0
3785 1 0 1 0
3786 1 0 1 0
3787 1 0 1 0
3788 1 0 1 0
3789 1 0 1 0
3790 1 0 1 0
3791 1 0 1 0
3792 1 0 1 0
3793 1 0 1 0
3794 1 0 1 0
3795 1 0 1 0
3796 1 0 1 0
3797 1 0 1 0
3798 1 0 1 0
3799 1 0 1 0
3800 1 0 1 0
3801 1 0 1 0
3802 1 0 1 0
3803 1 0 1 0
3804 1 0 1 0
3805 1 0 1 0
3806 1 0 1 0
3807 1 0 1 0
3808 1 0 1 0
3809 1 0 1 0
3810 1 0 1 0
3811 1 0 1 0
3812 1 0 1 0
3813 1 0 1 0
3814 1 0 1 0
3815 1 0 1 0
3816 1 0 1 0
3817 1 0 1 0
3818 1 0 1 0
3819 1 0 1 0
3820 1 0 1 0
3821 1 0 1 0
3822 1 0 1 0
3823 1 0 1 0
3824 1 0 1 0
3825 1 0 1 0
3826 1 0 1 0
3827 1 0 1 0
3828 1 0 1 0
3829 1 0 1 0
3830 1 0 1 0
3831 1 0 1 0
3832 1 0 1 0
3833 1 0 1 0
3834 1 0 1 0
3835 1 0 1 0
3836 1 0 1 0
3837 1 0 1 0
3838 1 0 1 0
3839 1 0 1 0
3840 1 0 1 0
3841 1 0 1 0
3842 1 0 1 0
3843 1 0 1 0
3844 1 0 1 0
3845 1 0 1 0
3846 1 0 1 0
3847 1 0 1 0
3848 1 0 1 0
3849 1 0 1 0
3850 1 0 1 0
3851 1 0 1 0
3852 1 0 1 0
3853 1 0 1 0
3854 1 0 1 0
3855 1 0 1 0
3856 1 0 1 0
3857 1 0 1 0
3858 1 0 1 0
3859 1 0 1 0
3860 1 0 1 0
3861 1 0 1 0
3862 1 0 1 0
3863 1 0 1 0
3864 1 0 1 0
3865 1 0 1 0
3866 1 0 1 0
3867 1 0 1 0
3868 1 0 1 0
3869 1 0 1 0
3870 1 0 1 0
3871 1 0 1 0
3872 1 0 1 0
3873 1 0 1 0
3874 1 0 1 0
3875 1 0 1 0
3876 1 0 1 0
3877 1 0 1 0
3878 1 0 1 0
3879 1 0 1 0
3880 1 0 1 0
3881 1 0 1 0
3882 1 0 1 0
3883 1 0 1 0
3884 1 0 1 0
3885 1 0 1 0
3886 1 0 1 0
3887 1 0 1 0
3888 1 0 1 0
3889 1 0 1 0
3890 1 0 1 0
3891 1 0 1 0
3892 1 0 1 0
3893 1 0 1 0
3894 1 0 1 0
3895 1 0 1 0
3896 1 0 1 0
3897 1 0 1 0
3898 1 0 1 0
3899 1 0 1 0
3900 1 0 1 0
3901 1 0 1 0
3902 1 0 1 0
3903 1 0 1 0
3904 1 0 1 0
3905 1 0 1 0
3906 1 0 1 0
3907 1 0 1 0
3908 1 0 1 0
3909 1 0 1 0
3910 1 0 1 0
3911 1 0 1 0
3912 1 0 1 0
3913 1 0 1 0
3914 1 0 1 0
3915 1 0 1 0
3916 1 0 1 0
3917 1 0 1 0
3918 1 0 1 0
3919 1 0 1 0
3920 1 0 1 0
3921 1 0 1 0
3922 1 0 1 0
3923 1 0 1 0
3924 1 0 1 0
3925 1 0 1 0
3926 1 0 1 0
3927 1 0 1 0
3928 1 0 1 0
3929 1 0 1 0
3930 1 0 1 0
3931 1 0 1 0
3932 1 0 1 0
3933 1 0 1 0
3934 1 0 1 0
3935 1 0 1 0
3936 1 0 1 0
3937 1 0 1 0
3938 1 0 1 0
3939 1 0 1 0
3940 1 0 1 0
3941 1 0 1 0
3942 1 0 1 0
3943 1 0 1 0
3944 1 0 1 0
3945 1 0 1 0
3946 1 0 1 0
3947 1 0 1 0
3948 1 0 1 0
3949 1 0 1 0
3950 1 0 1 0
3951 1 0 1 0
3952 1 0 1 0
3953 1 0 1 0
3954 1 0 1 0
3955 1 0 1 0
3956 1 0 1 0
3957 1 0 1 0
3958 1 0 1 0
3959 1 0 1 0
3960 1 0 1 0
3961 1 0 1 0
3962 1 0 1 0
3963 1 0 1 0
3964 1 0 1 0
3965 1 0 1 0
3966 1 0 1 0
3967 1 0 1 0
3968 1 0 1 0
3969 1 0 1 0
3970 1 0 1 0
3971 1 0 1 0
3972 1 0 1 0
3973 1 0 1 0
3974 1 0 1 0
3975 1 0 1 0
3976 1 0 1 0
3977 1 0 1 0
3978 1 0 1 0
3979 1 0 1 0
3980 1 0 1 0
3981 1 0 1 0
3982 1 0 1 0
3983 1 0 1 0
3984 1 0 1 0
3985 1 0 1 0
3986 1 0 1 0
3987 1 0 1 0
3988 1 0 1 0
3989 1 0 1 0
3990 1 0 1 0
3991 1 0 1 0
3992 1 0 1 0
3993 1 0 1 0
3994 1 0 1 0
3995 1 0 1 0
3996 1 0 1 0
3997 1 0 1 0
3998 1 0 1 0
3999 1 0 1 0
4000 1 0 1 0
4001 1 0 1 0
4002 1 0 1 0
4003 1 0 1 0
4004 1 0 1 0
4005 1 0 1 0
4006 1 0 1 0
4007 1 0 1 0
4008 1 0 1 0
4009 1 0 1 0
4010 1 0 1 0
4011 1 0 1 0
4012 1 0 1 0
4013 1 0 1 0
4014 1 0 1 0
4015 1 0 1 0
4016 1 0 1 0
4017 1 0 1 0
4018 1 0 1 0
4019 1 0 1 0
4020 1 0 1 0
4021 1 0 1 0
4022 1 0 1 0
4023 1 0 1 0
4024 1 0 1 0
4025 1 0 1 0
4026 1 0 1 0
4027 1 0 1 0
4028 1 0 1 0
4029 1 0 1 0
4030 1 0 1 0
4031 1 0 1 0
4032 1 0 1 0
4033 1 0 1 0
4034 1 0 1 0
4035 1 0 1 0
4036 1 0 1 0
4037 1 0 1 0
4038 1 0 1 0
4039 1 0 1 0
4040 1 0 1 0
4041 1 0 1 0
4042 1 0 1 0
4043 1 0 1 0
4044 1 0 1 0
4045 1 0 1 0
4046 1 0 1 0
4047 1 0 1 0
4048 1 0 1 0
4049 1 0 1 0
4050 1 0 1 0
4051 1 0 1 0
4052 1 0 1 0
4053 1 0 1 0
4054 1 0 1 0
4055 1 0 1 0
4056 1 0 1 0
4057 1 0 1 0
4058 1 0 1 0
4059 1 0 1 0
4060 1 0 1 0
4061 1 0 1 0
4062 1 0 1 0
4063 1 0 1 0
4064 1 0 1 0
4065 1 0 1 0
4066 1 0 1 0
4067 1 0 1 0
4068 1 0 1 0
4069 1 0 1 0
4070 1 0 1 0
4071 1 0 1 0
4072 1 0 1 0
4073 1 0 1 0
4074 1 0 1 0
4075 1 0 1 0
4076 1 0 1 0
4077 1 0 1 0
4078 1 0 1 0
4079 1 0 1 0
4080 1 0 1 0
4081 1 0 1 0
4082 1 0 1 0
4083 1 0 1 0
4084 1 0 1 0
4085 1 0 1 0
4086 1 0 1 0
4087 1 0 1 0
4088 1 0 1 0
4089 1 0 1 0
4090 1 0 1 0
4091 1 0 1 0
4092 1 0 1 0
4093 1 0 1 0
4094 1 0 1 0
4095 1 0 1 0
4096 1 0 1 0
4097 1 0 1 0
4098 1 0 1 0
4099 1 0 1 0
4100 1 0 1 0
4101 1 0 1 0
4102 1 0 1 0
4103 1 0 1 0
4104 1 0 1 0
4105 1 0 1 0
4106 1 0 1 0
4107 1 0 1 0
4108 1 0 1 0
4109 1 0 1 0
4110 1 0 1 0
4111 1 0 1 0
4112 1 0 1 0
4113 1 0 1 0
4114 1 0 1 0
4115 1 0 1 0
4116 1 0 1 0
4117 1 0 1 0
4118 1 0 1 0
4119 1 0 1 0
4120 1 0 1 0
4121 1 0 1 0
4122 1 0 1 0
4123 1 0 1 0
4124 1 0 1 0
4125 1 0 1 0
4126 1 0 1 0
4127 1 0 1 0
4128 1 0 1 0
4129 1 0 1 0
4130 1 0 1 0
4131 1 0 1 0
4132 1 0 1 0
4133 1 0 1 0
4134 1 0 1 0
4135 1 0 1 0
4136 1 0 1 0
4137 1 0 1 0
4138 1 0 1 0
4139 1 0 1 0
4140 1 0 1 0
4141 1 0 1 0
4142 1 0 1 0
4143 1 0 1 0
4144 1 0 1 0
4145 1 0 1 0
4146 1 0 1 0
4147 1 0 1 0
4148 1 0 1 0
4149 1 0 1 0
4150 1 0 1 0
4151 1 0 1 0
4152 1 0 1 0
4153 1 0 1 0
4154 1 0 1 0
4155 1 0 1 0
4156 1 0 1 0
4157 1 0 1 0
4158 1 0 1 0
4159 1 0 1 0
4160 1 0 1 0
4161 1 0 1 0
4162 1 0 1 0
4163 1 0 1 0
4164 1 0 1 0
4165 1 0 1 0
4166 1 0 1 0
4167 1 0 1 0
4168 1 0 1 0
4169 1 0 1 0
4170 1 0 1 0
4171 1 0 1 0
4172 1 0 1 0
4173 1 0 1 0
4174 1 0 1 0
4175 1 0 1 0
4176 1 0 1 0
4177 1 0 1 0
4178 1 0 1 0
4179 1 0 1 0
4180 1 0 1 0
4181 1 0 1 0
4182 1 0 1 0
4183 1 0 1 0
4184 1 0 1 0
4185 1 0 1 0
4186 1 0 1 0
4187 1 0 1 0
4188 1 0 1 0
4189 1 0 1 0
4190 1 0 1 0
4191 1 0 1 0
4192 1 0 1 0
4193 1 0 1 0
4194 1 0 1 0
4195 1 0 1 0
4196 1 0 1 0
4197 1 0 1 0
4198 1 0 1 0
4199 1 0 1 0
4200 1 0 1 0
4201 1 0 1 0
4202 1 0 1 0
4203 1 0 1 0
4204 1 0 1 0
4205 1 0 1 0
4206 1 0 1 0
4207 1 0 1 0
4208 1 0 1 0
4209 1 0 1 0
4210 1 0 1 0
4211 1 0 1 0
4212 1 0 1 0
4213 1 0 1 0
4214 1 0 1 0
4215 1 0 1 0
4216 1 0 1 0
4217 1 0 1 0
4218 1 0 1 0
4219 1 0 1 0
4220 1 0 1 0
4221 1 0 1 0
4222 1 0 1 0
4223 1 0 1 0
4224 1 0 1 0
4225 1 0 1 0
4226 1 0 1 0
4227 1 0 1 0
4228 1 0 1 0
4229 1 0 1 0
4230 1 0 1 0
4231 1 0 1 0
4232 1 0 1 0
4233 1 0 1 0
4234 1 0 1 0
4235 1 0 1 0
4236 1 0 1 0
4237 1 0 1 0
4238 1 0 1 0
4239 1 0 1 0
4240 1 0 1 0
4241 1 0 1 0
4242 1 0 1 0
4243 1 0 1 0
4244 1 0 1 0
4245 1 0 1 0
4246 1 0 1 0
4247 1 0 1 0
4248 1 0 1 0
4249 1 0 1 0
4250 1 0 1 0
4251 1 0 1 0
4252 1 0 1 0
4253 1 0 1 0
4254 1 0 1 0
4255 1 0 1 0
4256 1 0 1 0
4257 1 0 1 0
4258 1 0 1 0
4259 1 0 1 0
4260 1 0 1 0
4261 1 0 1 0
4262 1 0 1 0
4263 1 0 1 0
4264 1 0 1 0
4265 1 0 1 0
4266 1 0 1 0
4267 1 0 1 0
4268 1 0 1 0
4269 1 0 1 0
4270 1 0 1 0
4271 1 0 1 0
4272 1 0 1 0
4273 1 0 1 0
4274 1 0 1 0
4275 1 0 1 0
4276 1 0 1 0
4277 1 0 1 0
4278 1 0 1 0
4279 1 0 1 0
4280 1 0 1 0
4281 1 0 1 0
4282 1 0 1 0
4283 1 0 1 0
4284 1 0 1 0
4285 1 0 1 0
4286 1 0 1 0
4287 1 0 1 0
4288 1 0 1 0
4289 1 0 1 0
4290 1 0 1 0
4291 1 0 1 0
4292 1 0 1 0
4293 1 0 1 0
4294 1 0 1 0
4295 1 0 1 0
4296 1 0 1 0
4297 1 0 1 0
4298 1 0 1 0
4299 1 0 1 0
4300 1 0 1 0
4301 1 0 1 0
4302 1 0 1 0
4303 1 0 1 0
4304 1 0 1 0
4305 1 0 1 0
4306 1 0 1 0
4307 1 0 1 0
4308 1 0 1 0
4309 1 0 1 0
4310 1 0 1 0
4311 1 0 1 0
4312 1 0 1 0
4313 1 0 1 0
4314 1 0 1 0
4315 1 0 1 0
4316 1 0 1 0
4317 1 0 1 0
4318 1 0 1 0
4319 1 0 1 0
4320 1 0 1 0
4321 1 0 1 0
4322 1 0 1 0
4323 1 0 1 0
4324 1 0 1 0
4325 1 0 1 0
4326 1 0 1 0
4327 1 0 1 0
4328 1 0 1 0
4329 1 0 1 0
4330 1 0 1 0
4331 1 0 1 0
4332 1 0 1 0
4333 1 0 1 0
4334 1 0 1 0
4335 1 0 1 0
4336 1 0 1 0
4337 1 0 1 0
4338 1 0 1 0
4339 1 0 1 0
4340 1 0 1 0
4341 1 0 1 0
4342 1 0 1 0
4343 1 0 1 0
4344 1 0 1 0
4345 1 0 1 0
4346 1 0 1 0
4347 1 0 1 0
4348 1 0 1 0
4349 1 0 1 0
4350 1 0 1 0
4351 1 0 1 0
4352 1 0 1 0
4353 1 0 1 0
4354 1 0 1 0
4355 1 0 1 0
4356 1 0 1 0
4357 1 0 1 0
4358 1 0 1 0
4359 1 0 1 0
4360 1 0 1 0
4361 1 0 1 0
4362 1 0 1 0
4363 1 0 1 0
4364 1 0 1 0
4365 1 0 1 0
4366 1 0 1 0
4367 1 0 1 0
4368 1 0 1 0
4369 1 0 1 0
4370 1 0 1 0
4371 1 0 1 0
4372 1 0 1 0
4373 1 0 1 0
4374 1 0 1 0
4375 1 0 1 0
4376 1 0 1 0
4377 1 0 1 0
4378 1 0 1 0
4379 1 0 1 0
4380 1 0 1 0
4381 1 0 1 0
4382 1 0 1 0
4383 1 0 1 0
4384 1 0 1 0
4385 1 0 1 0
4386 1 0 1 0
4387 1 0 1 0
4388 1 0 1 0
4389 1 0 1 0
4390 1 0 1 0
4391 1 0 1 0
4392 1 0 1 0
4393 1 0 1 0
4394 1 0 1 0
4395 1 0 1 0
4396 1 0 1 0
4397 1 0 1 0
4398 1 0 1 0
4399 1 0 1 0
4400 1 0 1 0
4401 1 0 1 0
4402 1 0 1 0
4403 1 0 1 0
4404 1 0 1 0
4405 1 0 1 0
4406 1 0 1 0
4407 1 0 1 0
4408 1 0 1 0
4409 1 0 1 0
4410 1 0 1 0
4411 1 0 1 0
4412 1 0 1 0
4413 1 0 1 0
4414 1 0 1 0
4415 1 0 1 0
4416 1 0 1 0
4417 1 0 1 0
4418 1 0 1 0
4419 1 0 1 0
4420 1 0 1 0
4421 1 0 1 0
4422 1 0 1 0
4423 1 0 1 0
4424 1 0 1 0
4425 1 0 1 0
4426 1 0 1 0
4427 1 0 1 0
4428 1 0 1 0
4429 1 0 1 0
4430 1 0 1 0
4431 1 0 1 0
4432 1 0 1 0
4433 1 0 1 0
4434 1 0 1 0
4435 1 0 1 0
4436 1 0 1 0
4437 1 0 1 0
4438 1 0 1 0
4439 1 0 1 0
4440 1 0 1 0
4441 1 0 1 0
4442 1 0 1 0
4443 1 0 1 0
4444 1 0 1 0
4445 1 0 1 0
4446 1 0 1 0
4447 1 0 1 0
4448 1 0 1 0
4449 1 0 1 0
4450 1 0 1 0
4451 1 0 1 0
4452 1 0 1 0
4453 1 0 1 0
4454 1 0 1 0
4455 1 0 1 0
4456 1 0 1 0
4457 1 0 1 0
4458 1 0 1 0
4459 1 0 1 0
4460 1 0 1 0
4461 1 0 1 0
4462 1 0 1 0
4463 1 0 1 0
4464 1 0 1 0
4465 1 0 1 0
4466 1 0 1 0
4467 1 0 1 0
4468 1 0 1 0
4469 1 0 1 0
4470 1 0 1 0
4471 1 0 1 0
4472 1 0 1 0
4473 1 0 1 0
4474 1 0 1 0
4475 1 0 1 0
4476 1 0 1 0
4477 1 0 1 0
4478 1 0 1 0
4479 1 0 1 0
4480 1 0 1 0
4481 1 0 1 0
4482 1 0 1 0
4483 1 0 1 0
4484 1 0 1 0
4485 1 0 1 0
4486 1 0 1 0
4487 1 0 1 0
4488 1 0 1 0
4489 1 0 1 0
4490 1 0 1 0
4491 1 0 1 0
4492 1 0 1 0
4493 1 0 1 0
4494 1 0 1 0
4495 1 0 1 0
4496 1 0 1 0
4497 1 0 1 0
4498 1 0 1 0
4499 1 0 1 0
4500 1 0 1 0
4501 1 0 1 0
4502 1 0 1 0
4503 1 0 1 0
4504 1 0 1 0
4505 1 0 1 0
4506 1 0 1 0
4507 1 0 1 0
4508 1 0 1 0
4509 1 0 1 0
4510 1 0 1 0
4511 1 0 1 0
4512 1 0 1 0
4513 1 0 1 0
4514 1 0 1 0
4515 1 0 1 0
4516 1 0 1 0
4517 1 0 1 0
4518 1 0 1 0
4519 1 0 1 0
4520 1 0 1 0
4521 1 0 1 0
4522 1 0 1 0
4523 1 0 1 0
4524 1 0 1 0
4525 1 0 1 0
4526 1 0 1 0
4527 1 0 1 0
4528 1 0 1 0
4529 1 0 1 0
4530 1 0 1 0
4531 1 0 1 0
4532 1 0 1 0
4533 1 0 1 0
4534 1 0 1 0
4535 1 0 1 0
4536 1 0 1 0
4537 1 0 1 0
4538 1 0 1 0
4539 1 0 1 0
4540 1 0 1 0
4541 1 0 1 0
4542 1 0 1 0
4543 1 0 1 0
4544 1 0 1 0
4545 1 0 1 0
4546 1 0 1 0
4547 1 0 1 0
4548 1 0 1 0
4549 1 0 1 0
4550 1 0 1 0
4551 1 0 1 0
4552 1 0 1 0
4553 1 0 1 0
4554 1 0 1 0
4555 1 0 1 0
4556 1 0 1 0
4557 1 0 1 0
4558 1 0 1 0
4559 1 0 1 0
4560 1 0 1 0
4561 1 0 1 0
4562 1 0 1 0
4563 1 0 1 0
4564 1 0 1 0
4565 1 0 1 0
4566 1 0 1 0
4567 1 0 1 0
4568 1 0 1 0
4569 1 0 1 0
4570 1 0 1 0
4571 1 0 1 0
4572 1 0 1 0
4573 1 0 1 0
4574 1 0 1 0
4575 1 0 1 0
4576 1 0 1 0
4577 1 0 1 0
4578 1 0 1 0
4579 1 0 1 0
4580 1 0 1 0
4581 1 0 1 0
4582 1 0 1 0
4583 1 0 1 0
4584 1 0 1 0
4585 1 0 1 0
4586 1 0 1 0
4587 1 0 1 0
4588 1 0 1 0
4589 1 0 1 0
4590 1 0 1 0
4591 1 0 1 0
4592 1 0 1 0
4593 1 0 1 0
4594 1 0 1 0
4595 1 0 1 0
4596 1 0 1 0
4597 1 0 1 0
4598 1 0 1 0
4599 1 0 1 0
4600 1 0 1 0
4601 1 0 1 0
4602 1 0 1 0
4603 1 0 1 0
4604 1 0 1 0
4605 1 0 1 0
4606 1 0 1 0
4607 1 0 1 0
4608 1 0 1 0
4609 1 0 1 0
4610 1 0 1 0
4611 1 0 1 0
4612 1 0 1 0
4613 1 0 1 0
4614 1 0 1 0
4615 1 0 1 0
4616 1 0 1 0
4617 1 0 1 0
4618 1 0 1 0
4619 1 0 1 0
4620 1 0 1 0
4621 1 0 1 0
4622 1 0 1 0
4623 1 0 1 0
4624 1 0 1 0
4625 1 0 1 0
4626 1 0 1 0
4627 1 0 1 0
4628 1 0 1 0
4629 1 0 1 0
4630 1 0 1 0
4631 1 0 1 0
4632 1 0 1 0
4633 1 0 1 0
4634 1 0 1 0
4635 1 0 1 0
4636 1 0 1 0
4637 1 0 1 0
4638 1 0 1 0
4639 1 0 1 0
4640 1 0 1 0
4641 1 0 1 0
4642 1 0 1 0
4643 1 0 1 0
4644 1 0 1 0
4645 1 0 1 0
4646 1 0 1 0
4647 1 0 1 0
4648 1 0 1 0
4649 1 0 1 0
4650 1 0 1 0
4651 1 0 1 0
4652 1 0 1 0
4653 1 0 1 0
4654 1 0 1 0
4655 1 0 1 0
4656 1 0 1 0
4657 1 0 1 0
4658 1 0 1 0
4659 1 0 1 0
4660 1 0 1 0
4661 1 0 1 0
4662 1 0 1 0
4663 1 0 1 0
4664 1 0 1 0
4665 1 0 1 0
4666 1 0 1 0
4667 1 0 1 0
4668 1 0 1 0
4669 1 0 1 0
4670 1 0 1 0
4671 1 0 1 0
4672 1 0 1 0
4673 1 0 1 0
4674 1 0 1 0
4675 1 0 1 0
4676 1 0 1 0
4677 1 0 1 0
4678 1 0 1 0
4679 1 0 1 0
4680 1 0 1 0
4681 1 0 1 0
4682 1 0 1 0
4683 1 0 1 0
4684 1 0 1 0
4685 1 0 1 0
4686 1 0 1 0
4687 1 0 1 0
4688 1 0 1 0
4689 1 0 1 0
4690 1 0 1 0
4691 1 0 1 0
4692 1 0 1 0
4693 1 0 1 0
4694 1 0 1 0
4695 1 0 1 0
4696 1 0 1 0
4697 1 0 1 0
4698 1 0 1 0
4699 1 0 1 0
4700 1 0 1 0
4701 1 0 1 0
4702 1 0 1 0
4703 1 0 1 0
4704 1 0 1 0
4705 1 0 1 0
4706 1 0 1 0
4707 1 0 1 0
4708 1 0 1 0
4709 1 0 1 0
4710 1 0 1 0
4711 1 0 1 0
4712 1 0 1 0
4713 1 0 1 0
4714 1 0 1 0
4715 1 0 1 0
4716 1 0 1 0
4717 1 0 1 0
4718 1 0 1 0
4719 1 0 1 0
4720 1 0 1 0
4721 1 0 1 0
4722 1 0 1 0
4723 1 0 1 0
4724 1 0 1 0
4725 1 0 1 0
4726 1 0 1 0
4727 1 0 1 0
4728 1 0 1 0
4729 1 0 1 0
4730 1 0 1 0
4731 1 0 1 0
4732 1 0 1 0
4733 1 0 1 0
4734 1 0 1 0
4735 1 0 1 0
4736 1 0 1 0
4737 1 0 1 0
4738 1 0 1 0
4739 1 0 1 0
4740 1 0 1 0
4741 1 0 1 0
4742 1 0 1 0
4743 1 0 1 0
4744 1 0 1 0
4745 1 0 1 0
4746 1 0 1 0
4747 1 0 1 0
4748 1 0 1 0
4749 1 0 1 0
4750 1 0 1 0
4751 1 0 1 0
4752 1 0 1 0
4753 1 0 1 0
4754 1 0 1 0
4755 1 0 1 0
4756 1 0 1 0
4757 1 0 1 0
4758 1 0 1 0
4759 1 0 1 0
4760 1 0 1 0
4761 1 0 1 0
4762 1 0 1 0
4763 1 0 1 0
4764 1 0 1 0
4765 1 0 1 0
4766 1 0 1 0
4767 1 0 1 0
4768 1 0 1 0
4769 1 0 1 0
4770 1 0 1 0
4771 1 0 1 0
4772 1 0 1 0
4773 1 0 1 0
4774 1 0 1 0
4775 1 0 1 0
4776 1 0 1 0
4777 1 0 1 0
4778 1 0 1 0
4779 1 0 1 0
4780 1 0 1 0
4781 1 0 1 0
4782 1 0 1 0
4783 1 0 1 0
4784 1 0 1 0
4785 1 0 1 0
4786 1 0 1 0
4787 1 0 1 0
4788 1 0 1 0
4789 1 0 1 0
4790 1 0 1 0
4791 1 0 1 0
4792 1 0 1 0
4793 1 0 1 0
4794 1 0 1 0
4795 1 0 1 0
4796 1 0 1 0
4797 1 0 1 0
4798 1 0 1 0
4799 1 0 1 0
4800 1 0 1 0
4801 1 0 1 0
4802 1 0 1 0
4803 1 0 1 0
4804 1 0 1 0
4805 1 0 1 0
4806 1 0 1 0
4807 1 0 1 0
4808 1 0 1 0
4809 1 0 1 0
4810 1 0 1 0
4811 1 0 1 0
4812 1 0 1 0
4813 1 0 1 0
4814 1 0 1 0
4815 1 0 1 0
4816 1 0 1 0
4817 1 0 1 0
4818 1 0 1 0
4819 1 0 1 0
4820 1 0 1 0
4821 1 0 1 0
4822 1 0 1 0
4823 1 0 1 0
4824 1 0 1 0
4825 1 0 1 0
4826 1 0 1 0
4827 1 0 1 0
4828 1 0 1 0
4829 1 0 1 0
4830 1 0 1 0
4831 1 0 1 0
4832 1 0 1 0
4833 1 0 1 0
4834 1 0 1 0
4835 1 0 1 0
4836 1 0 1 0
4837 1 0 1 0
4838 1 0 1 0
4839 1 0 1 0
4840 1 0 1 0
4841 1 0 1 0
4842 1 0 1 0
4843 1 0 1 0
4844 1 0 1 0
4845 1 0 1 0
4846 1 0 1 0
4847 1 0 1 0
4848 1 0 1 0
4849 1 0 1 0
4850 1 0 1 0
4851 1 0 1 0
4852 1 0 1 0
4853 1 0 1 0
4854 1 0 1 0
4855 1 0 1 0
4856 1 0 1 0
4857 1 0 1 0
4858 1 0 1 0
4859 1 0 1 0
4860 1 0 1 0
4861 1 0 1 0
4862 1 0 1 0
4863 1 0 1 0
4864 1 0 1 0
4865 1 0 1 0
4866 1 0 1 0
4867 1 0 1 0
4868 1 0 1 0
4869 1 0 1 0
4870 1 0 1 0
4871 1 0 1 0
4872 1 0 1 0
4873 1 0 1 0
4874 1 0 1 0
4875 1 0 1 0
4876 1 0 1 0
4877 1 0 1 0
4878 1 0 1 0
4879 1 0 1 0
4880 1 0 1 0
4881 1 0 1 0
4882 1 0 1 0
4883 1 0 1 0
4884 1 0 1 0
4885 1 0 1 0
4886 1 0 1 0
4887 1 0 1 0
4888 1 0 1 0
4889 1 0 1 0
4890 1 0 1 0
4891 1 0 1 0
4892 1 0 1 0
4893 1 0 1 0
4894 1 0 1 0
4895 1 0 1 0
4896 1 0 1 0
4897 1 0 1 0
4898 1 0 1 0
4899 1 0 1 0
4900 1 0 1 0
4901 1 0 1 0
4902 1 0 1 0
4903 1 0 1 0
4904 1 0 1 0
4905 1 0 1 0
4906 1 0 1 0
4907 1 0 1 0
4908 1 0 1 0
4909 1 0 1 0
4910 1 0 1 0
4911 1 0 1 0
4912 1 0 1 0
4913 1 0 1 0
4914 1 0 1 0
4915 1 0 1 0
4916 1 0 1 0
4917 1 0 1 0
4918 1 0 1 0
4919 1 0 1 0
4920 1 0 1 0
4921 1 0 1 0
4922 1 0 1 0
4923 1 0 1 0
4924 1 0 1 0
4925 1 0 1 0
4926 1 0 1 0
4927 1 0 1 0
4928 1 0 1 0
4929 1 0 1 0
4930 1 0 1 0
4931 1 0 1 0
4932 1 0 1 0
4933 1 0 1 0
4934 1 0 1 0
4935 1 0 1 0
4936 1 0 1 0
4937 1 0 1 0
4938 1 0 1 0
4939 1 0 1 0
4940 1 0 1 0
4941 1 0 1 0
4942 1 0 1 0
4943 1 0 1 0
4944 1 0 1 0
4945 1 0 1 0
4946 1 0 1 0
4947 1 0 1 0
4948 1 0 1 0
4949 1 0 1 0
4950 1 0 1 0
4951 1 0 1 0
4952 1 0 1 0
4953 1 0 1 0
4954 1 0 1 0
4955 1 0 1 0
4956 1 0 1 0
4957 1 0 1 0
4958 1 0 1 0
4959 1 0 1 0
4960 1 0 1 0
4961 1 0 1 0
4962 1 0 1 0
4963 1 0 1 0
4964 1 0 1 0
4965 1 0 1 0
4966 1 0 1 0
4967 1 0 1 0
4968 1 0 1 0
4969 1 0 1 0
4970 1 0 1 0
4971 1 0 1 0
4972 1 0 1 0
4973 1 0 1 0
4974 1 0 1 0
4975 1 0 1 0
4976 1 0 1 0
4977 1 0 1 0
4978 1 0 1 0
4979 1 0 1 0
4980 1 0 1 0
4981 1 0 1 0
4982 1 0 1 0
4983 1 0 1 0
4984 1 0 1 0
4985 1 0 1 0
4986 1 0 1 0
4987 1 0 1 0
4988 1 0 1 0
4989 1 0 1 0
4990 1 0 1 0
4991 1 0 1 0
4992 1 0 1 0
4993 1 0 1 0
4994 1 0 1 0
4995 1 0 1 0
4996 1 0 1 0
4997 1 0 1 0
4998 1 0 1 0
4999 1 0 1 0
5000 1 0 1 0
5001 1 0 1 0
5002 1 0 1 0
5003 1 0 1 0
5004 1 0 1 0
5005 1 0 1 0
5006 1 0 1 0
5007 1 0 1 0
5008 1 0 1 0
5009 1 0 1 0
5010 1 0 1 0
5011 1 0 1 0
5012 1 0 1 0
5013 1 0 1 0
5014 1 0 1 0
5015 1 0 1 0
5016 1 0 1 0
5017 1 0 1 0
5018 1 0 1 0
5019 1 0 1 0
5020 1 0 1 0
5021 1 0 1 0
5022 1 0 1 0
5023 1 0 1 0
5024 1 0 1 0
5025 1 0 1 0
5026 1 0 1 0
5027 1 0 1 0
5028 1 0 1 0
5029 1 0 1 0
5030 1 0 1 0
5031 1 0 1 0
5032 1 0 1 0
5033 1 0 1 0
5034 1 0 1 0
5035 1 0 1 0
5036 1 0 1 0
5037 1 0 1 0
5038 1 0 1 0
5039 1 0 1 0
5040 1 0 1 0
5041 1 0 1 0
5042 1 0 1 0
5043 1 0 1 0
5044 1 0 1 0
5045 1 0 1 0
5046 1 0 1 0
5047 1 0 1 0
5048 1 0 1 0
5049 1 0 1 0
5050 1 0 1 0
5051 1 0 1 0
5052 1 0 1 0
5053 1 0 1 0
5054 1 0 1 0
5055 1 0 1 0
5056 1 0 1 0
5057 1 0 1 0
5058 1 0 1 0
5059 1 0 1 0
5060 1 0 1 0
5061 1 0 1 0
5062 1 0 1 0
5063 1 0 1 0
5064 1 0 1 0
5065 1 0 1 0
5066 1 0 1 0
5067 1 0 1 0
5068 1 0 1 0
5069 1 0 1 0
5070 1 0 1 0
5071 1 0 1 0
5072 1 0 1 0
5073 1 0 1 0
5074 1 0 1 0
5075 1 0 1 0
5076 1 0 1 0
5077 1 0 1 0
5078 1 0 1 0
5079 1 0 1 0
5080 1 0 1 0
5081 1 0 1 0
5082 1 0 1 0
5083 1 0 1 0
5084 1 0 1 0
5085 1 0 1 0
5086 1 0 1 0
5087 1 0 1 0
5088 1 0 1 0
5089 1 0 1 0
5090 1 0 1 0
5091 1 0 1 0
5092 1 0 1 0
5093 1 0 1 0
5094 1 0 1 0
5095 1 0 1 0
5096 1 0 1 0
5097 1 0 1 0
5098 1 0 1 0
5099 1 0 1 0
5100 1 0 1 0
5101 1 0 1 0
5102 1 0 1 0
5103 1 0 1 0
5104 1 0 1 0
5105 1 0 1 0
5106 1 0 1 0
5107 1 0 1 0
5108 1 0 1 0
5109 1 0 1 0
5110 1 0 1 0
5111 1 0 1 0
5112 1 0 1 0
5113 1 0 1 0
5114 1 0 1 0
5115 1 0 1 0
5116 1 0 1 0
5117 1 0 1 0
5118 1 0 1 0
5119 1 0 1 0
5120 1 0 1 0
5121 1 0 1 0
5122 1 0 1 0
5123 1 0 1 0
5124 1 0 1 0
5125 1 0 1 0
5126 1 0 1 0
5127 1 0 1 0
5128 1 0 1 0
5129 1 0 1 0
5130 1 0 1 0
5131 1 0 1 0
5132 1 0 1 0
5133 1 0 1 0
5134 1 0 1 0
5135 1 0 1 0
5136 1 0 1 0
5137 1 0 1 0
5138 1 0 1 0
5139 1 0 1 0
5140 1 0 1 0
5141 1 0 1 0
5142 1 0 1 0
5143 1 0 1 0
5144 1 0 1 0
5145 1 0 1 0
5146 1 0 1 0
5147 1 0 1 0
5148 1 0 1 0
5149 1 0 1 0
5150 1 0 1 0
5151 1 0 1 0
5152 1 0 1 0
5153 1 0 1 0
5154 1 0 1 0
5155 1 0 1 0
5156 1 0 1 0
5157 1 0 1 0
5158 1 0 1 0
5159 1 0 1 0
5160 1 0 1 0
5161 1 0 1 0
5162 1 0 1 0
5163 1 0 1 0
5164 1 0 1 0
5165 1 0 1 0
5166 1 0 1 0
5167 1 0 1 0
5168 1 0 1 0
5169 1 0 1 0
5170 1 0 1 0
5171 1 0 1 0
5172 1 0 1 0
5173 1 0 1 0
5174 1 0 1 0
5175 1 0 1 0
5176 1 0 1 0
5177 1 0 1 0
5178 1 0 1 0
5179 1 0 1 0
5180 1 0 1 0
5181 1 0 1 0
5182 1 0 1 0
5183 1 0 1 0
5184 1 0 1 0
5185 1 0 1 0
5186 1 0 1 0
5187 1 0 1 0
5188 1 0 1 0
5189 1 0 1 0
5190 1 0 1 0
5191 1 0 1 0
5192 1 0 1 0
5193 1 0 1 0
5194 1 0 1 0
5195 1 0 1 0
5196 1 0 1 0
5197 1 0 1 0
5198 1 0 1 0
5199 1 0 1 0
5200 1 0 1 0
5201 1 0 1 0
5202 1 0 1 0
5203 1 0 1 0
5204 1 0 1 0
5205 1 0 1 0
5206 1 0 1 0
5207 1 0 1 0
5208 1 0 1 0
5209 1 0 1 0
5210 1 0 1 0
5211 1 0 1 0
5212 1 0 1 0
5213 1 0 1 0
5214 1 0 1 0
5215 1 0 1 0
5216 1 0 1 0
5217 1 0 1 0
5218 1 0 1 0
5219 1 0 1 0
5220 1 0 1 0
5221 1 0 1 0
5222 1 0 1 0
5223 1 0 1 0
5224 1 0 1 0
5225 1 0 1 0
5226 1 0 1 0
5227 1 0 1 0
5228 1 0 1 0
5229 1 0 1 0
5230 1 0 1 0
5231 1 0 1 0
5232 1 0 1 0
5233 1 0 1 0
5234 1 0 1 0
5235 1 0 1 0
5236 1 0 1 0
5237 1 0 1 0
5238 1 0 1 0
5239 1 0 1 0
5240 1 0 1 0
5241 1 0 1 0
5242 1 0 1 0
5243 1 0 1 0
5244 1 0 1 0
5245 1 0 1 0
5246 1 0 1 0
5247 1 0 1 0
5248 1 0 1 0
5249 1 0 1 0
5250 1 0 1 0
5251 1 0 1 0
5252 1 0 1 0
5253 1 0 1 0
5254 1 0 1 0
5255 1 0 1 0
5256 1 0 1 0
5257 1 0 1 0
5258 1 0 1 0
5259 1 0 1 0
5260 1 0 1 0
5261 1 0 1 0
5262 1 0 1 0
5263 1 0 1 0
5264 1 0 1 0
5265 1 0 1 0
5266 1 0 1 0
5267 1 0 1 0
5268 1 0 1 0
5269 1 0 1 0
5270 1 0 1 0
5271 1 0 1 0
5272 1 0 1 0
5273 1 0 1 0
5274 1 0 1 0
5275 1 0 1 0
5276 1 0 1 0
5277 1 0 1 0
5278 1 0 1 0
5279 1 0 1 0
5280 1 0 1 0
5281 1 0 1 0
5282 1 0 1 0
5283 1 0 1 0
5284 1 0 1 0
5285 1 0 1 0
5286 1 0 1 0
5287 1 0 1 0
5288 1 0 1 0
5289 1 0 1 0
5290 1 0 1 0
5291 1 0 1 0
5292 1 0 1 0
5293 1 0 1 0
5294 1 0 1 0
5295 1 0 1 0
5296 1 0 1 0
5297 1 0 1 0
5298 1 0 1 0
5299 1 0 1 0
5300 1 0 1 0
5301 1 0 1 0
5302 1 0 1 0
5303 1 0 1 0
5304 1 0 1 0
5305 1 0 1 0
5306 1 0 1 0
5307 1 0 1 0
5308 1 0 1 0
5309 1 0 1 0
5310 1 0 1 0
5311 1 0 1 0
5312 1 0 1 0
5313 1 0 1 0
5314 1 0 1 0
5315 1 0 1 0
5316 1 0 1 0
5317 1 0 1 0
5318 1 0 1 0
5319 1 0 1 0
5320 1 0 1 0
5321 1 0 1 0
5322 1 0 1 0
5323 1 0 1 0
5324 1 0 1 0
5325 1 0 1 0
5326 1 0 1 0
5327 1 0 1 0
5328 1 0 1 0
5329 1 0 1 0
5330 1 0 1 0
5331 1 0 1 0
5332 1 0 1 0
5333 1 0 1 0
5334 1 0 1 0
5335 1 0 1 0
5336 1 0 1 0
5337 1 0 1 0
5338 1 0 1 0
5339 1 0 1 0
5340 1 0 1 0
5341 1 0 1 0
5342 1 0 1 0
5343 1 0 1 0
5344 1 0 1 0
5345 1 0 1 0
5346 1 0 1 0
5347 1 0 1 0
5348 1 0 1 0
5349 1 0 1 0
5350 1 0 1 0
5351 1 0 1 0
5352 1 0 1 0
5353 1 0 1 0
5354 1 0 1 0
5355 1 0 1 0
5356 1 0 1 0
5357 1 0 1 0
5358 1 0 1 0
5359 1 0 1 0
5360 1 0 1 0
5361 1 0 1 0
5362 1 0 1 0
5363 1 0 1 0
5364 1 0 1 0
5365 1 0 1 0
5366 1 0 1 0
5367 1 0 1 0
5368 1 0 1 0
5369 1 0 1 0
5370 1 0 1 0
5371 1 0 1 0
5372 1 0 1 0
5373 1 0 1 0
5374 1 0 1 0
5375 1 0 1 0
5376 1 0 1 0
5377 1 0 1 0
5378 1 0 1 0
5379 1 0 1 0
5380 1 0 1 0
5381 1 0 1 0
5382 1 0 1 0
5383 1 0 1 0
5384 1 0 1 0
5385 1 0 1 0
5386 1 0 1 0
5387 1 0 1 0
5388 1 0 1 0
5389 1 0 1 0
5390 1 0 1 0
5391 1 0 1 0
5392 1 0 1 0
5393 1 0 1 0
5394 1 0 1 0
5395 1 0 1 0
5396 1 0 1 0
5397 1 0 1 0
5398 1 0 1 0
5399 1 0 1 0
5400 1 0 1 0
5401 1 0 1 0
5402 1 0 1 0
5403 1 0 1 0
5404 1 0 1 0
5405 1 0 1 0
5406 1 0 1 0
5407 1 0 1 0
5408 1 0 1 0
5409 1 0 1 0
5410 1 0 1 0
5411 1 0 1 0
5412 1 0 1 0
5413 1 0 1 0
5414 1 0 1 0
5415 1 0 1 0
5416 1 0 1 0
5417 1 0 1 0
5418 1 0 1 0
5419 1 0 1 0
5420 1 0 1 0
5421 1 0 1 0
5422 1 0 1 0
5423 1 0 1 0
5424 1 0 1 0
5425 1 0 1 0
5426 1 0 1 0
5427 1 0 1 0
5428 1 0 1 0
5429 1 0 1 0
5430 1 0 1 0
5431 1 0 1 0
5432 1 0 1 0
5433 1 0 1 0
5434 1 0 1 0
5435 1 0 1 0
5436 1 0 1 0
5437 1 0 1 0
5438 1 0 1 0
5439 1 0 1 0
5440 1 0 1 0
5441 1 0 1 0
5442 1 0 1 0
5443 1 0 1 0
5444 1 0 1 0
5445 1 0 1 0
5446 1 0 1 0
5447 1 0 1 0
5448 1 0 1 0
5449 1 0 1 0
5450 1 0 1 0
5451 1 0 1 0
5452 1 0 1 0
5453 1 0 1 0
5454 1 0 1 0
5455 1 0 1 0
5456 1 0 1 0
5457 1 0 1 0
5458 1 0 1 0
5459 1 0 1 0
5460 1 0 1 0
5461 1 0 1 0
5462 1 0 1 0
5463 1 0 1 0
5464 1 0 1 0
5465 1 0 1 0
5466 1 0 1 0
5467 1 0 1 0
5468 1 0 1 0
5469 1 0 1 0
5470 1 0 1 0
5471 1 0 1 0
5472 1 0 1 0
5473 1 0 1 0
5474 1 0 1 0
5475 1 0 1 0
5476 1 0 1 0
5477 1 0 1 0
5478 1 0 1 0
5479 1 0 1 0
5480 1 0 1 0
5481 1 0 1 0
5482 1 0 1 0
5483 1 0 1 0
5484 1 0 1 0
5485 1 0 1 0
5486 1 0 1 0
5487 1 0 1 0
5488 1 0 1 0
5489 1 0 1 0
5490 1 0 1 0
5491 1 0 1 0
5492 1 0 1 0
5493 1 0 1 0
5494 1 0 1 0
5495 1 0 1 0
5496 1 0 1 0
5497 1 0 1 0
5498 1 0 1 0
5499 1 0 1 0
5500 1 0 1 0
5501 1 0 1 0
5502 1 0 1 0
5503 1 0 1 0
5504 1 0 1 0
5505 1 0 1 0
5506 1 0 1 0
5507 1 0 1 0
5508 1 0 1 0
5509 1 0 1 0
5510 1 0 1 0
5511 1 0 1 0
5512 1 0 1 0
5513 1 0 1 0
5514 1 0 1 0
5515 1 0 1 0
5516 1 0 1 0
5517 1 0 1 0
5518 1 0 1 0
5519 1 0 1 0
5520 1 0 1 0
5521 1 0 1 0
5522 1 0 1 0
5523 1 0 1 0
5524 1 0 1 0
5525 1 0 1 0
5526 1 0 1 0
5527 1 0 1 0
5528 1 0 1 0
5529 1 0 1 0
5530 1 0 1 0
5531 1 0 1 0
5532 1 0 1 0
5533 1 0 1 0
5534 1 0 1 0
5535 1 0 1 0
5536 1 0 1 0
5537 1 0 1 0
5538 1 0 1 0
5539 1 0 1 0
5540 1 0 1 0
5541 1 0 1 0
5542 1 0 1 0
5543 1 0 1 0
5544 1 0 1 0
5545 1 0 1 0
5546 1 0 1 0
5547 1 0 1 0
5548 1 0 1 0
5549 1 0 1 0
5550 1 0 1 0
5551 1 0 1 0
5552 1 0 1 0
5553 1 0 1 0
5554 1 0 1 0
5555 1 0 1 0
5556 1 0 1 0
5557 1 0 1 0
5558 1 0 1 0
5559 1 0 1 0
5560 1 0 1 0
5561 1 0 1 0
5562 1 0 1 0
5563 1 0 1 0
5564 1 0 1 0
5565 1 0 1 0
5566 1 0 1 0
5567 1 0 1 0
5568 1 0 1 0
5569 1 0 1 0
5570 1 0 1 0
5571 1 0 1 0
5572 1 0 1 0
5573 1 0 1 0
5574 1 0 1 0
5575 1 0 1 0
5576 1 0 1 0
5577 1 0 1 0
5578 1 0 1 0
5579 1 0 1 0
5580 1 0 1 0
5581 1 0 1 0
5582 1 0 1 0
5583 1 0 1 0
5584 1 0 1 0
5585 1 0 1 0
5586 1 0 1 0
5587 1 0 1 0
5588 1 0 1 0
5589 1 0 1 0
5590 1 0 1 0
5591 1 0 1 0
5592 1 0 1 0
5593 1 0 1 0
5594 1 0 1 0
5595 1 0 1 0
5596 1 0 1 0
5597 1 0 1 0
5598 1 0 1 0
5599 1 0 1 0
5600 1 0 1 0
5601 1 0 1 0
5602 1 0 1 0
5603 1 0 1 0
5604 1 0 1 0
5605 1 0 1 0
5606 1 0 1 0
5607 1 0 1 0
5608 1 0 1 0
5609 1 0 1 0
5610 1 0 1 0
5611 1 0 1 0
5612 1 0 1 0
5613 1 0 1 0
5614 1 0 1 0
5615 1 0 1 0
5616 1 0 1 0
5617 1 0 1 0
5618 1 0 1 0
5619 1 0 1 0
5620 1 0 1 0
5621 1 0 1 0
5622 1 0 1 0
5623 1 0 1 0
5624 1 0 1 0
5625 1 0 1 0
5626 1 0 1 0
5627 1 0 1 0
5628 1 0 1 0
5629 1 0 1 0
5630 1 0 1 0
5631 1 0 1 0
5632 1 0 1 0
5633 1 0 1 0
5634 1 0 1 0
5635 1 0 1 0
5636 1 0 1 0
5637 1 0 1 0
5638 1 0 1 0
5639 1 0 1 0
5640 1 0 1 0
5641 1 0 1 0
5642 1 0 1 0
5643 1 0 1 0
5644 1 0 1 0
5645 1 0 1 0
5646 1 0 1 0
5647 1 0 1 0
5648 1 0 1 0
5649 1 0 1 0
5650 1 0 1 0
5651 1 0 1 0
5652 1 0 1 0
5653 1 0 1 0
5654 1 0 1 0
5655 1 0 1 0
5656 1 0 1 0
5657 1 0 1 0
5658 1 0 1 0
5659 1 0 1 0
5660 1 0 1 0
5661 1 0 1 0
5662 1 0 1 0
5663 1 0 1 0
5664 1 0 1 0
5665 1 0 1 0
5666 1 0 1 0
5667 1 0 1 0
5668 1 0 1 0
5669 1 0 1 0
5670 1 0 1 0
5671 1 0 1 0
5672 1 0 1 0
5673 1 0 1 0
5674 1 0 1 0
5675 1 0 1 0
5676 1 0 1 0
5677 1 0 1 0
5678 1 0 1 0
5679 1 0 1 0
5680 1 0 1 0
5681 1 0 1 0
5682 1 0 1 0
5683 1 0 1 0
5684 1 0 1 0
5685 1 0 1 0
5686 1 0 1 0
5687 1 0 1 0
5688 1 0 1 0
5689 1 0 1 0
5690 1 0 1 0
5691 1 0 1 0
5692 1 0 1 0
5693 1 0 1 0
5694 1 0 1 0
5695 1 0 1 0
5696 1 0 1 0
5697 1 0 1 0
5698 1 0 1 0
5699 1 0 1 0
5700 1 0 1 0
5701 1 0 1 0
5702 1 0 1 0
5703 1 0 1 0
5704 1 0 1 0
5705 1 0 1 0
5706 1 0 1 0
5707 1 0 1 0
5708 1 0 1 0
5709 1 0 1 0
5710 1 0 1 0
5711 1 0 1 0
5712 1 0 1 0
5713 1 0 1 0
5714 1 0 1 0
5715 1 0 1 0
5716 1 0 1 0
5717 1 0 1 0
5718 1 0 1 0
5719 1 0 1 0
5720 1 0 1 0
5721 1 0 1 0
5722 1 0 1 0
5723 1 0 1 0
5724 1 0 1 0
5725 1 0 1 0
5726 1 0 1 0
5727 1 0 1 0
5728 1 0 1 0
5729 1 0 1 0
5730 1 0 1 0
5731 1 0 1 0
5732 1 0 1 0
5733 1 0 1 0
5734 1 0 1 0
5735 1 0 1 0
5736 1 0 1 0
5737 1 0 1 0
5738 1 0 1 0
5739 1 0 1 0
5740 1 0 1 0
5741 1 0 1 0
5742 1 0 1 0
5743 1 0 1 0
5744 1 0 1 0
5745 1 0 1 0
5746 1 0 1 0
5747 1 0 1 0
5748 1 0 1 0
5749 1 0 1 0
5750 1 0 1 0
5751 1 0 1 0
5752 1 0 1 0
5753 1 0 1 0
5754 1 0 1 0
5755 1 0 1 0
5756 1 0 1 0
5757 1 0 1 0
5758 1 0 1 0
5759 1 0 1 0
5760 1 0 1 0
5761 1 0 1 0
5762 1 0 1 0
5763 1 0 1 0
5764 1 0 1 0
5765 1 0 1 0
5766 1 0 1 0
5767 1 0 1 0
5768 1 0 1 0
5769 1 0 1 0
5770 1 0 1 0
5771 1 0 1 0
5772 1 0 1 0
5773 1 0 1 0
5774 1 0 1 0
5775 1 0 1 0
5776 1 0 1 0
5777 1 0 1 0
5778 1 0 1 0
5779 1 0 1 0
5780 1 0 1 0
5781 1 0 1 0
5782 1 0 1 0
5783 1 0 1 0
5784 1 0 1 0
5785 1 0 1 0
5786 1 0 1 0
5787 1 0 1 0
5788 1 0 1 0
5789 1 0 1 0
5790 1 0 1 0
5791 1 0 1 0
5792 1 0 1 0
5793 1 0 1 0
5794 1 0 1 0
5795 1 0 1 0
5796 1 0 1 0
5797 1 0 1 0
5798 1 0 1 0
5799 1 0 1 0
5800 1 0 1 0
5801 1 0 1 0
5802 1 0 1 0
5803 1 0 1 0
5804 1 0 1 0
5805 1 0 1 0
5806 1 0 1 0
5807 1 0 1 0
5808 1 0 1 0
5809 1 0 1 0
5810 1 0 1 0
5811 1 0 1 0
5812 1 0 1 0
5813 1 0 1 0
5814 1 0 1 0
5815 1 0 1 0
5816 1 0 1 0
5817 1 0 1 0
5818 1 0 1 0
5819 1 0 1 0
5820 1 0 1 0
5821 1 0 1 0
5822 1 0 1 0
5823 1 0 1 0
5824 1 0 1 0
5825 1 0 1 0
5826 1 0 1 0
5827 1 0 1 0
5828 1 0 1 0
5829 1 0 1 0
5830 1 0 1 0
5831 1 0 1 0
5832 1 0 1 0
5833 1 0 1 0
5834 1 0 1 0
5835 1 0 1 0
5836 1 0 1 0
5837 1 0 1 0
5838 1 0 1 0
5839 1 0 1 0
5840 1 0 1 0
5841 1 0 1 0
5842 1 0 1 0
5843 1 0 1 0
5844 1 0 1 0
5845 1 0 1 0
5846 1 0 1 0
5847 1 0 1 0
5848 1 0 1 0
5849 1 0 1 0
5850 1 0 1 0
5851 1 0 1 0
5852 1 0 1 0
5853 1 0 1 0
5854 1 0 1 0
5855 1 0 1 0
5856 1 0 1 0
5857 1 0 1 0
5858 1 0 1 0
5859 1 0 1 0
5860 1 0 1 0
5861 1 0 1 0
5862 1 0 1 0
5863 1 0 1 0
5864 1 0 1 0
5865 1 0 1 0
5866 1 0 1 0
5867 1 0 1 0
5868 1 0 1 0
5869 1 0 1 0
5870 1 0 1 0
5871 1 0 1 0
5872 1 0 1 0
5873 1 0 1 0
5874 1 0 1 0
5875 1 0 1 0
5876 1 0 1 0
5877 1 0 1 0
5878 1 0 1 0
5879 1 0 1 0
5880 1 0 1 0
5881 1 0 1 0
5882 1 0 1 0
5883 1 0 1 0
5884 1 0 1 0
5885 1 0 1 0
5886 1 0 1 0
5887 1 0 1 0
5888 1 0 1 0
5889 1 0 1 0
5890 1 0 1 0
5891 1 0 1 0
5892 1 0 1 0
5893 1 0 1 0
5894 1 0 1 0
5895 1 0 1 0
5896 1 0 1 0
5897 1 0 1 0
5898 1 0 1 0
5899 1 0 1 0
5900 1 0 1 0
5901 1 0 1 0
5902 1 0 1 0
5903 1 0 1 0
5904 1 0 1 0
5905 1 0 1 0
5906 1 0 1 0
5907 1 0 1 0
5908 1 0 1 0
5909 1 0 1 0
5910 1 0 1 0
5911 1 0 1 0
5912 1 0 1 0
5913 1 0 1 0
5914 1 0 1 0
5915 1 0 1 0
5916 1 0 1 0
5917 1 0 1 0
5918 1 0 1 0
5919 1 0 1 0
5920 1 0 1 0
5921 1 0 1 0
5922 1 0 1 0
5923 1 0 1 0
5924 1 0 1 0
5925 1 0 1 0
5926 1 0 1 0
5927 1 0 1 0
5928 1 0 1 0
5929 1 0 1 0
5930 1 0 1 0
5931 1 0 1 0
5932 1 0 1 0
5933 1 0 1 0
5934 1 0 1 0
5935 1 0 1 0
5936 1 0 1 0
5937 1 0 1 0
5938 1 0 1 0
5939 1 0 1 0
5940 1 0 1 0
5941 1 0 1 0
5942 1 0 1 0
5943 1 0 1 0
5944 1 0 1 0
5945 1 0 1 0
5946 1 0 1 0
5947 1 0 1 0
5948 1 0 1 0
5949 1 0 1 0
5950 1 0 1 0
5951 1 0 1 0
5952 1 0 1 0
5953 1 0 1 0
5954 1 0 1 0
5955 1 0 1 0
5956 1 0 1 0
5957 1 0 1 0
5958 1 0 1 0
5959 1 0 1 0
5960 1 0 1 0
5961 1 0 1 0
5962 1 0 1 0
5963 1 0 1 0
5964 1 0 1 0
5965 1 0 1 0
5966 1 0 1 0
5967 1 0 1 0
5968 1 0 1 0
5969 1 0 1 0
5970 1 0 1 0
5971 1 0 1 0
5972 1 0 1 0
5973 1 0 1 0
5974 1 0 1 0
5975 1 0 1 0
5976 1 0 1 0
5977 1 0 1 0
5978 1 0 1 0
5979 1 0 1 0
5980 1 0 1 0
5981 1 0 1 0
5982 1 0 1 0
5983 1 0 1 0
5984 1 0 1 0
5985 1 0 1 0
5986 1 0 1 0
5987 1 0 1 0
5988 1 0 1 0
5989 1 0 1 0
5990 1 0 1 0
5991 1 0 1 0
5992 1 0 1 0
5993 1 0 1 0
5994 1 0 1 0
5995 1 0 1 0
5996 1 0 1 0
5997 1 0 1 0
5998 1 0 1 0
5999 1 0 1 0
6000 1 0 1 0
6001 1 0 1 0
6002 1 0 1 0
6003 1 0 1 0
6004 1 0 1 0
6005 1 0 1 0
6006 1 0 1 0
6007 1 0 1 0
6008 1 0 1 0
6009 1 0 1 0
6010 1 0 1 0
6011 1 0 1 0
6012 1 0 1 0
6013 1 0 1 0
6014 1 0 1 0
6015 1 0 1 0
6016 1 0 1 0
6017 1 0 1 0
6018 1 0 1 0
6019 1 0 1 0
6020 1 0 1 0
6021 1 0 1 0
6022 1 0 1 0
6023 1 0 1 0
6024 1 0 1 0
6025 1 0 1 0
6026 1 0 1 0
6027 1 0 1 0
6028 1 0 1 0
6029 1 0 1 0
6030 1 0 1 0
6031 1 0 1 0
6032 1 0 1 0
6033 1 0 1 0
6034 1 0 1 0
6035 1 0 1 0
6036 1 0 1 0
6037 1 0 1 0
6038 1 0 1 0
6039 1 0 1 0
6040 1 0 1 0
6041 1 0 1 0
6042 1 0 1 0
6043 1 0 1 0
6044 1 0 1 0
6045 1 0 1 0
6046 1 0 1 0
6047 1 0 1 0
6048 1 0 1 0
6049 1 0 1 0
6050 1 0 1 0
6051 1 0 1 0
6052 1 0 1 0
6053 1 0 1 0
6054 1 0 1 0
6055 1 0 1 0
6056 1 0 1 0
6057 1 0 1 0
6058 1 0 1 0
6059 1 0 1 0
6060 1 0 1 0
6061 1 0 1 0
6062 1 0 1 0
6063 1 0 1 0
6064 1 0 1 0
6065 1 0 1 0
6066 1 0 1 0
6067 1 0 1 0
6068 1 0 1 0
6069 1 0 1 0
6070 1 0 1 0
6071 1 0 1 0
6072 1 0 1 0
6073 1 0 1 0
6074 1 0 1 0
6075 1 0 1 0
6076 1 0 1 0
6077 1 0 1 0
6078 1 0 1 0
6079 1 0 1 0
6080 1 0 1 0
6081 1 0 1 0
6082 1 0 1 0
6083 1 0 1 0
6084 1 0 1 0
6085 1 0 1 0
6086 1 0 1 0
6087 1 0 1 0
6088 1 0 1 0
6089 1 0 1 0
6090 1 0 1 0
6091 1 0 1 0
6092 1 0 1 0
6093 1 0 1 0
6094 1 0 1 0
6095 1 0 1 0
6096 1 0 1 0
6097 1 0 1 0
6098 1 0 1 0
6099 1 0 1 0
6100 1 0 1 0
6101 1 0 1 0
6102 1 0 1 0
6103 1 0 1 0
6104 1 0 1 0
6105 1 0 1 0
6106 1 0 1 0
6107 1 0 1 0
6108 1 0 1 0
6109 1 0 1 0
6110 1 0 1 0
6111 1 0 1 0
6112 1 0 1 0
6113 1 0 1 0
6114 1 0 1 0
6115 1 0 1 0
6116 1 0 1 0
6117 1 0 1 0
6118 1 0 1 0
6119 1 0 1 0
6120 1 0 1 0
6121 1 0 1 0
6122 1 0 1 0
6123 1 0 1 0
6124 1 0 1 0
6125 1 0 1 0
6126 1 0 1 0
6127 1 0 1 0
6128 1 0 1 0
6129 1 0 1 0
6130 1 0 1 0
6131 1 0 1 0
6132 1 0 1 0
6133 1 0 1 0
6134 1 0 1 0
6135 1 0 1 0
6136 1 0 1 0
6137 1 0 1 0
6138 1 0 1 0
6139 1 0 1 0
6140 1 0 1 0
6141 1 0 1 0
6142 1 0 1 0
6143 1 0 1 0
6144 1 0 1 0
6145 1 0 1 0
6146 1 0 1 0
6147 1 0 1 0
6148 1 0 1 0
6149 1 0 1 0
6150 1 0 1 0
6151 1 0 1 0
6152 1 0 1 0
6153 1 0 1 0
6154 1 0 1 0
6155 1 0 1 0
6156 1 0 1 0
6157 1 0 1 0
6158 1 0 1 0
6159 1 0 1 0
6160 1 0 1 0
6161 1 0 1 0
6162 1 0 1 0
6163 1 0 1 0
6164 1 0 1 0
6165 1 0 1 0
6166 1 0 1 0
6167 1 0 1 0
6168 1 0 1 0
6169 1 0 1 0
6170 1 0 1 0
6171 1 0 1 0
6172 1 0 1 0
6173 1 0 1 0
6174 1 0 1 0
6175 1 0 1 0
6176 1 0 1 0
6177 1 0 1 0
6178 1 0 1 0
6179 1 0 1 0
6180 1 0 1 0
6181 1 0 1 0
6182 1 0 1 0
6183 1 0 1 0
6184 1 0 1 0
6185 1 0 1 0
6186 1 0 1 0
6187 1 0 1 0
6188 1 0 1 0
6189 1 0 1 0
6190 1 0 1 0
6191 1 0 1 0
6192 1 0 1 0
6193 1 0 1 0
6194 1 0 1 0
6195 1 0 1 0
6196 1 0 1 0
6197 1 0 1 0
6198 1 0 1 0
6199 1 0 1 0
6200 1 0 1 0
6201 1 0 1 0
6202 1 0 1 0
6203 1 0 1 0
6204 1 0 1 0
6205 1 0 1 0
6206 1 0 1 0
6207 1 0 1 0
6208 1 0 1 0
6209 1 0 1 0
6210 1 0 1 0
6211 1 0 1 0
6212 1 0 1 0
6213 1 0 1 0
6214 1 0 1 0
6215 1 0 1 0
6216 1 0 1 0
6217 1 0 1 0
6218 1 0 1 0
6219 1 0 1 0
6220 1 0 1 0
6221 1 0 1 0
6222 1 0 1 0
6223 1 0 1 0
6224 1 0 1 0
6225 1 0 1 0
6226 1 0 1 0
6227 1 0 1 0
6228 1 0 1 0
6229 1 0 1 0
6230 1 0 1 0
6231 1 0 1 0
6232 1 0 1 0
6233 1 0 1 0
6234 1 0 1 0
6235 1 0 1 0
6236 1 0 1 0
6237 1 0 1 0
6238 1 0 1 0
6239 1 0 1 0
6240 1 0 1 0
6241 1 0 1 0
6242 1 0 1 0
6243 1 0 1 0
6244 1 0 1 0
6245 1 0 1 0
6246 1 0 1 0
6247 1 0 1 0
6248 1 0 1 0
6249 1 0 1 0
6250 1 0 1 0
6251 1 0 1 0
6252 1 0 1 0
6253 1 0 1 0
6254 1 0 1 0
6255 1 0 1 0
6256 1 0 1 0
6257 1 0 1 0
6258 1 0 1 0
6259 1 0 1 0
6260 1 0 1 0
6261 1 0 1 0
6262 1 0 1 0
6263 1 0 1 0
6264 1 0 1 0
6265 1 0 1 0
6266 1 0 1 0
6267 1 0 1 0
6268 1 0 1 0
6269 1 0 1 0
6270 1 0 1 0
6271 1 0 1 0
6272 1 0 1 0
6273 1 0 1 0
6274 1 0 1 0
6275 1 0 1 0
6276 1 0 1 0
6277 1 0 1 0
6278 1 0 1 0
6279 1 0 1 0
6280 1 0 1 0
6281 1 0 1 0
6282 1 0 1 0
6283 1 0 1 0
6284 1 0 1 0
6285 1 0 1 0
6286 1 0 1 0
6287 1 0 1 0
6288 1 0 1 0
6289 1 0 1 0
6290 1 0 1 0
6291 1 0 1 0
6292 1 0 1 0
6293 1 0 1 0
6294 1 0 1 0
6295 1 0 1 0
6296 1 0 1 0
6297 1 0 1 0
6298 1 0 1 0
6299 1 0 1 0
6300 1 0 1 0
6301 1 0 1 0
6302 1 0 1 0
6303 1 0 1 0
6304 1 0 1 0
6305 1 0 1 0
6306 1 0 1 0
6307 1 0 1 0
6308 1 0 1 0
6309 1 0 1 0
6310 1 0 1 0
6311 1 0 1 0
6312 1 0 1 0
6313 1 0 1 0
6314 1 0 1 0
6315 1 0 1 0
6316 1 0 1 0
6317 1 0 1 0
6318 1 0 1 0
6319 1 0 1 0
6320 1 0 1 0
6321 1 0 1 0
6322 1 0 1 0
6323 1 0 1 0
6324 1 0 1 0
6325 1 0 1 0
6326 1 0 1 0
6327 1 0 1 0
6328 1 0 1 0
6329 1 0 1 0
6330 1 0 1 0
6331 1 0 1 0
6332 1 0 1 0
6333 1 0 1 0
6334 1 0 1 0
6335 1 0 1 0
6336 1 0 1 0
6337 1 0 1 0
6338 1 0 1 0
6339 1 0 1 0
6340 1 0 1 0
6341 1 0 1 0
6342 1 0 1 0
6343 1 0 1 0
6344 1 0 1 0
6345 1 0 1 0
6346 1 0 1 0
6347 1 0 1 0
6348 1 0 1 0
6349 1 0 1 0
6350 1 0 1 0
6351 1 0 1 0
6352 1 0 1 0
6353 1 0 1 0
6354 1 0 1 0
6355 1 0 1 0
6356 1 0 1 0
6357 1 0 1 0
6358 1 0 1 0
6359 1 0 1 0
6360 1 0 1 0
6361 1 0 1 0
6362 1 0 1 0
6363 1 0 1 0
6364 1 0 1 0
6365 1 0 1 0
6366 1 0 1 0
6367 1 0 1 0
6368 1 0 1 0
6369 1 0 1 0
6370 1 0 1 0
6371 1 0 1 0
6372 1 0 1 0
6373 1 0 1 0
6374 1 0 1 0
6375 1 0 1 0
6376 1 0 1 0
6377 1 0 1 0
6378 1 0 1 0
6379 1 0 1 0
6380 1 0 1 0
6381 1 0 1 0
6382 1 0 1 0
6383 1 0 1 0
6384 1 0 1 0
6385 1 0 1 0
6386 1 0 1 0
6387 1 0 1 0
6388 1 0 1 0
6389 1 0 1 0
6390 1 0 1 0
6391 1 0 1 0
6392 1 0 1 0
6393 1 0 1 0
6394 1 0 1 0
6395 1 0 1 0
6396 1 0 1 0
6397 1 0 1 0
6398 1 0 1 0
6399 1 0 1 0
6400 1 0 1 0
6401 1 0 1 0
6402 1 0 1 0
6403 1 0 1 0
6404 1 0 1 0
6405 1 0 1 0
6406 1 0 1 0
6407 1 0 1 0
6408 1 0 1 0
6409 1 0 1 0
6410 1 0 1 0
6411 1 0 1 0
6412 1 0 1 0
6413 1 0 1 0
6414 1 0 1 0
6415 1 0 1 0
6416 1 0 1 0
6417 1 0 1 0
6418 1 0 1 0
6419 1 0 1 0
6420 1 0 1 0
6421 1 0 1 0
6422 1 0 1 0
6423 1 0 1 0
6424 1 0 1 0
6425 1 0 1 0
6426 1 0 1 0
6427 1 0 1 0
6428 1 0 1 0
6429 1 0 1 0
6430 1 0 1 0
6431 1 0 1 0
6432 1 0 1 0
6433 1 0 1 0
6434 1 0 1 0
6435 1 0 1 0
6436 1 0 1 0
6437 1 0 1 0
6438 1 0 1 0
6439 1 0 1 0
6440 1 0 1 0
6441 1 0 1 0
6442 1 0 1 0
6443 1 0 1 0
6444 1 0 1 0
6445 1 0 1 0
6446 1 0 1 0
6447 1 0 1 0
6448 1 0 1 0
6449 1 0 1 0
6450 1 0 1 0
6451 1 0 1 0
6452 1 0 1 0
6453 1 0 1 0
6454 1 0 1 0
6455 1 0 1 0
6456 1 0 1 0
6457 1 0 1 0
6458 1 0 1 0
6459 1 0 1 0
6460 1 0 1 0
6461 1 0 1 0
6462 1 0 1 0
6463 1 0 1 0
6464 1 0 1 0
6465 1 0 1 0
6466 1 0 1 0
6467 1 0 1 0
6468 1 0 1 0
6469 1 0 1 0
6470 1 0 1 0
6471 1 0 1 0
6472 1 0 1 0
6473 1 0 1 0
6474 1 0 1 0
6475 1 0 1 0
6476 1 0 1 0
6477 1 0 1 0
6478 1 0 1 0
6479 1 0 1 0
6480 1 0 1 0
6481 1 0 1 0
6482 1 0 1 0
6483 1 0 1 0
6484 1 0 1 0
6485 1 0 1 0
6486 1 0 1 0
6487 1 0 1 0
6488 1 0 1 0
6489 1 0 1 0
6490 1 0 1 0
6491 1 0 1 0
6492 1 0 1 0
6493 1 0 1 0
6494 1 0 1 0
6495 1 0 1 0
6496 1 0 1 0
6497 1 0 1 0
6498 1 0 1 0
6499 1 0 1 0
6500 1 0 1 0
6501 1 0 1 0
6502 1 0 1 0
6503 1 0 1 0
6504 1 0 1 0
6505 1 0 1 0
6506 1 0 1 0
6507 1 0 1 0
6508 1 0 1 0
6509 1 0 1 0
6510 1 0 1 0
6511 1 0 1 0
6512 1 0 1 0
6513 1 0 1 0
6514 1 0 1 0
6515 1 0 1 0
6516 1 0 1 0
6517 1 0 1 0
6518 1 0 1 0
6519 1 0 1 0
6520 1 0 1 0
6521 1 0 1 0
6522 1 0 1 0
6523 1 0 1 0
6524 1 0 1 0
6525 1 0 1 0
6526 1 0 1 0
6527 1 0 1 0
6528 1 0 1 0
6529 1 0 1 0
6530 1 0 1 0
6531 1 0 1 0
6532 1 0 1 0
6533 1 0 1 0
6534 1 0 1 0
6535 1 0 1 0
6536 1 0 1 0
6537 1 0 1 0
6538 1 0 1 0
6539 1 0 1 0
6540 1 0 1 0
6541 1 0 1 0
6542 1 0 1 0
6543 1 0 1 0
6544 1 0 1 0
6545 1 0 1 0
6546 1 0 1 0
6547 1 0 1 0
6548 1 0 1 0
6549 1 0 1 0
6550 1 0 1 0
6551 1 0 1 0
6552 1 0 1 0
6553 1 0 1 0
6554 1 0 1 0
6555 1 0 1 0
6556 1 0 1 0
6557 1 0 1 0
6558 1 0 1 0
6559 1 0 1 0
6560 1 0 1 0
6561 1 0 1 0
6562 1 0 1 0
6563 1 0 1 0
6564 1 0 1 0
6565 1 0 1 0
6566 1 0 1 0
6567 1 0 1 0
6568 1 0 1 0
6569 1 0 1 0
6570 1 0 1 0
6571 1 0 1 0
6572 1 0 1 0
6573 1 0 1 0
6574 1 0 1 0
6575 1 0 1 0
6576 1 0 1 0
6577 1 0 1 0
6578 1 0 1 0
6579 1 0 1 0
6580 1 0 1 0
6581 1 0 1 0
6582 1 0 1 0
6583 1 0 1 0
6584 1 0 1 0
6585 1 0 1 0
6586 1 0 1 0
6587 1 0 1 0
6588 1 0 1 0
6589 1 0 1 0
6590 1 0 1 0
6591 1 0 1 0
6592 1 0 1 0
6593 1 0 1 0
6594 1 0 1 0
6595 1 0 1 0
6596 1 0 1 0
6597 1 0 1 0
6598 1 0 1 0
6599 1 0 1 0
6600 1 0 1 0
6601 1 0 1 0
6602 1 0 1 0
6603 1 0 1 0
6604 1 0 1 0
6605 1 0 1 0
6606 1 0 1 0
6607 1 0 1 0
6608 1 0 1 0
6609 1 0 1 0
6610 1 0 1 0
6611 1 0 1 0
6612 1 0 1 0
6613 1 0 1 0
6614 1 0 1 0
6615 1 0 1 0
6616 1 0 1 0
6617 1 0 1 0
6618 1 0 1 0
6619 1 0 1 0
6620 1 0 1 0
6621 1 0 1 0
6622 1 0 1 0
6623 1 0 1 0
6624 1 0 1 0
6625 1 0 1 0
6626 1 0 1 0
6627 1 0 1 0
6628 1 0 1 0
6629 1 0 1 0
6630 1 0 1 0
6631 1 0 1 0
6632 1 0 1 0
6633 1 0 1 0
6634 1 0 1 0
6635 1 0 1 0
6636 1 0 1 0
6637 1 0 1 0
6638 1 0 1 0
6639 1 0 1 0
6640 1 0 1 0
6641 1 0 1 0
6642 1 0 1 0
6643 1 0 1 0
6644 1 0 1 0
6645 1 0 1 0
6646 1 0 1 0
6647 1 0 1 0
6648 1 0 1 0
6649 1 0 1 0
6650 1 0 1 0
6651 1 0 1 0
6652 1 0 1 0
6653 1 0 1 0
6654 1 0 1 0
6655 1 0 1 0
6656 1 0 1 0
6657 1 0 1 0
6658 1 0 1 0
6659 1 0 1 0
6660 1 0 1 0
6661 1 0 1 0
6662 1 0 1 0
6663 1 0 1 0
6664 1 0 1 0
6665 1 0 1 0
6666 1 0 1 0
6667 1 0 1 0
6668 1 0 1 0
6669 1 0 1 0
6670 1 0 1 0
6671 1 0 1 0
6672 1 0 1 0
6673 1 0 1 0
6674 1 0 1 0
6675 1 0 1 0
6676 1 0 1 0
6677 1 0 1 0
6678 1 0 1 0
6679 1 0 1 0
6680 1 0 1 0
6681 1 0 1 0
6682 1 0 1 0
6683 1 0 1 0
6684 1 0 1 0
6685 1 0 1 0
6686 1 0 1 0
6687 1 0 1 0
6688 1 0 1 0
6689 1 0 1 0
6690 1 0 1 0
6691 1 0 1 0
6692 1 0 1 0
6693 1 0 1 0
6694 1 0 1 0
6695 1 0 1 0
6696 1 0 1 0
6697 1 0 1 0
6698 1 0 1 0
6699 1 0 1 0
6700 1 0 1 0
6701 1 0 1 0
6702 1 0 1 0
6703 1 0 1 0
6704 1 0 1 0
6705 1 0 1 0
6706 1 0 1 0
6707 1 0 1 0
6708 1 0 1 0
6709 1 0 1 0
6710 1 0 1 0
6711 1 0 1 0
6712 1 0 1 0
6713 1 0 1 0
6714 1 0 1 0
6715 1 0 1 0
6716 1 0 1 0
6717 1 0 1 0
6718 1 0 1 0
6719 1 0 1 0
6720 1 0 1 0
6721 1 0 1 0
6722 1 0 1 0
6723 1 0 1 0
6724 1 0 1 0
6725 1 0 1 0
6726 1 0 1 0
6727 1 0 1 0
6728 1 0 1 0
6729 1 0 1 0
6730 1 0 1 0
6731 1 0 1 0
6732 1 0 1 0
6733 1 0 1 0
6734 1 0 1 0
6735 1 0 1 0
6736 1 0 1 0
6737 1 0 1 0
6738 1 0 1 0
6739 1 0 1 0
6740 1 0 1 0
6741 1 0 1 0
6742 1 0 1 0
6743 1 0 1 0
6744 1 0 1 0
6745 1 0 1 0
6746 1 0 1 0
6747 1 0 1 0
6748 1 0 1 0
6749 1 0 1 0
6750 1 0 1 0
6751 1 0 1 0
6752 1 0 1 0
6753 1 0 1 0
6754 1 0 1 0
6755 1 0 1 0
6756 1 0 1 0
6757 1 0 1 0
6758 1 0 1 0
6759 1 0 1 0
6760 1 0 1 0
6761 1 0 1 0
6762 1 0 1 0
6763 1 0 1 0
6764 1 0 1 0
6765 1 0 1 0
6766 1 0 1 0
6767 1 0 1 0
6768 1 0 1 0
6769 1 0 1 0
6770 1 0 1 0
6771 1 0 1 0
6772 1 0 1 0
6773 1 0 1 0
6774 1 0 1 0
6775 1 0 1 0
6776 1 0 1 0
6777 1 0 1 0
6778 1 0 1 0
6779 1 0 1 0
6780 1 0 1 0
6781 1 0 1 0
6782 1 0 1 0
6783 1 0 1 0
6784 1 0 1 0
6785 1 0 1 0
6786 1 0 1 0
6787 1 0 1 0
6788 1 0 1 0
6789 1 0 1 0
6790 1 0 1 0
6791 1 0 1 0
6792 1 0 1 0
6793 1 0 1 0
6794 1 0 1 0
6795 1 0 1 0
6796 1 0 1 0
6797 1 0 1 0
6798 1 0 1 0
6799 1 0 1 0
6800 1 0 1 0
6801 1 0 1 0
6802 1 0 1 0
6803 1 0 1 0
6804 1 0 1 0
6805 1 0 1 0
6806 1 0 1 0
6807 1 0 1 0
6808 1 0 1 0
6809 1 0 1 0
6810 1 0 1 0
6811 1 0 1 0
6812 1 0 1 0
6813 1 0 1 0
6814 1 0 1 0
6815 1 0 1 0
6816 1 0 1 0
6817 1 0 1 0
6818 1 0 1 0
6819 1 0 1 0
6820 1 0 1 0
6821 1 0 1 0
6822 1 0 1 0
6823 1 0 1 0
6824 1 0 1 0
6825 1 0 1 0
6826 1 0 1 0
6827 1 0 1 0
6828 1 0 1 0
6829 1 0 1 0
6830 1 0 1 0
6831 1 0 1 0
6832 1 0 1 0
6833 1 0 1 0
6834 1 0 1 0
6835 1 0 1 0
6836 1 0 1 0
6837 1 0 1 0
6838 1 0 1 0
6839 1 0 1 0
6840 1 0 1 0
6841 1 0 1 0
6842 1 0 1 0
6843 1 0 1 0
6844 1 0 1 0
6845 1 0 1 0
6846 1 0 1 0
6847 1 0 1 0
6848 1 0 1 0
6849 1 0 1 0
6850 1 0 1 0
6851 1 0 1 0
6852 1 0 1 0
6853 1 0 1 0
6854 1 0 1 0
6855 1 0 1 0
6856 1 0 1 0
6857 1 0 1 0
6858 1 0 1 0
6859 1 0 1 0
6860 1 0 1 0
6861 1 0 1 0
6862 1 0 1 0
6863 1 0 1 0
6864 1 0 1 0
6865 1 0 1 0
6866 1 0 1 0
6867 1 0 1 0
6868 1 0 1 0
6869 1 0 1 0
6870 1 0 1 0
6871 1 0 1 0
6872 1 0 1 0
6873 1 0 1 0
6874 1 0 1 0
6875 1 0 1 0
6876 1 0 1 0
6877 1 0 1 0
6878 1 0 1 0
6879 1 0 1 0
6880 1 0 1 0
6881 1 0 1 0
6882 1 0 1 0
6883 1 0 1 0
6884 1 0 1 0
6885 1 0 1 0
6886 1 0 1 0
6887 1 0 1 0
6888 1 0 1 0
6889 1 0 1 0
6890 1 0 1 0
6891 1 0 1 0
6892 1 0 1 0
6893 1 0 1 0
6894 1 0 1 0
6895 1 0 1 0
6896 1 0 1 0
6897 1 0 1 0
6898 1 0 1 0
6899 1 0 1 0
6900 1 0 1 0
6901 1 0 1 0
6902 1 0 1 0
6903 1 0 1 0
6904 1 0 1 0
6905 1 0 1 0
6906 1 0 1 0
6907 1 0 1 0
6908 1 0 1 0
6909 1 0 1 0
6910 1 0 1 0
6911 1 0 1 0
6912 1 0 1 0
6913 1 0 1 0
6914 1 0 1 0
6915 1 0 1 0
6916 1 0 1 0
6917 1 0 1 0
6918 1 0 1 0
6919 1 0 1 0
6920 1 0 1 0
6921 1 0 1 0
6922 1 0 1 0
6923 1 0 1 0
6924 1 0 1 0
6925 1 0 1 0
6926 1 0 1 0
6927 1 0 1 0
6928 1 0 1 0
6929 1 0 1 0
6930 1 0 1 0
6931 1 0 1 0
6932 1 0 1 0
6933 1 0 1 0
6934 1 0 1 0
6935 1 0 1 0
6936 1 0 1 0
6937 1 0 1 0
6938 1 0 1 0
6939 1 0 1 0
6940 1 0 1 0
6941 1 0 1 0
6942 1 0 1 0
6943 1 0 1 0
6944 1 0 1 0
6945 1 0 1 0
6946 1 0 1 0
6947 1 0 1 0
6948 1 0 1 0
6949 1 0 1 0
6950 1 0 1 0
6951 1 0 1 0
6952 1 0 1 0
6953 1 0 1 0
6954 1 0 1 0
6955 1 0 1 0
6956 1 0 1 0
6957 1 0 1 0
6958 1 0 1 0
6959 1 0 1 0
6960 1 0 1 0
6961 1 0 1 0
6962 1 0 1 0
6963 1 0 1 0
6964 1 0 1 0
6965 1 0 1 0
6966 1 0 1 0
6967 1 0 1 0
6968 1 0 1 0
6969 1 0 1 0
6970 1 0 1 0
6971 1 0 1 0
6972 1 0 1 0
6973 1 0 1 0
6974 1 0 1 0
6975 1 0 1 0
6976 1 0 1 0
6977 1 0 1 0
6978 1 0 1 0
6979 1 0 1 0
6980 1 0 1 0
6981 1 0 1 0
6982 1 0 1 0
6983 1 0 1 0
6984 1 0 1 0
6985 1 0 1 0
6986 1 0 1 0
6987 1 0 1 0
6988 1 0 1 0
6989 1 0 1 0
6990 1 0 1 0
6991 1 0 1 0
6992 1 0 1 0
6993 1 0 1 0
6994 1 0 1 0
6995 1 0 1 0
6996 1 0 1 0
6997 1 0 1 0
6998 1 0 1 0
6999 1 0 1 0
7000 1 0 1 0
7001 1 0 1 0
7002 1 0 1 0
7003 1 0 1 0
7004 1 0 1 0
7005 1 0 1 0
7006 1 0 1 0
7007 1 0 1 0
7008 1 0 1 0
7009 1 0 1 0
7010 1 0 1 0
7011 1 0 1 0
7012 1 0 1 0
7013 1 0 1 0
7014 1 0 1 0
7015 1 0 1 0
7016 1 0 1 0
7017 1 0 1 0
7018 1 0 1 0
7019 1 0 1 0
7020 1 0 1 0
7021 1 0 1 0
7022 1 0 1 0
7023 1 0 1 0
7024 1 0 1 0
7025 1 0 1 0
7026 1 0 1 0
7027 1 0 1 0
7028 1 0 1 0
7029 1 0 1 0
7030 1 0 1 0
7031 1 0 1 0
7032 1 0 1 0
7033 1 0 1 0
7034 1 0 1 0
7035 1 0 1 0
7036 1 0 1 0
7037 1 0 1 0
7038 1 0 1 0
7039 1 0 1 0
7040 1 0 1 0
7041 1 0 1 0
7042 1 0 1 0
7043 1 0 1 0
7044 1 0 1 0
7045 1 0 1 0
7046 1 0 1 0
7047 1 0 1 0
7048 1 0 1 0
7049 1 0 1 0
7050 1 0 1 0
7051 1 0 1 0
7052 1 0 1 0
7053 1 0 1 0
7054 1 0 1 0
7055 1 0 1 0
7056 1 0 1 0
7057 1 0 1 0
7058 1 0 1 0
7059 1 0 1 0
7060 1 0 1 0
7061 1 0 1 0
7062 1 0 1 0
7063 1 0 1 0
7064 1 0 1 0
7065 1 0 1 0
7066 1 0 1 0
7067 1 0 1 0
7068 1 0 1 0
7069 1 0 1 0
7070 1 0 1 0
7071 1 0 1 0
7072 1 0 1 0
7073 1 0 1 0
7074 1 0 1 0
7075 1 0 1 0
7076 1 0 1 0
7077 1 0 1 0
7078 1 0 1 0
7079 1 0 1 0
7080 1 0 1 0
7081 1 0 1 0
7082 1 0 1 0
7083 1 0 1 0
7084 1 0 1 0
7085 1 0 1 0
7086 1 0 1 0
7087 1 0 1 0
7088 1 0 1 0
7089 1 0 1 0
7090 1 0 1 0
7091 1 0 1 0
7092 1 0 1 0
7093 1 0 1 0
7094 1 0 1 0
7095 1 0 1 0
7096 1 0 1 0
7097 1 0 1 0
7098 1 0 1 0
7099 1 0 1 0
7100 1 0 1 0
7101 1 0 1 0
7102 1 0 1 0
7103 1 0 1 0
7104 1 0 1 0
7105 1 0 1 0
7106 1 0 1 0
7107 1 0 1 0
7108 1 0 1 0
7109 1 0 1 0
7110 1 0 1 0
7111 1 0 1 0
7112 1 0 1 0
7113 1 0 1 0
7114 1 0 1 0
7115 1 0 1 0
7116 1 0 1 0
7117 1 0 1 0
7118 1 0 1 0
7119 1 0 1 0
7120 1 0 1 0
7121 1 0 1 0
7122 1 0 1 0
7123 1 0 1 0
7124 1 0 1 0
7125 1 0 1 0
7126 1 0 1 0
7127 1 0 1 0
7128 1 0 1 0
7129 1 0 1 0
7130 1 0 1 0
7131 1 0 1 0
7132 1 0 1 0
7133 1 0 1 0
7134 1 0 1 0
7135 1 0 1 0
7136 1 0 1 0
7137 1 0 1 0
7138 1 0 1 0
7139 1 0 1 0
7140 1 0 1 0
7141 1 0 1 0
7142 1 0 1 0
7143 1 0 1 0
7144 1 0 1 0
7145 1 0 1 0
7146 1 0 1 0
7147 1 0 1 0
7148 1 0 1 0
7149 1 0 1 0
7150 1 0 1 0
7151 1 0 1 0
7152 1 0 1 0
7153 1 0 1 0
7154 1 0 1 0
7155 1 0 1 0
7156 1 0 1 0
7157 1 0 1 0
7158 1 0 1 0
7159 1 0 1 0
7160 1 0 1 0
7161 1 0 1 0
7162 1 0 1 0
7163 1 0 1 0
7164 1 0 1 0
7165 1 0 1 0
7166 1 0 1 0
7167 1 0 1 0
7168 1 0 1 0
7169 1 0 1 0
7170 1 0 1 0
7171 1 0 1 0
7172 1 0 1 0
7173 1 0 1 0
7174 1 0 1 0
7175 1 0 1 0
7176 1 0 1 0
7177 1 0 1 0
7178 1 0 1 0
7179 1 0 1 0
7180 1 0 1 0
7181 1 0 1 0
7182 1 0 1 0
7183 1 0 1 0
7184 1 0 1 0
7185 1 0 1 0
7186 1 0 1 0
7187 1 0 1 0
7188 1 0 1 0
7189 1 0 1 0
7190 1 0 1 0
7191 1 0 1 0
7192 1 0 1 0
7193 1 0 1 0
7194 1 0 1 0
7195 1 0 1 0
7196 1 0 1 0
7197 1 0 1 0
7198 1 0 1 0
7199 1 0 1 0
7200 1 0 1 0
7201 1 0 1 0
7202 1 0 1 0
7203 1 0 1 0
7204 1 0 1 0
7205 1 0 1 0
7206 1 0 1 0
7207 1 0 1 0
7208 1 0 1 0
7209 1 0 1 0
7210 1 0 1 0
7211 1 0 1 0
7212 1 0 1 0
7213 1 0 1 0
7214 1 0 1 0
7215 1 0 1 0
7216 1 0 1 0
7217 1 0 1 0
7218 1 0 1 0
7219 1 0 1 0
7220 1 0 1 0
7221 1 0 1 0
7222 1 0 1 0
7223 1 0 1 0
7224 1 0 1 0
7225 1 0 1 0
7226 1 0 1 0
7227 1 0 1 0
7228 1 0 1 0
7229 1 0 1 0
7230 1 0 1 0
7231 1 0 1 0
7232 1 0 1 0
7233 1 0 1 0
7234 1 0 1 0
7235 1 0 1 0
7236 1 0 1 0
7237 1 0 1 0
7238 1 0 1 0
7239 1 0 1 0
7240 1 0 1 0
7241 1 0 1 0
7242 1 0 1 0
7243 1 0 1 0
7244 1 0 1 0
7245 1 0 1 0
7246 1 0 1 0
7247 1 0 1 0
7248 1 0 1 0
7249 1 0 1 0
7250 1 0 1 0
7251 1 0 1 0
7252 1 0 1 0
7253 1 0 1 0
7254 1 0 1 0
7255 1 0 1 0
7256 1 0 1 0
7257 1 0 1 0
7258 1 0 1 0
7259 1 0 1 0
7260 1 0 1 0
7261 1 0 1 0
7262 1 0 1 0
7263 1 0 1 0
7264 1 0 1 0
7265 1 0 1 0
7266 1 0 1 0
7267 1 0 1 0
7268 1 0 1 0
7269 1 0 1 0
7270 1 0 1 0
7271 1 0 1 0
7272 1 0 1 0
7273 1 0 1 0
7274 1 0 1 0
7275 1 0 1 0
7276 1 0 1 0
7277 1 0 1 0
7278 1 0 1 0
7279 1 0 1 0
7280 1 0 1 0
7281 1 0 1 0
7282 1 0 1 0
7283 1 0 1 0
7284 1 0 1 0
7285 1 0 1 0
7286 1 0 1 0
7287 1 0 1 0
7288 1 0 1 0
7289 1 0 1 0
7290 1 0 1 0
7291 1 0 1 0
7292 1 0 1 0
7293 1 0 1 0
7294 1 0 1 0
7295 1 0 1 0
7296 1 0 1 0
7297 1 0 1 0
7298 1 0 1 0
7299 1 0 1 0
7300 1 0 1 0
7301 1 0 1 0
7302 1 0 1 0
7303 1 0 1 0
7304 1 0 1 0
7305 1 0 1 0
7306 1 0 1 0
7307 1 0 1 0
7308 1 0 1 0
7309 1 0 1 0
7310 1 0 1 0
7311 1 0 1 0
7312 1 0 1 0
7313 1 0 1 0
7314 1 0 1 0
7315 1 0 1 0
7316 1 0 1 0
7317 1 0 1 0
7318 1 0 1 0
7319 1 0 1 0
7320 1 0 1 0
7321 1 0 1 0
7322 1 0 1 0
7323 1 0 1 0
7324 1 0 1 0
7325 1 0 1 0
7326 1 0 1 0
7327 1 0 1 0
7328 1 0 1 0
7329 1 0 1 0
7330 1 0 1 0
7331 1 0 1 0
7332 1 0 1 0
7333 1 0 1 0
7334 1 0 1 0
7335 1 0 1 0
7336 1 0 1 0
7337 1 0 1 0
7338 1 0 1 0
7339 1 0 1 0
7340 1 0 1 0
7341 1 0 1 0
7342 1 0 1 0
7343 1 0 1 0
7344 1 0 1 0
7345 1 0 1 0
7346 1 0 1 0
7347 1 0 1 0
7348 1 0 1 0
7349 1 0 1 0
7350 1 0 1 0
7351 1 0 1 0
7352 1 0 1 0
7353 1 0 1 0
7354 1 0 1 0
7355 1 0 1 0
7356 1 0 1 0
7357 1 0 1 0
7358 1 0 1 0
7359 1 0 1 0
7360 1 0 1 0
7361 1 0 1 0
7362 1 0 1 0
7363 1 0 1 0
7364 1 0 1 0
7365 1 0 1 0
7366 1 0 1 0
7367 1 0 1 0
7368 1 0 1 0
7369 1 0 1 0
7370 1 0 1 0
7371 1 0 1 0
7372 1 0 1 0
7373 1 0 1 0
7374 1 0 1 0
7375 1 0 1 0
7376 1 0 1 0
7377 1 0 1 0
7378 1 0 1 0
7379 1 0 1 0
7380 1 0 1 0
7381 1 0 1 0
7382 1 0 1 0
7383 1 0 1 0
7384 1 0 1 0
7385 1 0 1 0
7386 1 0 1 0
7387 1 0 1 0
7388 1 0 1 0
7389 1 0 1 0
7390 1 0 1 0
7391 1 0 1 0
7392 1 0 1 0
7393 1 0 1 0
7394 1 0 1 0
7395 1 0 1 0
7396 1 0 1 0
7397 1 0 1 0
7398 1 0 1 0
7399 1 0 1 0
7400 1 0 1 0
7401 1 0 1 0
7402 1 0 1 0
7403 1 0 1 0
7404 1 0 1 0
7405 1 0 1 0
7406 1 0 1 0
7407 1 0 1 0
7408 1 0 1 0
7409 1 0 1 0
7410 1 0 1 0
7411 1 0 1 0
7412 1 0 1 0
7413 1 0 1 0
7414 1 0 1 0
7415 1 0 1 0
7416 1 0 1 0
7417 1 0 1 0
7418 1 0 1 0
7419 1 0 1 0
7420 1 0 1 0
7421 1 0 1 0
7422 1 0 1 0
7423 1 0 1 0
7424 1 0 1 0
7425 1 0 1 0
7426 1 0 1 0
7427 1 0 1 0
7428 1 0 1 0
7429 1 0 1 0
7430 1 0 1 0
7431 1 0 1 0
7432 1 0 1 0
7433 1 0 1 0
7434 1 0 1 0
7435 1 0 1 0
7436 1 0 1 0
7437 1 0 1 0
7438 1 0 1 0
7439 1 0 1 0
7440 1 0 1 0
7441 1 0 1 0
7442 1 0 1 0
7443 1 0 1 0
7444 1 0 1 0
7445 1 0 1 0
7446 1 0 1 0
7447 1 0 1 0
7448 1 0 1 0
7449 1 0 1 0
7450 1 0 1 0
7451 1 0 1 0
7452 1 0 1 0
7453 1 0 1 0
7454 1 0 1 0
7455 1 0 1 0
7456 1 0 1 0
7457 1 0 1 0
7458 1 0 1 0
7459 1 0 1 0
7460 1 0 1 0
7461 1 0 1 0
7462 1 0 1 0
7463 1 0 1 0
7464 1 0 1 0
7465 1 0 1 0
7466 1 0 1 0
7467 1 0 1 0
7468 1 0 1 0
7469 1 0 1 0
7470 1 0 1 0
7471 1 0 1 0
7472 1 0 1 0
7473 1 0 1 0
7474 1 0 1 0
7475 1 0 1 0
7476 1 0 1 0
7477 1 0 1 0
7478 1 0 1 0
7479 1 0 1 0
7480 1 0 1 0
7481 1 0 1 0
7482 1 0 1 0
7483 1 0 1 0
7484 1 0 1 0
7485 1 0 1 0
7486 1 0 1 0
7487 1 0 1 0
7488 1 0 1 0
7489 1 0 1 0
7490 1 0 1 0
7491 1 0 1 0
7492 1 0 1 0
7493 1 0 1 0
7494 1 0 1 0
7495 1 0 1 0
7496 1 0 1 0
7497 1 0 1 0
7498 1 0 1 0
7499 1 0 1 0
7500 1 0 1 0
7501 1 0 1 0
7502 1 0 1 0
7503 1 0 1 0
7504 1 0 1 0
7505 1 0 1 0
7506 1 0 1 0
7507 1 0 1 0
7508 1 0 1 0
7509 1 0 1 0
7510 1 0 1 0
7511 1 0 1 0
7512 1 0 1 0
7513 1 0 1 0
7514 1 0 1 0
7515 1 0 1 0
7516 1 0 1 0
7517 1 0 1 0
7518 1 0 1 0
7519 1 0 1 0
7520 1 0 1 0
7521 1 0 1 0
7522 1 0 1 0
7523 1 0 1 0
7524 1 0 1 0
7525 1 0 1 0
7526 1 0 1 0
7527 1 0 1 0
7528 1 0 1 0
7529 1 0 1 0
7530 1 0 1 0
7531 1 0 1 0
7532 1 0 1 0
7533 1 0 1 0
7534 1 0 1 0
7535 1 0 1 0
7536 1 0 1 0
7537 1 0 1 0
7538 1 0 1 0
7539 1 0 1 0
7540 1 0 1 0
7541 1 0 1 0
7542 1 0 1 0
7543 1 0 1 0
7544 1 0 1 0
7545 1 0 1 0
7546 1 0 1 0
7547 1 0 1 0
7548 1 0 1 0
7549 1 0 1 0
7550 1 0 1 0
7551 1 0 1 0
7552 1 0 1 0
7553 1 0 1 0
7554 1 0 1 0
7555 1 0 1 0
7556 1 0 1 0
7557 1 0 1 0
7558 1 0 1 0
7559 1 0 1 0
7560 1 0 1 0
7561 1 0 1 0
7562 1 0 1 0
7563 1 0 1 0
7564 1 0 1 0
7565 1 0 1 0
7566 1 0 1 0
7567 1 0 1 0
7568 1 0 1 0
7569 1 0 1 0
7570 1 0 1 0
7571 1 0 1 0
7572 1 0 1 0
7573 1 0 1 0
7574 1 0 1 0
7575 1 0 1 0
7576 1 0 1 0
7577 1 0 1 0
7578 1 0 1 0
7579 1 0 1 0
7580 1 0 1 0
7581 1 0 1 0
7582 1 0 1 0
7583 1 0 1 0
7584 1 0 1 0
7585 1 0 1 0
7586 1 0 1 0
7587 1 0 1 0
7588 1 0 1 0
7589 1 0 1 0
7590 1 0 1 0
7591 1 0 1 0
7592 1 0 1 0
7593 1 0 1 0
7594 1 0 1 0
7595 1 0 1 0
7596 1 0 1 0
7597 1 0 1 0
7598 1 0 1 0
7599 1 0 1 0
7600 1 0 1 0
7601 1 0 1 0
7602 1 0 1 0
7603 1 0 1 0
7604 1 0 1 0
7605 1 0 1 0
7606 1 0 1 0
7607 1 0 1 0
7608 1 0 1 0
7609 1 0 1 0
7610 1 0 1 0
7611 1 0 1 0
7612 1 0 1 0
7613 1 0 1 0
7614 1 0 1 0
7615 1 0 1 0
7616 1 0 1 0
7617 1 0 1 0
7618 1 0 1 0
7619 1 0 1 0
7620 1 0 1 0
7621 1 0 1 0
7622 1 0 1 0
7623 1 0 1 0
7624 1 0 1 0
7625 1 0 1 0
7626 1 0 1 0
7627 1 0 1 0
7628 1 0 1 0
7629 1 0 1 0
7630 1 0 1 0
7631 1 0 1 0
7632 1 0 1 0
7633 1 0 1 0
7634 1 0 1 0
7635 1 0 1 0
7636 1 0 1 0
7637 1 0 1 0
7638 1 0 1 0
7639 1 0 1 0
7640 1 0 1 0
7641 1 0 1 0
7642 1 0 1 0
7643 1 0 1 0
7644 1 0 1 0
7645 1 0 1 0
7646 1 0 1 0
7647 1 0 1 0
7648 1 0 1 0
7649 1 0 1 0
7650 1 0 1 0
7651 1 0 1 0
7652 1 0 1 0
7653 1 0 1 0
7654 1 0 1 0
7655 1 0 1 0
7656 1 0 1 0
7657 1 0 1 0
7658 1 0 1 0
7659 1 0 1 0
7660 1 0 1 0
7661 1 0 1 0
7662 1 0 1 0
7663 1 0 1 0
7664 1 0 1 0
7665 1 0 1 0
7666 1 0 1 0
7667 1 0 1 0
7668 1 0 1 0
7669 1 0 1 0
7670 1 0 1 0
7671 1 0 1 0
7672 1 0 1 0
7673 1 0 1 0
7674 1 0 1 0
7675 1 0 1 0
7676 1 0 1 0
7677 1 0 1 0
7678 1 0 1 0
7679 1 0 1 0
7680 1 0 1 0
7681 1 0 1 0
7682 1 0 1 0
7683 1 0 1 0
7684 1 0 1 0
7685 1 0 1 0
7686 1 0 1 0
7687 1 0 1 0
7688 1 0 1 0
7689 1 0 1 0
7690 1 0 1 0
7691 1 0 1 0
7692 1 0 1 0
7693 1 0 1 0
7694 1 0 1 0
7695 1 0 1 0
7696 1 0 1 0
7697 1 0 1 0
7698 1 0 1 0
7699 1 0 1 0
7700 1 0 1 0
7701 1 0 1 0
7702 1 0 1 0
7703 1 0 1 0
7704 1 0 1 0
7705 1 0 1 0
7706 1 0 1 0
7707 1 0 1 0
7708 1 0 1 0
7709 1 0 1 0
7710 1 0 1 0
7711 1 0 1 0
7712 1 0 1 0
7713 1 0 1 0
7714 1 0 1 0
7715 1 0 1 0
7716 1 0 1 0
7717 1 0 1 0
7718 1 0 1 0
7719 1 0 1 0
7720 1 0 1 0
7721 1 0 1 0
7722 1 0 1 0
7723 1 0 1 0
7724 1 0 1 0
7725 1 0 1 0
7726 1 0 1 0
7727 1 0 1 0
7728 1 0 1 0
7729 1 0 1 0
7730 1 0 1 0
7731 1 0 1 0
7732 1 0 1 0
7733 1 0 1 0
7734 1 0 1 0
7735 1 0 1 0
7736 1 0 1 0
7737 1 0 1 0
7738 1 0 1 0
7739 1 0 1 0
7740 1 0 1 0
7741 1 0 1 0
7742 1 0 1 0
7743 1 0 1 0
7744 1 0 1 0
7745 1 0 1 0
7746 1 0 1 0
7747 1 0 1 0
7748 1 0 1 0
7749 1 0 1 0
7750 1 0 1 0
7751 1 0 1 0
7752 1 0 1 0
7753 1 0 1 0
7754 1 0 1 0
7755 1 0 1 0
7756 1 0 1 0
7757 1 0 1 0
7758 1 0 1 0
7759 1 0 1 0
7760 1 0 1 0
7761 1 0 1 0
7762 1 0 1 0
7763 1 0 1 0
7764 1 0 1 0
7765 1 0 1 0
7766 1 0 1 0
7767 1 0 1 0
7768 1 0 1 0
7769 1 0 1 0
7770 1 0 1 0
7771 1 0 1 0
7772 1 0 1 0
7773 1 0 1 0
7774 1 0 1 0
7775 1 0 1 0
7776 1 0 1 0
7777 1 0 1 0
7778 1 0 1 0
7779 1 0 1 0
7780 1 0 1 0
7781 1 0 1 0
7782 1 0 1 0
7783 1 0 1 0
7784 1 0 1 0
7785 1 0 1 0
7786 1 0 1 0
7787 1 0 1 0
7788 1 0 1 0
7789 1 0 1 0
7790 1 0 1 0
7791 1 0 1 0
7792 1 0 1 0
7793 1 0 1 0
7794 1 0 1 0
7795 1 0 1 0
7796 1 0 1 0
7797 1 0 1 0
7798 1 0 1 0
7799 1 0 1 0
7800 1 0 1 0
7801 1 0 1 0
7802 1 0 1 0
7803 1 0 1 0
7804 1 0 1 0
7805 1 0 1 0
7806 1 0 1 0
7807 1 0 1 0
7808 1 0 1 0
7809 1 0 1 0
7810 1 0 1 0
7811 1 0 1 0
7812 1 0 1 0
7813 1 0 1 0
7814 1 0 1 0
7815 1 0 1 0
7816 1 0 1 0
7817 1 0 1 0
7818 1 0 1 0
7819 1 0 1 0
7820 1 0 1 0
7821 1 0 1 0
7822 1 0 1 0
7823 1 0 1 0
7824 1 0 1 0
7825 1 0 1 0
7826 1 0 1 0
7827 1 0 1 0
7828 1 0 1 0
7829 1 0 1 0
7830 1 0 1 0
7831 1 0 1 0
7832 1 0 1 0
7833 1 0 1 0
7834 1 0 1 0
7835 1 0 1 0
7836 1 0 1 0
7837 1 0 1 0
7838 1 0 1 0
7839 1 0 1 0
7840 1 0 1 0
7841 1 0 1 0
7842 1 0 1 0
7843 1 0 1 0
7844 1 0 1 0
7845 1 0 1 0
7846 1 0 1 0
7847 1 0 1 0
7848 1 0 1 0
7849 1 0 1 0
7850 1 0 1 0
7851 1 0 1 0
7852 1 0 1 0
7853 1 0 1 0
7854 1 0 1 0
7855 1 0 1 0
7856 1 0 1 0
7857 1 0 1 0
7858 1 0 1 0
7859 1 0 1 0
7860 1 0 1 0
7861 1 0 1 0
7862 1 0 1 0
7863 1 0 1 0
7864 1 0 1 0
7865 1 0 1 0
7866 1 0 1 0
7867 1 0 1 0
7868 1 0 1 0
7869 1 0 1 0
7870 1 0 1 0
7871 1 0 1 0
7872 1 0 1 0
7873 1 0 1 0
7874 1 0 1 0
7875 1 0 1 0
7876 1 0 1 0
7877 1 0 1 0
7878 1 0 1 0
7879 1 0 1 0
7880 1 0 1 0
7881 1 0 1 0
7882 1 0 1 0
7883 1 0 1 0
7884 1 0 1 0
7885 1 0 1 0
7886 1 0 1 0
7887 1 0 1 0
7888 1 0 1 0
7889 1 0 1 0
7890 1 0 1 0
7891 1 0 1 0
7892 1 0 1 0
7893 1 0 1 0
7894 1 0 1 0
7895 1 0 1 0
7896 1 0 1 0
7897 1 0 1 0
7898 1 0 1 0
7899 1 0 1 0
7900 1 0 1 0
7901 1 0 1 0
7902 1 0 1 0
7903 1 0 1 0
7904 1 0 1 0
7905 1 0 1 0
7906 1 0 1 0
7907 1 0 1 0
7908 1 0 1 0
7909 1 0 1 0
7910 1 0 1 0
7911 1 0 1 0
7912 1 0 1 0
7913 1 0 1 0
7914 1 0 1 0
7915 1 0 1 0
7916 1 0 1 0
7917 1 0 1 0
7918 1 0 1 0
7919 1 0 1 0
7920 1 0 1 0
7921 1 0 1 0
7922 1 0 1 0
7923 1 0 1 0
7924 1 0 1 0
7925 1 0 1 0
7926 1 0 1 0
7927 1 0 1 0
7928 1 0 1 0
7929 1 0 1 0
7930 1 0 1 0
7931 1 0 1 0
7932 1 0 1 0
7933 1 0 1 0
7934 1 0 1 0
7935 1 0 1 0
7936 1 0 1 0
7937 1 0 1 0
7938 1 0 1 0
7939 1 0 1 0
7940 1 0 1 0
7941 1 0 1 0
7942 1 0 1 0
7943 1 0 1 0
7944 1 0 1 0
7945 1 0 1 0
7946 1 0 1 0
7947 1 0 1 0
7948 1 0 1 0
7949 1 0 1 0
7950 1 0 1 0
7951 1 0 1 0
7952 1 0 1 0
7953 1 0 1 0
7954 1 0 1 0
7955 1 0 1 0
7956 1 0 1 0
7957 1 0 1 0
7958 1 0 1 0
7959 1 0 1 0
7960 1 0 1 0
7961 1 0 1 0
7962 1 0 1 0
7963 1 0 1 0
7964 1 0 1 0
7965 1 0 1 0
7966 1 0 1 0
7967 1 0 1 0
7968 1 0 1 0
7969 1 0 1 0
7970 1 0 1 0
7971 1 0 1 0
7972 1 0 1 0
7973 1 0 1 0
7974 1 0 1 0
7975 1 0 1 0
7976 1 0 1 0
7977 1 0 1 0
7978 1 0 1 0
7979 1 0 1 0
7980 1 0 1 0
7981 1 0 1 0
7982 1 0 1 0
7983 1 0 1 0
7984 1 0 1 0
7985 1 0 1 0
7986 1 0 1 0
7987 1 0 1 0
7988 1 0 1 0
7989 1 0 1 0
7990 1 0 1 0
7991 1 0 1 0
7992 1 0 1 0
7993 1 0 1 0
7994 1 0 1 0
7995 1 0 1 0
7996 1 0 1 0
7997 1 0 1 0
7998 1 0 1 0
7999 1 0 1 0
8000 1 0 1 0
8001 1 0 1 0
8002 1 0 1 0
8003 1 0 1 0
8004 1 0 1 0
8005 1 0 1 0
8006 1 0 1 0
8007 1 0 1 0
8008 1 0 1 0
8009 1 0 1 0
8010 1 0 1 0
8011 1 0 1 0
8012 1 0 1 0
8013 1 0 1 0
8014 1 0 1 0
8015 1 0 1 0
8016 1 0 1 0
8017 1 0 1 0
8018 1 0 1 0
8019 1 0 1 0
8020 1 0 1 0
8021 1 0 1 0
8022 1 0 1 0
8023 1 0 1 0
8024 1 0 1 0
8025 1 0 1 0
8026 1 0 1 0
8027 1 0 1 0
8028 1 0 1 0
8029 1 0 1 0
8030 1 0 1 0
8031 1 0 1 0
8032 1 0 1 0
8033 1 0 1 0
8034 1 0 1 0
8035 1 0 1 0
8036 1 0 1 0
8037 1 0 1 0
8038 1 0 1 0
8039 1 0 1 0
8040 1 0 1 0
8041 1 0 1 0
8042 1 0 1 0
8043 1 0 1 0
8044 1 0 1 0
8045 1 0 1 0
8046 1 0 1 0
8047 1 0 1 0
8048 1 0 1 0
8049 1 0 1 0
8050 1 0 1 0
8051 1 0 1 0
8052 1 0 1 0
8053 1 0 1 0
8054 1 0 1 0
8055 1 0 1 0
8056 1 0 1 0
8057 1 0 1 0
8058 1 0 1 0
8059 1 0 1 0
8060 1 0 1 0
8061 1 0 1 0
8062 1 0 1 0
8063 1 0 1 0
8064 1 0 1 0
8065 1 0 1 0
8066 1 0 1 0
8067 1 0 1 0
8068 1 0 1 0
8069 1 0 1 0
8070 1 0 1 0
8071 1 0 1 0
8072 1 0 1 0
8073 1 0 1 0
8074 1 0 1 0
8075 1 0 1 0
8076 1 0 1 0
8077 1 0 1 0
8078 1 0 1 0
8079 1 0 1 0
8080 1 0 1 0
8081 1 0 1 0
8082 1 0 1 0
8083 1 0 1 0
8084 1 0 1 0
8085 1 0 1 0
8086 1 0 1 0
8087 1 0 1 0
8088 1 0 1 0
8089 1 0 1 0
8090 1 0 1 0
8091 1 0 1 0
8092 1 0 1 0
8093 1 0 1 0
8094 1 0 1 0
8095 1 0 1 0
8096 1 0 1 0
8097 1 0 1 0
8098 1 0 1 0
8099 1 0 1 0
8100 1 0 1 0
8101 1 0 1 0
8102 1 0 1 0
8103 1 0 1 0
8104 1 0 1 0
8105 1 0 1 0
8106 1 0 1 0
8107 1 0 1 0
8108 1 0 1 0
8109 1 0 1 0
8110 1 0 1 0
8111 1 0 1 0
8112 1 0 1 0
8113 1 0 1 0
8114 1 0 1 0
8115 1 0 1 0
8116 1 0 1 0
8117 1 0 1 0
8118 1 0 1 0
8119 1 0 1 0
8120 1 0 1 0
8121 1 0 1 0
8122 1 0 1 0
8123 1 0 1 0
8124 1 0 1 0
8125 1 0 1 0
8126 1 0 1 0
8127 1 0 1 0
8128 1 0 1 0
8129 1 0 1 0
8130 1 0 1 0
8131 1 0 1 0
8132 1 0 1 0
8133 1 0 1 0
8134 1 0 1 0
8135 1 0 1 0
8136 1 0 1 0
8137 1 0 1 0
8138 1 0 1 0
8139 1 0 1 0
8140 1 0 1 0
8141 1 0 1 0
8142 1 0 1 0
8143 1 0 1 0
8144 1 0 1 0
8145 1 0 1 0
8146 1 0 1 0
8147 1 0 1 0
8148 1 0 1 0
8149 1 0 1 0
8150 1 0 1 0
8151 1 0 1 0
8152 1 0 1 0
8153 1 0 1 0
8154 1 0 1 0
8155 1 0 1 0
8156 1 0 1 0
8157 1 0 1 0
8158 1 0 1 0
8159 1 0 1 0
8160 1 0 1 0
8161 1 0 1 0
8162 1 0 1 0
8163 1 0 1 0
8164 1 0 1 0
8165 1 0 1 0
8166 1 0 1 0
8167 1 0 1 0
8168 1 0 1 0
8169 1 0 1 0
8170 1 0 1 0
8171 1 0 1 0
8172 1 0 1 0
8173 1 0 1 0
8174 1 0 1 0
8175 1 0 1 0
8176 1 0 1 0
8177 1 0 1 0
8178 1 0 1 0
8179 1 0 1 0
8180 1 0 1 0
8181 1 0 1 0
8182 1 0 1 0
8183 1 0 1 0
8184 1 0 1 0
8185 1 0 1 0
8186 1 0 1 0
8187 1 0 1 0
8188 1 0 1 0
8189 1 0 1 0
8190 1 0 1 0
8191 1 0 1 0
8192 1 0 1 0
8193 1 0 1 0
8194 1 0 1 0
8195 1 0 1 0
8196 1 0 1 0
8197 1 0 1 0
8198 1 0 1 0
8199 1 0 1 0
8200 1 0 1 0
8201 1 0 1 0
8202 1 0 1 0
8203 1 0 1 0
8204 1 0 1 0
8205 1 0 1 0
8206 1 0 1 0
8207 1 0 1 0
8208 1 0 1 0
8209 1 0 1 0
8210 1 0 1 0
8211 1 0 1 0
8212 1 0 1 0
8213 1 0 1 0
8214 1 0 1 0
8215 1 0 1 0
8216 1 0 1 0
8217 1 0 1 0
8218 1 0 1 0
8219 1 0 1 0
8220 1 0 1 0
8221 1 0 1 0
8222 1 0 1 0
8223 1 0 1 0
8224 1 0 1 0
8225 1 0 1 0
8226 1 0 1 0
8227 1 0 1 0
8228 1 0 1 0
8229 1 0 1 0
8230 1 0 1 0
8231 1 0 1 0
8232 1 0 1 0
8233 1 0 1 0
8234 1 0 1 0
8235 1 0 1 0
8236 1 0 1 0
8237 1 0 1 0
8238 1 0 1 0
8239 1 0 1 0
8240 1 0 1 0
8241 1 0 1 0
8242 1 0 1 0
8243 1 0 1 0
8244 1 0 1 0
8245 1 0 1 0
8246 1 0 1 0
8247 1 0 1 0
8248 1 0 1 0
8249 1 0 1 0
8250 1 0 1 0
8251 1 0 1 0
8252 1 0 1 0
8253 1 0 1 0
8254 1 0 1 0
8255 1 0 1 0
8256 1 0 1 0
8257 1 0 1 0
8258 1 0 1 0
8259 1 0 1 0
8260 1 0 1 0
8261 1 0 1 0
8262 1 0 1 0
8263 1 0 1 0
8264 1 0 1 0
8265 1 0 1 0
8266 1 0 1 0
8267 1 0 1 0
8268 1 0 1 0
8269 1 0 1 0
8270 1 0 1 0
8271 1 0 1 0
8272 1 0 1 0
8273 1 0 1 0
8274 1 0 1 0
8275 1 0 1 0
8276 1 0 1 0
8277 1 0 1 0
8278 1 0 1 0
8279 1 0 1 0
8280 1 0 1 0
8281 1 0 1 0
8282 1 0 1 0
8283 1 0 1 0
8284 1 0 1 0
8285 1 0 1 0
8286 1 0 1 0
8287 1 0 1 0
8288 1 0 1 0
8289 1 0 1 0
8290 1 0 1 0
8291 1 0 1 0
8292 1 0 1 0
8293 1 0 1 0
8294 1 0 1 0
8295 1 0 1 0
8296 1 0 1 0
8297 1 0 1 0
8298 1 0 1 0
8299 1 0 1 0
8300 1 0 1 0
8301 1 0 1 0
8302 1 0 1 0
8303 1 0 1 0
8304 1 0 1 0
8305 1 0 1 0
8306 1 0 1 0
8307 1 0 1 0
8308 1 0 1 0
8309 1 0 1 0
8310 1 0 1 0
8311 1 0 1 0
8312 1 0 1 0
8313 1 0 1 0
8314 1 0 1 0
8315 1 0 1 0
8316 1 0 1 0
8317 1 0 1 0
8318 1 0 1 0
8319 1 0 1 0
8320 1 0 1 0
8321 1 0 1 0
8322 1 0 1 0
8323 1 0 1 0
8324 1 0 1 0
8325 1 0 1 0
8326 1 0 1 0
8327 1 0 1 0
8328 1 0 1 0
8329 1 0 1 0
8330 1 0 1 0
8331 1 0 1 0
8332 1 0 1 0
8333 1 0 1 0
8334 1 0 1 0
8335 1 0 1 0
8336 1 0 1 0
8337 1 0 1 0
8338 1 0 1 0
8339 1 0 1 0
8340 1 0 1 0
8341 1 0 1 0
8342 1 0 1 0
8343 1 0 1 0
8344 1 0 1 0
8345 1 0 1 0
8346 1 0 1 0
8347 1 0 1 0
8348 1 0 1 0
8349 1 0 1 0
8350 1 0 1 0
8351 1 0 1 0
8352 1 0 1 0
8353 1 0 1 0
8354 1 0 1 0
8355 1 0 1 0
8356 1 0 1 0
8357 1 0 1 0
8358 1 0 1 0
8359 1 0 1 0
8360 1 0 1 0
8361 1 0 1 0
8362 1 0 1 0
8363 1 0 1 0
8364 1 0 1 0
8365 1 0 1 0
8366 1 0 1 0
8367 1 0 1 0
8368 1 0 1 0
8369 1 0 1 0
8370 1 0 1 0
8371 1 0 1 0
8372 1 0 1 0
8373 1 0 1 0
8374 1 0 1 0
8375 1 0 1 0
8376 1 0 1 0
8377 1 0 1 0
8378 1 0 1 0
8379 1 0 1 0
8380 1 0 1 0
8381 1 0 1 0
8382 1 0 1 0
8383 1 0 1 0
8384 1 0 1 0
8385 1 0 1 0
8386 1 0 1 0
8387 1 0 1 0
8388 1 0 1 0
8389 1 0 1 0
8390 1 0 1 0
8391 1 0 1 0
8392 1 0 1 0
8393 1 0 1 0
8394 1 0 1 0
8395 1 0 1 0
8396 1 0 1 0
8397 1 0 1 0
8398 1 0 1 0
8399 1 0 1 0
8400 1 0 1 0
8401 1 0 1 0
8402 1 0 1 0
8403 1 0 1 0
8404 1 0 1 0
8405 1 0 1 0
8406 1 0 1 0
8407 1 0 1 0
8408 1 0 1 0
8409 1 0 1 0
8410 1 0 1 0
8411 1 0 1 0
8412 1 0 1 0
8413 1 0 1 0
8414 1 0 1 0
8415 1 0 1 0
8416 1 0 1 0
8417 1 0 1 0
8418 1 0 1 0
8419 1 0 1 0
8420 1 0 1 0
8421 1 0 1 0
8422 1 0 1 0
8423 1 0 1 0
8424 1 0 1 0
8425 1 0 1 0
8426 1 0 1 0
8427 1 0 1 0
8428 1 0 1 0
8429 1 0 1 0
8430 1 0 1 0
8431 1 0 1 0
8432 1 0 1 0
8433 1 0 1 0
8434 1 0 1 0
8435 1 0 1 0
8436 1 0 1 0
8437 1 0 1 0
8438 1 0 1 0
8439 1 0 1 0
8440 1 0 1 0
8441 1 0 1 0
8442 1 0 1 0
8443 1 0 1 0
8444 1 0 1 0
8445 1 0 1 0
8446 1 0 1 0
8447 1 0 1 0
8448 1 0 1 0
8449 1 0 1 0
8450 1 0 1 0
8451 1 0 1 0
8452 1 0 1 0
8453 1 0 1 0
8454 1 0 1 0
8455 1 0 1 0
8456 1 0 1 0
8457 1 0 1 0
8458 1 0 1 0
8459 1 0 1 0
8460 1 0 1 0
8461 1 0 1 0
8462 1 0 1 0
8463 1 0 1 0
8464 1 0 1 0
8465 1 0 1 0
8466 1 0 1 0
8467 1 0 1 0
8468 1 0 1 0
8469 1 0 1 0
8470 1 0 1 0
8471 1 0 1 0
8472 1 0 1 0
8473 1 0 1 0
8474 1 0 1 0
8475 1 0 1 0
8476 1 0 1 0
8477 1 0 1 0
8478 1 0 1 0
8479 1 0 1 0
8480 1 0 1 0
8481 1 0 1 0
8482 1 0 1 0
8483 1 0 1 0
8484 1 0 1 0
8485 1 0 1 0
8486 1 0 1 0
8487 1 0 1 0
8488 1 0 1 0
8489 1 0 1 0
8490 1 0 1 0
8491 1 0 1 0
8492 1 0 1 0
8493 1 0 1 0
8494 1 0 1 0
8495 1 0 1 0
8496 1 0 1 0
8497 1 0 1 0
8498 1 0 1 0
8499 1 0 1 0
8500 1 0 1 0
8501 1 0 1 0
8502 1 0 1 0
8503 1 0 1 0
8504 1 0 1 0
8505 1 0 1 0
8506 1 0 1 0
8507 1 0 1 0
8508 1 0 1 0
8509 1 0 1 0
8510 1 0 1 0
8511 1 0 1 0
8512 1 0 1 0
8513 1 0 1 0
8514 1 0 1 0
8515 1 0 1 0
8516 1 0 1 0
8517 1 0 1 0
8518 1 0 1 0
8519 1 0 1 0
8520 1 0 1 0
8521 1 0 1 0
8522 1 0 1 0
8523 1 0 1 0
8524 1 0 1 0
8525 1 0 1 0
8526 1 0 1 0
8527 1 0 1 0
8528 1 0 1 0
8529 1 0 1 0
8530 1 0 1 0
8531 1 0 1 0
8532 1 0 1 0
8533 1 0 1 0
8534 1 0 1 0
8535 1 0 1 0
8536 1 0 1 0
8537 1 0 1 0
8538 1 0 1 0
8539 1 0 1 0
8540 1 0 1 0
8541 1 0 1 0
8542 1 0 1 0
8543 1 0 1 0
8544 1 0 1 0
8545 1 0 1 0
8546 1 0 1 0
8547 1 0 1 0
8548 1 0 1 0
8549 1 0 1 0
8550 1 0 1 0
8551 1 0 1 0
8552 1 0 1 0
8553 1 0 1 0
8554 1 0 1 0
8555 1 0 1 0
8556 1 0 1 0
8557 1 0 1 0
8558 1 0 1 0
8559 1 0 1 0
8560 1 0 1 0
8561 1 0 1 0
8562 1 0 1 0
8563 1 0 1 0
8564 1 0 1 0
8565 1 0 1 0
8566 1 0 1 0
8567 1 0 1 0
8568 1 0 1 0
8569 1 0 1 0
8570 1 0 1 0
8571 1 0 1 0
8572 1 0 1 0
8573 1 0 1 0
8574 1 0 1 0
8575 1 0 1 0
8576 1 0 1 0
8577 1 0 1 0
8578 1 0 1 0
8579 1 0 1 0
8580 1 0 1 0
8581 1 0 1 0
8582 1 0 1 0
8583 1 0 1 0
8584 1 0 1 0
8585 1 0 1 0
8586 1 0 1 0
8587 1 0 1 0
8588 1 0 1 0
8589 1 0 1 0
8590 1 0 1 0
8591 1 0 1 0
8592 1 0 1 0
8593 1 0 1 0
8594 1 0 1 0
8595 1 0 1 0
8596 1 0 1 0
8597 1 0 1 0
8598 1 0 1 0
8599 1 0 1 0
8600 1 0 1 0
8601 1 0 1 0
8602 1 0 1 0
8603 1 0 1 0
8604 1 0 1 0
8605 1 0 1 0
8606 1 0 1 0
8607 1 0 1 0
8608 1 0 1 0
8609 1 0 1 0
8610 1 0 1 0
8611 1 0 1 0
8612 1 0 1 0
8613 1 0 1 0
8614 1 0 1 0
8615 1 0 1 0
8616 1 0 1 0
8617 1 0 1 0
8618 1 0 1 0
8619 1 0 1 0
8620 1 0 1 0
8621 1 0 1 0
8622 1 0 1 0
8623 1 0 1 0
8624 1 0 1 0
8625 1 0 1 0
8626 1 0 1 0
8627 1 0 1 0
8628 1 0 1 0
8629 1 0 1 0
8630 1 0 1 0
8631 1 0 1 0
8632 1 0 1 0
8633 1 0 1 0
8634 1 0 1 0
8635 1 0 1 0
8636 1 0 1 0
8637 1 0 1 0
8638 1 0 1 0
8639 1 0 1 0
8640 1 0 1 0
8641 1 0 1 0
8642 1 0 1 0
8643 1 0 1 0
8644 1 0 1 0
8645 1 0 1 0
8646 1 0 1 0
8647 1 0 1 0
8648 1 0 1 0
8649 1 0 1 0
8650 1 0 1 0
8651 1 0 1 0
8652 1 0 1 0
8653 1 0 1 0
8654 1 0 1 0
8655 1 0 1 0
8656 1 0 1 0
8657 1 0 1 0
8658 1 0 1 0
8659 1 0 1 0
8660 1 0 1 0
8661 1 0 1 0
8662 1 0 1 0
8663 1 0 1 0
8664 1 0 1 0
8665 1 0 1 0
8666 1 0 1 0
8667 1 0 1 0
8668 1 0 1 0
8669 1 0 1 0
8670 1 0 1 0
8671 1 0 1 0
8672 1 0 1 0
8673 1 0 1 0
8674 1 0 1 0
8675 1 0 1 0
8676 1 0 1 0
8677 1 0 1 0
8678 1 0 1 0
8679 1 0 1 0
8680 1 0 1 0
8681 1 0 1 0
8682 1 0 1 0
8683 1 0 1 0
8684 1 0 1 0
8685 1 0 1 0
8686 1 0 1 0
8687 1 0 1 0
8688 1 0 1 0
8689 1 0 1 0
8690 1 0 1 0
8691 1 0 1 0
8692 1 0 1 0
8693 1 0 1 0
8694 1 0 1 0
8695 1 0 1 0
8696 1 0 1 0
8697 1 0 1 0
8698 1 0 1 0
8699 1 0 1 0
8700 1 0 1 0
8701 1 0 1 0
8702 1 0 1 0
8703 1 0 1 0
8704 1 0 1 0
8705 1 0 1 0
8706 1 0 1 0
8707 1 0 1 0
8708 1 0 1 0
8709 1 0 1 0
8710 1 0 1 0
8711 1 0 1 0
8712 1 0 1 0
8713 1 0 1 0
8714 1 0 1 0
8715 1 0 1 0
8716 1 0 1 0
8717 1 0 1 0
8718 1 0 1 0
8719 1 0 1 0
8720 1 0 1 0
8721 1 0 1 0
8722 1 0 1 0
8723 1 0 1 0
8724 1 0 1 0
8725 1 0 1 0
8726 1 0 1 0
8727 1 0 1 0
8728 1 0 1 0
8729 1 0 1 0
8730 1 0 1 0
8731 1 0 1 0
8732 1 0 1 0
8733 1 0 1 0
8734 1 0 1 0
8735 1 0 1 0
8736 1 0 1 0
8737 1 0 1 0
8738 1 0 1 0
8739 1 0 1 0
8740 1 0 1 0
8741 1 0 1 0
8742 1 0 1 0
8743 1 0 1 0
8744 1 0 1 0
8745 1 0 1 0
8746 1 0 1 0
8747 1 0 1 0
8748 1 0 1 0
8749 1 0 1 0
8750 1 0 1 0
8751 1 0 1 0
8752 1 0 1 0
8753 1 0 1 0
8754 1 0 1 0
8755 1 0 1 0
8756 1 0 1 0
8757 1 0 1 0
8758 1 0 1 0
8759 1 0 1 0
8760 1 0 1 0
8761 1 0 1 0
8762 1 0 1 0
8763 1 0 1 0
8764 1 0 1 0
8765 1 0 1 0
8766 1 0 1 0
8767 1 0 1 0
8768 1 0 1 0
8769 1 0 1 0
8770 1 0 1 0
8771 1 0 1 0
8772 1 0 1 0
8773 1 0 1 0
8774 1 0 1 0
8775 1 0 1 0
8776 1 0 1 0
8777 1 0 1 0
8778 1 0 1 0
8779 1 0 1 0
8780 1 0 1 0
8781 1 0 1 0
8782 1 0 1 0
8783 1 0 1 0
8784 1 0 1 0
8785 1 0 1 0
8786 1 0 1 0
8787 1 0 1 0
8788 1 0 1 0
8789 1 0 1 0
8790 1 0 1 0
8791 1 0 1 0
8792 1 0 1 0
8793 1 0 1 0
8794 1 0 1 0
8795 1 0 1 0
8796 1 0 1 0
8797 1 0 1 0
8798 1 0 1 0
8799 1 0 1 0
8800 1 0 1 0
8801 1 0 1 0
8802 1 0 1 0
8803 1 0 1 0
8804 1 0 1 0
8805 1 0 1 0
8806 1 0 1 0
8807 1 0 1 0
8808 1 0 1 0
8809 1 0 1 0
8810 1 0 1 0
8811 1 0 1 0
8812 1 0 1 0
8813 1 0 1 0
8814 1 0 1 0
8815 1 0 1 0
8816 1 0 1 0
8817 1 0 1 0
8818 1 0 1 0
8819 1 0 1 0
8820 1 0 1 0
8821 1 0 1 0
8822 1 0 1 0
8823 1 0 1 0
8824 1 0 1 0
8825 1 0 1 0
8826 1 0 1 0
8827 1 0 1 0
8828 1 0 1 0
8829 1 0 1 0
8830 1 0 1 0
8831 1 0 1 0
8832 1 0 1 0
8833 1 0 1 0
8834 1 0 1 0
8835 1 0 1 0
8836 1 0 1 0
8837 1 0 1 0
8838 1 0 1 0
8839 1 0 1 0
8840 1 0 1 0
8841 1 0 1 0
8842 1 0 1 0
8843 1 0 1 0
8844 1 0 1 0
8845 1 0 1 0
8846 1 0 1 0
8847 1 0 1 0
8848 1 0 1 0
8849 1 0 1 0
8850 1 0 1 0
8851 1 0 1 0
8852 1 0 1 0
8853 1 0 1 0
8854 1 0 1 0
8855 1 0 1 0
8856 1 0 1 0
8857 1 0 1 0
8858 1 0 1 0
8859 1 0 1 0
8860 1 0 1 0
8861 1 0 1 0
8862 1 0 1 0
8863 1 0 1 0
8864 1 0 1 0
8865 1 0 1 0
8866 1 0 1 0
8867 1 0 1 0
8868 1 0 1 0
8869 1 0 1 0
8870 1 0 1 0
8871 1 0 1 0
8872 1 0 1 0
8873 1 0 1 0
8874 1 0 1 0
8875 1 0 1 0
8876 1 0 1 0
8877 1 0 1 0
8878 1 0 1 0
8879 1 0 1 0
8880 1 0 1 0
8881 1 0 1 0
8882 1 0 1 0
8883 1 0 1 0
8884 1 0 1 0
8885 1 0 1 0
8886 1 0 1 0
8887 1 0 1 0
8888 1 0 1 0
8889 1 0 1 0
8890 1 0 1 0
8891 1 0 1 0
8892 1 0 1 0
8893 1 0 1 0
8894 1 0 1 0
8895 1 0 1 0
8896 1 0 1 0
8897 1 0 1 0
8898 1 0 1 0
8899 1 0 1 0
8900 1 0 1 0
8901 1 0 1 0
8902 1 0 1 0
8903 1 0 1 0
8904 1 0 1 0
8905 1 0 1 0
8906 1 0 1 0
8907 1 0 1 0
8908 1 0 1 0
8909 1 0 1 0
8910 1 0 1 0
8911 1 0 1 0
8912 1 0 1 0
8913 1 0 1 0
8914 1 0 1 0
8915 1 0 1 0
8916 1 0 1 0
8917 1 0 1 0
8918 1 0 1 0
8919 1 0 1 0
8920 1 0 1 0
8921 1 0 1 0
8922 1 0 1 0
8923 1 0 1 0
8924 1 0 1 0
8925 1 0 1 0
8926 1 0 1 0
8927 1 0 1 0
8928 1 0 1 0
8929 1 0 1 0
8930 1 0 1 0
8931 1 0 1 0
8932 1 0 1 0
8933 1 0 1 0
8934 1 0 1 0
8935 1 0 1 0
8936 1 0 1 0
8937 1 0 1 0
8938 1 0 1 0
8939 1 0 1 0
8940 1 0 1 0
8941 1 0 1 0
8942 1 0 1 0
8943 1 0 1 0
8944 1 0 1 0
8945 1 0 1 0
8946 1 0 1 0
8947 1 0 1 0
8948 1 0 1 0
8949 1 0 1 0
8950 1 0 1 0
8951 1 0 1 0
8952 1 0 1 0
8953 1 0 1 0
8954 1 0 1 0
8955 1 0 1 0
8956 1 0 1 0
8957 1 0 1 0
8958 1 0 1 0
8959 1 0 1 0
8960 1 0 1 0
8961 1 0 1 0
8962 1 0 1 0
8963 1 0 1 0
8964 1 0 1 0
8965 1 0 1 0
8966 1 0 1 0
8967 1 0 1 0
8968 1 0 1 0
8969 1 0 1 0
8970 1 0 1 0
8971 1 0 1 0
8972 1 0 1 0
8973 1 0 1 0
8974 1 0 1 0
8975 1 0 1 0
8976 1 0 1 0
8977 1 0 1 0
8978 1 0 1 0
8979 1 0 1 0
8980 1 0 1 0
8981 1 0 1 0
8982 1 0 1 0
8983 1 0 1 0
8984 1 0 1 0
8985 1 0 1 0
8986 1 0 1 0
8987 1 0 1 0
8988 1 0 1 0
8989 1 0 1 0
8990 1 0 1 0
8991 1 0 1 0
8992 1 0 1 0
8993 1 0 1 0
8994 1 0 1 0
8995 1 0 1 0
8996 1 0 1 0
8997 1 0 1 0
8998 1 0 1 0
8999 1 0 1 0
9000 1 0 1 0
9001 1 0 1 0
9002 1 0 1 0
9003 1 0 1 0
9004 1 0 1 0
9005 1 0 1 0
9006 1 0 1 0
9007 1 0 1 0
9008 1 0 1 0
9009 1 0 1 0
9010 1 0 1 0
9011 1 0 1 0
9012 1 0 1 0
9013 1 0 1 0
9014 1 0 1 0
9015 1 0 1 0
9016 1 0 1 0
9017 1 0 1 0
9018 1 0 1 0
9019 1 0 1 0
9020 1 0 1 0
9021 1 0 1 0
9022 1 0 1 0
9023 1 0 1 0
9024 1 0 1 0
9025 1 0 1 0
9026 1 0 1 0
9027 1 0 1 0
9028 1 0 1 0
9029 1 0 1 0
9030 1 0 1 0
9031 1 0 1 0
9032 1 0 1 0
9033 1 0 1 0
9034 1 0 1 0
9035 1 0 1 0
9036 1 0 1 0
9037 1 0 1 0
9038 1 0 1 0
9039 1 0 1 0
9040 1 0 1 0
9041 1 0 1 0
9042 1 0 1 0
9043 1 0 1 0
9044 1 0 1 0
9045 1 0 1 0
9046 1 0 1 0
9047 1 0 1 0
9048 1 0 1 0
9049 1 0 1 0
9050 1 0 1 0
9051 1 0 1 0
9052 1 0 1 0
9053 1 0 1 0
9054 1 0 1 0
9055 1 0 1 0
9056 1 0 1 0
9057 1 0 1 0
9058 1 0 1 0
9059 1 0 1 0
9060 1 0 1 0
9061 1 0 1 0
9062 1 0 1 0
9063 1 0 1 0
9064 1 0 1 0
9065 1 0 1 0
9066 1 0 1 0
9067 1 0 1 0
9068 1 0 1 0
9069 1 0 1 0
9070 1 0 1 0
9071 1 0 1 0
9072 1 0 1 0
9073 1 0 1 0
9074 1 0 1 0
9075 1 0 1 0
9076 1 0 1 0
9077 1 0 1 0
9078 1 0 1 0
9079 1 0 1 0
9080 1 0 1 0
9081 1 0 1 0
9082 1 0 1 0
9083 1 0 1 0
9084 1 0 1 0
9085 1 0 1 0
9086 1 0 1 0
9087 1 0 1 0
9088 1 0 1 0
9089 1 0 1 0
9090 1 0 1 0
9091 1 0 1 0
9092 1 0 1 0
9093 1 0 1 0
9094 1 0 1 0
9095 1 0 1 0
9096 1 0 1 0
9097 1 0 1 0
9098 1 0 1 0
9099 1 0 1 0
9100 1 0 1 0
9101 1 0 1 0
9102 1 0 1 0
9103 1 0 1 0
9104 1 0 1 0
9105 1 0 1 0
9106 1 0 1 0
9107 1 0 1 0
9108 1 0 1 0
9109 1 0 1 0
9110 1 0 1 0
9111 1 0 1 0
9112 1 0 1 0
9113 1 0 1 0
9114 1 0 1 0
9115 1 0 1 0
9116 1 0 1 0
9117 1 0 1 0
9118 1 0 1 0
9119 1 0 1 0
9120 1 0 1 0
9121 1 0 1 0
9122 1 0 1 0
9123 1 0 1 0
9124 1 0 1 0
9125 1 0 1 0
9126 1 0 1 0
9127 1 0 1 0
9128 1 0 1 0
9129 1 0 1 0
9130 1 0 1 0
9131 1 0 1 0
9132 1 0 1 0
9133 1 0 1 0
9134 1 0 1 0
9135 1 0 1 0
9136 1 0 1 0
9137 1 0 1 0
9138 1 0 1 0
9139 1 0 1 0
9140 1 0 1 0
9141 1 0 1 0
9142 1 0 1 0
9143 1 0 1 0
9144 1 0 1 0
9145 1 0 1 0
9146 1 0 1 0
9147 1 0 1 0
9148 1 0 1 0
9149 1 0 1 0
9150 1 0 1 0
9151 1 0 1 0
9152 1 0 1 0
9153 1 0 1 0
9154 1 0 1 0
9155 1 0 1 0
9156 1 0 1 0
9157 1 0 1 0
9158 1 0 1 0
9159 1 0 1 0
9160 1 0 1 0
9161 1 0 1 0
9162 1 0 1 0
9163 1 0 1 0
9164 1 0 1 0
9165 1 0 1 0
9166 1 0 1 0
9167 1 0 1 0
9168 1 0 1 0
9169 1 0 1 0
9170 1 0 1 0
9171 1 0 1 0
9172 1 0 1 0
9173 1 0 1 0
9174 1 0 1 0
9175 1 0 1 0
9176 1 0 1 0
9177 1 0 1 0
9178 1 0 1 0
9179 1 0 1 0
9180 1 0 1 0
9181 1 0 1 0
9182 1 0 1 0
9183 1 0 1 0
9184 1 0 1 0
9185 1 0 1 0
9186 1 0 1 0
9187 1 0 1 0
9188 1 0 1 0
9189 1 0 1 0
9190 1 0 1 0
9191 1 0 1 0
9192 1 0 1 0
9193 1 0 1 0
9194 1 0 1 0
9195 1 0 1 0
9196 1 0 1 0
9197 1 0 1 0
9198 1 0 1 0
9199 1 0 1 0
9200 1 0 1 0
9201 1 0 1 0
9202 1 0 1 0
9203 1 0 1 0
9204 1 0 1 0
9205 1 0 1 0
9206 1 0 1 0
9207 1 0 1 0
9208 1 0 1 0
9209 1 0 1 0
9210 1 0 1 0
9211 1 0 1 0
9212 1 0 1 0
9213 1 0 1 0
9214 1 0 1 0
9215 1 0 1 0
9216 1 0 1 0
9217 1 0 1 0
9218 1 0 1 0
9219 1 0 1 0
9220 1 0 1 0
9221 1 0 1 0
9222 1 0 1 0
9223 1 0 1 0
9224 1 0 1 0
9225 1 0 1 0
9226 1 0 1 0
9227 1 0 1 0
9228 1 0 1 0
9229 1 0 1 0
9230 1 0 1 0
9231 1 0 1 0
9232 1 0 1 0
9233 1 0 1 0
9234 1 0 1 0
9235 1 0 1 0
9236 1 0 1 0
9237 1 0 1 0
9238 1 0 1 0
9239 1 0 1 0
9240 1 0 1 0
9241 1 0 1 0
9242 1 0 1 0
9243 1 0 1 0
9244 1 0 1 0
9245 1 0 1 0
9246 1 0 1 0
9247 1 0 1 0
9248 1 0 1 0
9249 1 0 1 0
9250 1 0 1 0
9251 1 0 1 0
9252 1 0 1 0
9253 1 0 1 0
9254 1 0 1 0
9255 1 0 1 0
9256 1 0 1 0
9257 1 0 1 0
9258 1 0 1 0
9259 1 0 1 0
9260 1 0 1 0
9261 1 0 1 0
9262 1 0 1 0
9263 1 0 1 0
9264 1 0 1 0
9265 1 0 1 0
9266 1 0 1 0
9267 1 0 1 0
9268 1 0 1 0
9269 1 0 1 0
9270 1 0 1 0
9271 1 0 1 0
9272 1 0 1 0
9273 1 0 1 0
9274 1 0 1 0
9275 1 0 1 0
9276 1 0 1 0
9277 1 0 1 0
9278 1 0 1 0
9279 1 0 1 0
9280 1 0 1 0
9281 1 0 1 0
9282 1 0 1 0
9283 1 0 1 0
9284 1 0 1 0
9285 1 0 1 0
9286 1 0 1 0
9287 1 0 1 0
9288 1 0 1 0
9289 1 0 1 0
9290 1 0 1 0
9291 1 0 1 0
9292 1 0 1 0
9293 1 0 1 0
9294 1 0 1 0
9295 1 0 1 0
9296 1 0 1 0
9297 1 0 1 0
9298 1 0 1 0
9299 1 0 1 0
9300 1 0 1 0
9301 1 0 1 0
9302 1 0 1 0
9303 1 0 1 0
9304 1 0 1 0
9305 1 0 1 0
9306 1 0 1 0
9307 1 0 1 0
9308 1 0 1 0
9309 1 0 1 0
9310 1 0 1 0
9311 1 0 1 0
9312 1 0 1 0
9313 1 0 1 0
9314 1 0 1 0
9315 1 0 1 0
9316 1 0 1 0
9317 1 0 1 0
9318 1 0 1 0
9319 1 0 1 0
9320 1 0 1 0
9321 1 0 1 0
9322 1 0 1 0
9323 1 0 1 0
9324 1 0 1 0
9325 1 0 1 0
9326 1 0 1 0
9327 1 0 1 0
9328 1 0 1 0
9329 1 0 1 0
9330 1 0 1 0
9331 1 0 1 0
9332 1 0 1 0
9333 1 0 1 0
9334 1 0 1 0
9335 1 0 1 0
9336 1 0 1 0
9337 1 0 1 0
9338 1 0 1 0
9339 1 0 1 0
9340 1 0 1 0
9341 1 0 1 0
9342 1 0 1 0
9343 1 0 1 0
9344 1 0 1 0
9345 1 0 1 0
9346 1 0 1 0
9347 1 0 1 0
9348 1 0 1 0
9349 1 0 1 0
9350 1 0 1 0
9351 1 0 1 0
9352 1 0 1 0
9353 1 0 1 0
9354 1 0 1 0
9355 1 0 1 0
9356 1 0 1 0
9357 1 0 1 0
9358 1 0 1 0
9359 1 0 1 0
9360 1 0 1 0
9361 1 0 1 0
9362 1 0 1 0
9363 1 0 1 0
9364 1 0 1 0
9365 1 0 1 0
9366 1 0 1 0
9367 1 0 1 0
9368 1 0 1 0
9369 1 0 1 0
9370 1 0 1 0
9371 1 0 1 0
9372 1 0 1 0
9373 1 0 1 0
9374 1 0 1 0
9375 1 0 1 0
9376 1 0 1 0
9377 1 0 1 0
9378 1 0 1 0
9379 1 0 1 0
9380 1 0 1 0
9381 1 0 1 0
9382 1 0 1 0
9383 1 0 1 0
9384 1 0 1 0
9385 1 0 1 0
9386 1 0 1 0
9387 1 0 1 0
9388 1 0 1 0
9389 1 0 1 0
9390 1 0 1 0
9391 1 0 1 0
9392 1 0 1 0
9393 1 0 1 0
9394 1 0 1 0
9395 1 0 1 0
9396 1 0 1 0
9397 1 0 1 0
9398 1 0 1 0
9399 1 0 1 0
9400 1 0 1 0
9401 1 0 1 0
9402 1 0 1 0
9403 1 0 1 0
9404 1 0 1 0
9405 1 0 1 0
9406 1 0 1 0
9407 1 0 1 0
9408 1 0 1 0
9409 1 0 1 0
9410 1 0 1 0
9411 1 0 1 0
9412 1 0 1 0
9413 1 0 1 0
9414 1 0 1 0
9415 1 0 1 0
9416 1 0 1 0
9417 1 0 1 0
9418 1 0 1 0
9419 1 0 1 0
9420 1 0 1 0
9421 1 0 1 0
9422 1 0 1 0
9423 1 0 1 0
9424 1 0 1 0
9425 1 0 1 0
9426 1 0 1 0
9427 1 0 1 0
9428 1 0 1 0
9429 1 0 1 0
9430 1 0 1 0
9431 1 0 1 0
9432 1 0 1 0
9433 1 0 1 0
9434 1 0 1 0
9435 1 0 1 0
9436 1 0 1 0
9437 1 0 1 0
9438 1 0 1 0
9439 1 0 1 0
9440 1 0 1 0
9441 1 0 1 0
9442 1 0 1 0
9443 1 0 1 0
9444 1 0 1 0
9445 1 0 1 0
9446 1 0 1 0
9447 1 0 1 0
9448 1 0 1 0
9449 1 0 1 0
9450 1 0 1 0
9451 1 0 1 0
9452 1 0 1 0
9453 1 0 1 0
9454 1 0 1 0
9455 1 0 1 0
9456 1 0 1 0
9457 1 0 1 0
9458 1 0 1 0
9459 1 0 1 0
9460 1 0 1 0
9461 1 0 1 0
9462 1 0 1 0
9463 1 0 1 0
9464 1 0 1 0
9465 1 0 1 0
9466 1 0 1 0
9467 1 0 1 0
9468 1 0 1 0
9469 1 0 1 0
9470 1 0 1 0
9471 1 0 1 0
9472 1 0 1 0
9473 1 0 1 0
9474 1 0 1 0
9475 1 0 1 0
9476 1 0 1 0
9477 1 0 1 0
9478 1 0 1 0
9479 1 0 1 0
9480 1 0 1 0
9481 1 0 1 0
9482 1 0 1 0
9483 1 0 1 0
9484 1 0 1 0
9485 1 0 1 0
9486 1 0 1 0
9487 1 0 1 0
9488 1 0 1 0
9489 1 0 1 0
9490 1 0 1 0
9491 1 0 1 0
9492 1 0 1 0
9493 1 0 1 0
9494 1 0 1 0
9495 1 0 1 0
9496 1 0 1 0
9497 1 0 1 0
9498 1 0 1 0
9499 1 0 1 0
9500 1 0 1 0
9501 1 0 1 0
9502 1 0 1 0
9503 1 0 1 0
9504 1 0 1 0
9505 1 0 1 0
9506 1 0 1 0
9507 1 0 1 0
9508 1 0 1 0
9509 1 0 1 0
9510 1 0 1 0
9511 1 0 1 0
9512 1 0 1 0
9513 1 0 1 0
9514 1 0 1 0
9515 1 0 1 0
9516 1 0 1 0
9517 1 0 1 0
9518 1 0 1 0
9519 1 0 1 0
9520 1 0 1 0
9521 1 0 1 0
9522 1 0 1 0
9523 1 0 1 0
9524 1 0 1 0
9525 1 0 1 0
9526 1 0 1 0
9527 1 0 1 0
9528 1 0 1 0
9529 1 0 1 0
9530 1 0 1 0
9531 1 0 1 0
9532 1 0 1 0
9533 1 0 1 0
9534 1 0 1 0
9535 1 0 1 0
9536 1 0 1 0
9537 1 0 1 0
9538 1 0 1 0
9539 1 0 1 0
9540 1 0 1 0
9541 1 0 1 0
9542 1 0 1 0
9543 1 0 1 0
9544 1 0 1 0
9545 1 0 1 0
9546 1 0 1 0
9547 1 0 1 0
9548 1 0 1 0
9549 1 0 1 0
9550 1 0 1 0
9551 1 0 1 0
9552 1 0 1 0
9553 1 0 1 0
9554 1 0 1 0
9555 1 0 1 0
9556 1 0 1 0
9557 1 0 1 0
9558 1 0 1 0
9559 1 0 1 0
9560 1 0 1 0
9561 1 0 1 0
9562 1 0 1 0
9563 1 0 1 0
9564 1 0 1 0
9565 1 0 1 0
9566 1 0 1 0
9567 1 0 1 0
9568 1 0 1 0
9569 1 0 1 0
9570 1 0 1 0
9571 1 0 1 0
9572 1 0 1 0
9573 1 0 1 0
9574 1 0 1 0
9575 1 0 1 0
9576 1 0 1 0
9577 1 0 1 0
9578 1 0 1 0
9579 1 0 1 0
9580 1 0 1 0
9581 1 0 1 0
9582 1 0 1 0
9583 1 0 1 0
9584 1 0 1 0
9585 1 0 1 0
9586 1 0 1 0
9587 1 0 1 0
9588 1 0 1 0
9589 1 0 1 0
9590 1 0 1 0
9591 1 0 1 0
9592 1 0 1 0
9593 1 0 1 0
9594 1 0 1 0
9595 1 0 1 0
9596 1 0 1 0
9597 1 0 1 0
9598 1 0 1 0
9599 1 0 1 0
9600 1 0 1 0
9601 1 0 1 0
9602 1 0 1 0
9603 1 0 1 0
9604 1 0 1 0
9605 1 0 1 0
9606 1 0 1 0
9607 1 0 1 0
9608 1 0 1 0
9609 1 0 1 0
9610 1 0 1 0
9611 1 0 1 0
9612 1 0 1 0
9613 1 0 1 0
9614 1 0 1 0
9615 1 0 1 0
9616 1 0 1 0
9617 1 0 1 0
9618 1 0 1 0
9619 1 0 1 0
9620 1 0 1 0
9621 1 0 1 0
9622 1 0 1 0
9623 1 0 1 0
9624 1 0 1 0
9625 1 0 1 0
9626 1 0 1 0
9627 1 0 1 0
9628 1 0 1 0
9629 1 0 1 0
9630 1 0 1 0
9631 1 0 1 0
9632 1 0 1 0
9633 1 0 1 0
9634 1 0 1 0
9635 1 0 1 0
9636 1 0 1 0
9637 1 0 1 0
9638 1 0 1 0
9639 1 0 1 0
9640 1 0 1 0
9641 1 0 1 0
9642 1 0 1 0
9643 1 0 1 0
9644 1 0 1 0
9645 1 0 1 0
9646 1 0 1 0
9647 1 0 1 0
9648 1 0 1 0
9649 1 0 1 0
9650 1 0 1 0
9651 1 0 1 0
9652 1 0 1 0
9653 1 0 1 0
9654 1 0 1 0
9655 1 0 1 0
9656 1 0 1 0
9657 1 0 1 0
9658 1 0 1 0
9659 1 0 1 0
9660 1 0 1 0
9661 1 0 1 0
9662 1 0 1 0
9663 1 0 1 0
9664 1 0 1 0
9665 1 0 1 0
9666 1 0 1 0
9667 1 0 1 0
9668 1 0 1 0
9669 1 0 1 0
9670 1 0 1 0
9671 1 0 1 0
9672 1 0 1 0
9673 1 0 1 0
9674 1 0 1 0
9675 1 0 1 0
9676 1 0 1 0
9677 1 0 1 0
9678 1 0 1 0
9679 1 0 1 0
9680 1 0 1 0
9681 1 0 1 0
9682 1 0 1 0
9683 1 0 1 0
9684 1 0 1 0
9685 1 0 1 0
9686 1 0 1 0
9687 1 0 1 0
9688 1 0 1 0
9689 1 0 1 0
9690 1 0 1 0
9691 1 0 1 0
9692 1 0 1 0
9693 1 0 1 0
9694 1 0 1 0
9695 1 0 1 0
9696 1 0 1 0
9697 1 0 1 0
9698 1 0 1 0
9699 1 0 1 0


==> anc/src/warning.cpp <==
/* 

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/

// Code is a gift from Josh Barnes:
/* Return-Path: barnes@grape.c.u-tokyo.ac.jp
Received: from complex.c.u-tokyo.ac.jp (complex.kaneko-ken [192.168.1.1])
	by cyber.kaneko-ken (8.8.8/3.7W) with ESMTP id QAA21783
	for <roel@cyber.kaneko-ken>; Wed, 21 Oct 1998 16:55:49 +0900 (JST)
Received: from provence.c.u-tokyo.ac.jp (provence.c.u-tokyo.ac.jp [157.82.63.122])
	by complex.c.u-tokyo.ac.jp (8.8.8/3.7W) with ESMTP id QAA21031
	for <roel@cyber.c.u-tokyo.ac.jp>; Wed, 21 Oct 1998 16:56:06 +0900 (JST)
Received: from grape.c.u-tokyo.ac.jp (grape [157.82.60.48])
	by provence.c.u-tokyo.ac.jp (8.8.8/3.6W-980505) with ESMTP id QAA21212
	for <roel@cyber.c.u-tokyo.ac.jp>; Wed, 21 Oct 1998 16:52:47 +0900 (JST)
Received: (from barnes@localhost)
	by grape.c.u-tokyo.ac.jp (8.8.8/3.6W-980917) id QAA26932
	for roel@cyber.c.u-tokyo.ac.jp; Wed, 21 Oct 1998 16:55:45 +0900 (JST)
Date: Wed, 21 Oct 1998 16:55:45 +0900 (JST)
From: Josh Barnes <barnes@grape.c.u-tokyo.ac.jp>
Message-Id: <199810210755.QAA26932@grape.c.u-tokyo.ac.jp>
To: roel@cyber.c.u-tokyo.ac.jp
Subject: error.c
*/

/* Roeland changed "eprintf" to "warning" */

/*
 * ERROR.C: routines to report errors, etc.
 */

#include <stdarg.h>
#include <stdio.h>
#include <stdlib.h>
#include "warning.h"

int Quiet=0;

/*
 * ERROR: scream and die quickly.
 */

void error(char * fmt, ...)
{
    va_list ap;

    va_start(ap, fmt);
    vfprintf(stderr, fmt, ap);		/* invoke interface to printf       */
    fprintf(stderr,"\n");     /* automatic \n by Roeland */
    fflush(stderr);			/* drain std error buffer 	    */
    va_end(ap);
    exit(1);				/* quit with error status	    */
}

/*
 * EPRINTF: scream, but don't die yet.
 * Roeland changed this to "warning" (21/10/1998)
 * and added an automatic "\n"
 */

void warning(char * fmt, ...)
{
  va_list ap;
  if (Quiet) return;
  
  va_start(ap, fmt);
  vfprintf(stderr, fmt, ap);		/* invoke interface to printf       */
  fprintf(stderr,"\n");     /* automatic \n by Roeland */
  fflush(stderr);			/* drain std error buffer 	    */
  va_end(ap);
}

#ifdef TESTBED

main(int argc, char * argv[])
{
    eprintf("warning: foo=%f\tbar=%d\tfum=\"%s\"\n", 3.1415, 32768, "waldo");
    error("error: foo=%f\tbar=%d\tfum=\"%s\"\n", 3.1415, 32768, "waldo");
}

#endif


==> anc/src/warning.h <==
/* 

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/
#ifndef WARNING_H_
#define WARNING_H_

#define MEMORYCHECK(x) if ((x)==NULL) {   fprintf(stderr, "Out of Memory error in "#x" \n");  exit(0); }

#define UNIDENTIFIED 2353996
//static int last_value=UNIDENTIFIED;
/*#define WATCH(x) if (last_value==UNIDENTIFIED) {   last_value=x; 
} else { if (x!=last_value) { fprintf(stderr,"WATCH value changed. Suspending execution. \n Interrupt within debugger to examine position in program.\n"); 
				 last_value=x; 
				 while(1);
	   } else { 
		      last_value=x;
	   } 
	   }*/


/* These functions were a gift from Josh Barnes */
/* I changed the name "eprintf" to "warning" */

#ifdef __cplusplus 
extern "C" { 
#endif

void error(char *, ...);
void warning(char *, ...);

#ifdef __cplusplus
}
#endif

#endif


==> anc/src/x11graph.cpp <==
/*

Copyright 1995-2006 Roeland Merks, Maarten Boerlijst (probably)

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/

// This graphics code derives from C code circulating in Utrecht
// University´s Theoretical Biology group around 1995, which was
// (probably) written by Maarten Boerlijst

#include <stdio.h>
#include <unistd.h>
#include <X11/Xlib.h>
#include <X11/Xutil.h>
#include <X11/keysym.h>
#include <X11/cursorfont.h>
#include <math.h>
#include <malloc.h>
#include <stdlib.h>
#include <unistd.h>
#include <sys/types.h>
#include <sys/stat.h>
#include <fcntl.h>
#include <cstring>
#include <errno.h>
#include <png.h>
#include "sticky.h"
#include "x11graph.h"
#include "parameter.h"
#include "output.h"
#include <iostream>
#include <string>

extern Parameter par;
extern int errno;

using namespace std;

X11Graphics::X11Graphics(int xsize, int ysize, const char *movie_file) : Graphics() {

  // initialisation of data members
  count=0;
  title=strdup("Cellular Potts");
  server = 0;
  display = 0;
  visual_list = 0;
  colors = 0;
  xfield=xsize;
  yfield=ysize;

  pseudoCol8=1;

  old_window_name=0;

  // X11Graphics Initialisation
  // Open window, etc.
  if (par.graphics)
    InitGraphics(xfield, yfield);

  if (par.store) {
    if (movie_file) {
      movie_file_name=strdup(movie_file);
      store=true;
      InitStore();
    }
    else
      store=false;
    // NB dropped default movie name "showbeast.mov"
    // No movie name given, no movie written.
  } else {
    store=false;
  }

  // movie data will also be used for writing images
  movie_data=(unsigned char *)malloc(xfield*yfield*sizeof(unsigned char));

}

X11Graphics::~X11Graphics(void) {

  CloseGraphics();
  free(title);

  if (store) {
    free(film);
  }
  if (store)
    if (compressed_movie_p)
      pclose(movie_fp);
    else
      fclose(movie_fp);

}

void X11Graphics::BeginScene(void) {
  // nothing
}

void X11Graphics::EndScene(void)
{
  if (par.graphics) {
#ifdef USE_XSHM
    if (shm) {// shared memory extension available?
       XShmPutImage(display,window,windowGC,image,0,0,0,0,image->width,image->height,0);
    }
    else
#endif
      XPutImage(display,window,windowGC,image,0,0,0,0,image->width,image->height);
    }

  static int thetime=0;
  if (store && !(thetime++ % par.storage_stride) )
    StoreCompPict();

}

#define NOPVM
#ifndef NOPVM
void X11Graphics::SendScene() {

  SendPicture(image_data,xfield,yfield);
}

void X11Graphics::ReceiveScene(int machineindex, int beastindex, int ndish) {

  int sizex,sizey;
  char *picture;
  int xpos,ypos;
  int i,j;
  int xdim;

 /*  ComputeDimensions(&xdim,&ydim); */
  xdim=(int)(sqrt((float)(ndish)-1.))+1;

  /* Receive the picture */
  picture=ReceivePicture(&sizex,&sizey,machineindex);

  /* position of this scene in the big picture */
  xpos=(beastindex%xdim)*sizex;
  ypos=(beastindex/xdim)*sizey;

  printf("xp: %d, yp: %d\n",xpos,ypos);

  /* Copy the picture in the display window */
  for (i=0;i<sizex;i++)
    for (j=0;j<sizey;j++) {
      if (pseudoCol8)
	image_data[xpos+i+xdim*sizey*(ypos+j)]=picture[j+ i*sizex ];
      else
	XPutPixel(image,xpos+i,ypos+j,colors[picture[j+i*sizex]].pixel);
      }
  /* And redraw the window .... */
  DrawScene();
}




void X11Graphics::ReceiveScene1(int machineindex, int beastindex, int ndish) {

  int sizex,sizey;
  char *picture;
  int xpos,ypos;
  int i,j;



  /* Receive the picture */
  picture=ReceivePicture(&sizex,&sizey,machineindex);

  /* position of this scene in the big picture */
  xpos=0;
  ypos=0;

  /* Copy the picture in the display window */
  for (i=0;i<sizex;i++)
    for (j=0;j<sizey;j++)
      image_data[xpos+i+sizey*(ypos+j)]=picture[j+ i*sizex ];

  /* And redraw the window .... */
  DrawScene();

}
#endif

void X11Graphics::ReadColorTable(XColor *cols)
{
   int i;
   int p,q,r;
   char name[50];
   FILE *fpc;

   sprintf(name,"default.ctb");
     if ((fpc = fopen(name,"r")) == NULL) {
     char *message=(char *)malloc(200*sizeof(char));
     if (message==0) {
       throw "Memory panic in X11Graphics::ReadColorTable\n";
     }
     snprintf(message,199,"X11Graphics::ReadColorTable: Colormap '%s' not found.",name);
     //cerr << message << endl;
     throw(message);

   }
     while (fscanf(fpc,"%d",&i) != EOF) {
         fscanf(fpc,"%d %d %d\n",&p,&q,&r);
           cols[i].red=p;//*255;
         cols[i].green=q;//*255;
         cols[i].blue=r;//*255;
   }
    // for (int j=0;j<=i;j++){
    //   cout << j << " " <<   cols[j].red << " " <<cols[j].green << " " << cols[j].blue << endl;
    // }

    // exit(1);

     fclose(fpc);

}

void X11Graphics::MakeColorMap()
{
  int i,colormap_size;

  //colormap_size = DisplayCells(display, screen);
  colormap_size=1025;

  if ((colors = (XColor *)malloc(colormap_size*sizeof(XColor))) == NULL) {
    fprintf(stderr, "No memory for setting up colormap\n");
    exit(1);
  }
  for (i=0; i < colormap_size; i++) {
    colors[i].pixel = i;
    colors[i].flags = DoRed | DoGreen | DoBlue;
  }
  XQueryColors(display,DefaultColormap(display,screen),
	       colors,colormap_size);
  ReadColorTable(colors);
  if (pseudoCol8) {
    new_colormap = XCreateColormap(display,
				   RootWindow(display,screen),
				   DefaultVisual(display,screen),
				   AllocAll);
    XStoreColors(display,new_colormap,colors,colormap_size);
    //free(colors);
  } else {
    new_colormap = XDefaultColormap(display,screen);
    for (i=0; i <= 255 && i < colormap_size; i++)
      XAllocColor(display,new_colormap,&colors[i]);
  }
}


int X11Graphics::GetXYCoo(int *X, int *Y)
{
#define KEYBUFSIZE 10
  char keybuffer[KEYBUFSIZE];
  int bufsize=KEYBUFSIZE;
  static unsigned int oldwidth=0,oldheight=0;

  KeySym key;
  XComposeStatus cs;



  if (par.graphics) {

    /* initialise oldwidth and oldheight */
    if (oldwidth==0 && oldheight==0) {
      int di;
      unsigned int dui;
      Window dw;
      XGetGeometry(display,window,&dw,&di,&di,&oldwidth,&oldheight,&dui,&dui);
    }

    while (XEventsQueued(display,QueuedAfterFlush) > 0) {
      XNextEvent(display, &event);
      if (event.xany.window == window)
	switch (event.type) {
	case Expose:
	  EndScene();
	  return 0;
	  break;
	case KeyPress:
	  XLookupString(&event.xkey,keybuffer,bufsize,&key,&cs);
	  return (int)keybuffer[0];
	  break;
	case MotionNotify:
	  *X = event.xmotion.x;
	  *Y = event.xmotion.y;
	  return MOTION;
	case ButtonPress:
	  *X = event.xbutton.x;
	  *Y = event.xbutton.y;
	  switch (event.xbutton.button) {
	  case Button1:
	    return 1;
	    break;
	  case Button2:
	    return 2;
	    break;
	  case Button3:
	    return 3;
	    break;
	  }
	  break;
	case ConfigureNotify:
	  if ((unsigned int)event.xconfigure.width != oldwidth ||
	      (unsigned int)event.xconfigure.height != oldheight) {
	    *X=event.xconfigure.width;
	    *Y=event.xconfigure.height;
	    oldwidth=*X;
	    oldheight=*Y;
	    Resize();
	    return RESIZE;
	  }
	  break;
	default:
	  return 0;
	  break;
	}
    }
  } else return 0;
  return 0;
}




int X11Graphics::XExposep() {

  if (par.graphics)

    if (event.xany.window == window)

      switch (event.type) {
      case Expose:
	if (event.xexpose.count == 0)
	  return TRUE;

	/* else: go on and return FALSE */

      default:
	return FALSE;
	break;
      }

  return FALSE;

}



int X11Graphics::GetHeight(Window w) {
  int di;
  unsigned int dui;
  Window dw;
  unsigned int height;
  XGetGeometry(display,w,&dw,&di,&di,&dui,&height,&dui,&dui);
  return (int)height;
}


char *X11Graphics::ChangeTitle (const char *message) {

  /* Change name of window: */
  if (!XFetchName(display, window, &old_window_name)) {

    /* Window's name fetch unsuccessful, write message to terminal. */
    fprintf(stdout,"%s\n",message);

  } else {

    /* Write message in window title */
    XStoreName(display,window,message);

  }

  XFlush(display);
  return old_window_name;

}

void X11Graphics::RecoverTitle(void) {

  if (old_window_name) {
    ChangeTitle(old_window_name);
    free(old_window_name);
    old_window_name=0;
  }

}


void X11Graphics::InitGraphics(int xsize, int ysize)
{
  char **argv=0;
  int i;
  hsize=xfield=xsize;
  vsize=yfield=ysize;


  if (par.graphics) {
    if (!display)
      display = XOpenDisplay(server);
    if (!display) {
      printf("Failed to open display connection to %s\n",
	     XDisplayName(server));
      exit(0);
    }
    screen = DefaultScreen(display);
    visual_info.screen = screen;
    if (!visual_list)
      visual_list = XGetVisualInfo(display,VisualScreenMask,&visual_info,&i);

    if (pseudoCol8 && XMatchVisualInfo(display,screen,8,PseudoColor,&visual_info)) {
      visual = visual_info.visual;
      depth = visual_info.depth;
      if (VERBOSE) printf("Got PseudoColor with Depth %d\n",depth);
    }else{
      pseudoCol8 = 0;
      visual = XDefaultVisual(display, screen);
      depth = XDefaultDepth(display, screen);
      if (VERBOSE) printf("Got default Visual with Depth %d\n",depth);
    }
    colourclass = visual->c_class;
    if (depth == 1) color_screen = 0;
    else if (colourclass == GrayScale) color_screen = 0;
    else if (colourclass == PseudoColor) color_screen = 1;
    else if (colourclass == DirectColor) color_screen = 1;
    else if (colourclass == TrueColor) color_screen = 1;
    else if (colourclass == StaticColor) color_screen = 1;
    else if (colourclass == StaticGray) color_screen = 1;
    hint.x = 0; hint.y = 0;
    hint.width = hsize; hint.height = vsize;
    hint.min_width=xfield;
    hint.min_height=yfield;
    hint.flags = PPosition | PSize | PMinSize;

    if (!colors)
      MakeColorMap();
    black = BlackPixel(display, screen);
    white = WhitePixel(display, screen);
    background = white;
    foreground = black;

    setattributes.colormap = new_colormap;
    setattributes.background_pixel = WhitePixel(display,screen);
    background=0;

    setattributes.border_pixel = BlackPixel(display,screen);

    window = XCreateWindow(display,
			   DefaultRootWindow(display), hint.x, hint.y,
			   hint.width, hint.height, 5 , depth,
			   InputOutput, visual,
			   CWColormap | CWBackPixel | CWBorderPixel,
			   &setattributes);
    XSetStandardProperties(display, window, title, title,
			   None, argv, 0, &hint);
    XGetWindowAttributes(display,window,&attributes);

    if (DoesBackingStore(DefaultScreenOfDisplay(display))) {
      setattributes.backing_store = WhenMapped;
      XChangeWindowAttributes(display,window,CWBackingStore,&setattributes);

    }

    windowGC = XCreateGC(display, window, 0, 0);
    XSetBackground(display, windowGC, background);
    XSetForeground(display, windowGC, foreground);
    XSetLineAttributes(display,windowGC,1,LineSolid,CapRound,JoinRound);

    XSelectInput(display, window, ButtonPressMask | ExposureMask | KeyPressMask | StructureNotifyMask);

    XMapRaised(display, window);
    XNextEvent(display, &event);
  }

  // Try to attach to shared memory

#ifdef USE_XSHM
  if (XShmQueryExtension(display)) {
    printf("Shared memory extension will be used\n");
    shm=1;
  }
#endif
  //shm=0;
  printf("store %d, graphics %d\n",store,par.graphics);
  printf("depth/8 = %d\n",depth/8);
  if (pseudoCol8) {
    image_data = (char *)malloc(xfield*yfield*sizeof(char));
    for (int i=0;i<xfield*yfield;i++) {
      image_data[i]=1;
    }
  } else {
    // True color visuals
    image_data = (char *)malloc(xfield*yfield*sizeof(char)*6);
    for (int i=0;i<xfield*yfield*6;i++) {
      image_data[i]=1;
    }
  }
  //  if (pseudoCol8) {
  //  movie_data=image_data;
  //} else {
  //}
  if (image_data == NULL) printf("Error in memory allocation\n");

#ifdef USE_XSHM
  if (graphics && shm) {

    image = XShmCreateImage(display, visual, depth, ZPixmap, NULL, &shminfo,  xfield, yfield);
    // Allocate shared memory
    shminfo.shmid = shmget (IPC_PRIVATE,
			    image->bytes_per_line *image->height,
			    IPC_CREAT|0777);

    // Attach the shared memory segment to the process
    shminfo.shmaddr = image->data = shmat (shminfo.shmid, 0, 0);


    // Reading and writing to the shm will be made possible
    shminfo.readOnly = False;

    if (!XShmAttach (display, &shminfo)) {
      printf("Warning: shared memory extension is available, but allocation of \n shared memory segment failed... Reverting to private memory. \n This is not problematic, but it will be a bit slower.\n");
      shm=0;

    } else {

      printf("Successfully prepared for using shared memory.\n");
    }


  } else { // Shared memory is unavailable
#endif

    if (pseudoCol8) {
      image_data = (char *)malloc(xfield*yfield*sizeof(char));
    } else {
      // True color visuals
      image_data = (char *)malloc(xfield*yfield*sizeof(char)*6);
    }
    if (image_data == NULL) {

      printf("Error in memory allocation\n");
      exit (1);
    }

    // Create XImage structure
    if (par.graphics) {
      image = XCreateImage(display, visual, depth, ZPixmap,
			   0, image_data, xfield, yfield, 8, 0);
      // Clear image
      for (int x=0;x<xfield;x++) {
	for (int y=0;y<yfield;y++) {
	XPutPixel(image,x,y,colors[0].pixel);
	}
      }
    }


#ifdef USE_XSHM
  }
#endif

  // Wait for MapNotify event

  for(;;) {
    XEvent e;
    XNextEvent(display, &e);
    if (e.type == MapNotify)
      break;
  }

  printf("MapNotify Event passed\n");
}

void X11Graphics::CloseGraphics()
{
/* Free the memory that was allocated in InitGraphics */
  if (par.graphics) {
    XClearWindow(display,window);
    XDestroyImage(image);
  }

  if (par.graphics) {
    XFreeGC(display,windowGC);
    XDestroyWindow(display,window);
    XCloseDisplay(display);
  }
}




void X11Graphics::Point( int color, int x, int y)
{
  // The following is not necessary for 8-bits graphics
  // therefore I commented it out.
  // if (pseudoCol8) {

  //  (image_data)[i+j*xfield] = (char)color;
  //} else {
  if (color<0) color=0;
  // cout << colors[color].red << " " << colors[color].green << " " << colors[color].blue << endl;
  if (par.graphics)
    XPutPixel(image,x,y,colors[color].pixel);
  movie_data[x+y*xfield]=(unsigned char)color;
  //}
}

// void X11Graphics::Line ( int x1, int y1,int x2,int y2,int colour )
// {
//   // Usage of Lines in movies is not (yet) implemented
//   if (par.graphics) {
//     XSetForeground(display, windowGC, colour);
//     XDrawLine(display,window,windowGC,x1,y1,x2,y2);
//     XSetForeground(display, windowGC, foreground);
//   }
//   }

void X11Graphics::Line(  int x0, int y0,int x1,int y1,int color ) {

  // Bresenham's line algorithm
  // See http://www.fact-index.com/b/br/bresenham_s_line_algorithm_c_code.html

  // Provided to supply a line drawing algorithm that allows
  // for writing the lines to a picture or a movie

  // (and I need Bresenham for the Lacunae measurement algorithm, and
  // want to see whether it works correctly :-) and it does :-)!
  int i;
  int steep = 1;
  int sx, sy;  /* step positive or negative (1 or -1) */
  int dx, dy;  /* delta (difference in X and Y between points) */
  int e;

  /* * inline swap. On some architectures, the XOR trick may be faster */
  int tmpswap;
#define SWAP(a,b) tmpswap = a; a = b; b = tmpswap;

  /* * optimize for vertical and horizontal lines here */
  dx = abs(x1 - x0);
  sx = ((x1 - x0) > 0) ? 1 : -1;
  dy = abs(y1 - y0);
  sy = ((y1 - y0) > 0) ? 1 : -1;
  if (dy > dx) {
    steep = 0;
    SWAP(x0, y0);
    SWAP(dx, dy);
    SWAP(sx, sy);
  }
  e = (dy << 1) - dx;
  for (i = 0; i < dx; i++) {
    if (steep) {
      // cout << x0 << " " << y0 << endl;
      // if (x0>0 && x0<xfield && y0>0 && y0<yfield)
      Point(color,x0,y0);
    } else {
      // if (x0>0 && x0<xfield && y0>0 && y0<yfield)
      Point(color,y0,x0);
    }
    while (e >= 0) {
      y0 += sy; e -= (dx << 1);
    }
    x0 += sx; e += (dy << 1);
  }
}

void X11Graphics::Arrow( int x1, int y1,int x2,int y2,int colour ) {
  if (x1>=0 && x1<=xfield && x2>=0 && x2<=xfield &&y1>=0 && y1<=xfield &&y2>=0 && y2<=xfield){

Line( x1, y1, x2, y2, colour);
int b1=(int) 2*sqrt(2)*(x1-x2-y1+y2)/((sqrt(pow(x2-x1,2)+pow(y2-y1,2))));
int b2=(int) 2*sqrt(2)*(x1-x2+y1-y2)/((sqrt(pow(x2-x1,2)+pow(y2-y1,2))));
int c1=(int) 2*sqrt(2)*(x1-x2+y1-y2)/((sqrt(pow(x2-x1,2)+pow(y2-y1,2))));
int c2=(int) 2*sqrt(2)*(-x1+x2+y1-y2)/((sqrt(pow(x2-x1,2)+pow(y2-y1,2))));
Line(x2,y2,x2+b1,y2+b2,colour);
Line(x2,y2,x2+c1,y2+c2,colour);}
}
// Plot a field of values in this window,
// assuming they have the same dimensions
void X11Graphics::Field (const int **r, int mag) {
  for (int x=0;x<xfield;x++) {
    for (int y=0;y<yfield;y++) {
      Point(r[x/mag][y/mag],x,y);

    }
  }
  if (par.graphics)
    EndScene();
}



void X11Graphics::InitStore(void)
{
  //  short col[256*3];
  int pars[3];
  //FILE *fpc;
  //  if (!par.graphics)
  //  InitGraphics(xfield, yfield);
  // NB: movie data is always allocated in constructor, so we can write images
  film = (unsigned char *)malloc(2*xfield*yfield*sizeof(unsigned char));

  if (FileExistsP(movie_file_name)) {
    std::cerr << "Refusing to overwrite movies. \n Please remove or rename file "
	 << movie_file_name << " and try again.\n";
    exit(1);
  }

  // check if user wants a compressed movie
  if (strstr(movie_file_name,".gz")) {
    // yes, found ".gz", open a pipe to gzip
    fprintf(stderr,"Writing compressed movie\n");
    char *command=(char *)malloc(1000*sizeof(char));
    snprintf(command,1000,"gzip -c > %s",movie_file_name);
    movie_fp=popen(command,"w");
    free(command);
    compressed_movie_p=true;
  } else {
    fprintf(stderr,"Writing uncompressed movie\n");
    movie_fp=fopen(movie_file_name,"w");
    compressed_movie_p=false;
  }

  if (movie_fp==NULL) {
    char *error_message=(char *)malloc(200*sizeof(char));
    snprintf(error_message,199,"In X11Graphics::InitStore, %s\n",
	     movie_file_name);
    perror(error_message);
    free(error_message);
    exit(1);
  }

  pars[0] = (int)yfield;
  pars[1] = (int)xfield;
  printf("%d %d\n",yfield,xfield);
  fwrite(pars,sizeof(int),2,movie_fp);

}



int X11Graphics::DetectControl()
{
  int mouse = 0;
  if (par.graphics) {
    while (XEventsQueued(display,QueuedAfterFlush) > 0) {
      XNextEvent(display, &event);
      switch (event.type) {
      case Expose:
	EndScene();
	break;
      case VisibilityNotify:
	EndScene();
	break;
      case ButtonPress:
        mouse   = 1;
	break;
      default:
	break;
      }
    }
  }
  return (mouse);

}

void X11Graphics::StoreCompPict(void)
{
  int dist;
  long k,t=0,params[5];

  if ( store ) {

    dist=1;t=0;

    for (k=1;k<xfield*yfield;k++) {
      if (dist == 255 || (movie_data)[k] != (movie_data)[k-1]) {
	film[t++] = (unsigned char)dist;
	film[t++] = (movie_data)[k-1];
	dist =1;
      }
      else
	++dist;
    }
    film[t++] = (unsigned char)dist;
    film[t++] = (movie_data)[k-1];
    params[0]=yfield;
    params[1]=xfield;
    params[2]=0;
    params[3]=0;
    params[4]=(long)(t/2);

    // Appending to a file using open is very unsafe
    // over NFS. Indeed the files are corrupted.
    // It is safer to open the file only once and to keep the
    // file descriptor in a static int.

    // RM. 14/05/03

    // AND, from now on we will be using fread and fwrite. Much
    // safer. (Less efficient?)

    // RM. 14/05/03

    //lseek(fps,0L,2);

    fwrite(params,sizeof(long),5,movie_fp);
    fwrite(film,sizeof(unsigned char),t,movie_fp);
    fflush(movie_fp);
    //close(fps);
    ++count;
  }
}


// testbed
/*
  int main(int argc, char *argv[]) {

  int s=50;
  X11Graphics *g=new X11Graphics[100](s,s);

  sleep(2);
  for (int c=0; c<100;c++) {
    for (int i=0;i<s*s;i++) {
      //g.Point((int)(sin(((double)i)/5000.)*127)+127, i%s, i/s);
      g[c].Point(c, i%s, i/s);
    }
    g[c].EndScene();
  }

  while(1);

  delete[] g;

  }*/


int X11Graphics::LineClearP(char direction,int pos, int cropcol) {

  /* returns TRUE if no pixels of this line are occupied by a cell */
  int x,y;

  if (direction=='x') {
    for (y=1;y<yfield-1;y++)
      if (XGetPixel(image, pos, y)!=colors[cropcol].pixel)
	return false;
  } else
    if (direction=='y') {
      for (x=1;x<xfield-1;x++)
	if (XGetPixel(image, x, pos)!=colors[cropcol].pixel)
	  return false;
    } else {
      char *error=(char *)malloc(200*sizeof(char));
      snprintf(error,199,"LineClearP error: %c is an unknown option.",direction);
      throw (error);
      exit(1);
    }

  return true;

}

LineType X11Graphics::CropSize(void) {

  /* Returns the upper left and the lower right coordinates
     of the beast */

  LineType CropSize;
  int x,y;

  for (x=1;x<xfield-1;x++)
    if (!LineClearP('x',x)) {
      CropSize.x1=x;
      break;
    }

  for (y=1;y<yfield-1;y++)
    if (!LineClearP('y',y)) {
      CropSize.y1=y;
      break;
    }

  for (x=xfield-1;x>0;x--)
    if (!LineClearP('x',x)) {
      CropSize.x2=x;
      break;
    }

  for (y=yfield-1;y>0;y--)
    if (!LineClearP('y',y)) {
      CropSize.y2=y;
      break;
    }

  return CropSize;

}

Coordinate X11Graphics::ReplaceBeast(Coordinate old_size,Coordinate new_size) {

  Coordinate offset;
  int x,y,button;
  Cursor hand;

  offset.x=0;
  offset.y=0;

  /* Change name of window: */
  ChangeTitle("Replace beast, please.");

  XSetBackground(display, windowGC, WhitePixel(display, screen));
  XSetForeground(display, windowGC, BlackPixel(display, screen));
  XClearWindow(display,window);
  XDrawRectangle(display,window,windowGC,offset.x,offset.y,old_size.x,old_size.y);
  XFlush(display);

  XSelectInput(display, window, ButtonPressMask | PointerMotionMask);

  hand=XCreateFontCursor(display, XC_hand1);

  XGrabPointer(display,window,TRUE,ButtonPressMask | PointerMotionMask, GrabModeAsync,GrabModeAsync,window, hand,CurrentTime);

  while ((button=GetXYCoo(&x,&y))!=1) {
    if (button==MOTION) {

      if (x+old_size.x < new_size.x)
	offset.x=x;
      if (y+old_size.y < new_size.y)
	offset.y=y;

      XClearWindow(display, window);
      XDrawRectangle(display,window,windowGC,offset.x,offset.y,old_size.x,old_size.y);
      XFlush(display);



    }
  }

  XUngrabPointer(display,CurrentTime);
  RecoverTitle();

  XSelectInput(display, window, ButtonPressMask | KeyPressMask |
		 ExposureMask | StructureNotifyMask);

  return offset;
}


void X11Graphics::Resize(void) {

#ifdef USE_XSHM
  extern int shm;
  extern XShmSegmentInfo shminfo;
#endif
  unsigned int newheight, newwidth;

  // some dummy variables:
  int di;
  unsigned int dui;
  Window dw;


  // Get rid of pending events
  // many resize events are generated during a resize
  sleep(1);

  while (XEventsQueued(display,QueuedAfterFlush) > 0) {
    XNextEvent(display, &event);
  }

  //  do  {
  //  sleep(1);
  //} while (GetXYCoo(&x,&y)==RESIZE);

  // Get the geometry
  XGetGeometry(display,window,&dw,&di,&di,&newwidth,&newheight,&dui,&dui);
  printf("%d %d\n",newwidth, newheight);

  int old_xfield=xfield;
  int old_yfield=yfield;
  xfield=newwidth;
  yfield=newheight;

  printf("New xfield: %d, yfield: %d\n",xfield,yfield);

#ifdef USE_XSHM
  if (!shm) {
#endif


#ifdef USE_XSHM
  } else {

    // Shared memory was used
    // Destroy memory segment and XImage

    XShmDetach(display, &shminfo);
    XDestroyImage(image);
    shmdt(shminfo.shmaddr);
    shmctl(shminfo.shmid, IPC_RMID, 0);

    // Generate new segment and attach to it
    shminfo.shmid = shmget (IPC_PRIVATE,
			    image->bytes_per_line * image->height, IPC_CREAT|0777);


  }
#endif

  if (
#ifdef USE_XSHM
      shm ||
#endif
      image_data != NULL) {

    // New Image
#ifdef USE_XSHM
    if (!shm) {
#endif
      char *new_image_data = (char *)malloc(xfield*yfield*sizeof(char)*depth);
      XImage *new_image = XCreateImage(display, visual, depth, ZPixmap,
			   0, new_image_data, xfield, yfield, 8, 0);
      // Clear new image
      for (int x=0;x<xfield;x++) {
	for (int y=0;y<yfield;y++) {
	  XPutPixel(new_image, x, y, colors[0].pixel);
	}
      }

      // Copy old image into new image
      for (int x=0;x<old_xfield;x++) {
	for (int y=0;y<old_yfield;y++) {
	  XPutPixel(new_image, x, y,
		    XGetPixel(image, x, y) );
	}
      }

      // Destroy old image, let image point to new image
      XDestroyImage(image);
      image=new_image;
      image_data=new_image_data;
      EndScene();

#ifdef USE_XSHM
    } else {
      image_data = (char *)malloc(xfield*yfield*sizeof(char)*depth);

      image = XShmCreateImage(display, visual, depth, ZPixmap,
			      NULL, &shminfo,  xfield, yfield);

      // Allocate shared memory
      shminfo.shmid = shmget (IPC_PRIVATE,
			      image->bytes_per_line *image->height,
			      IPC_CREAT|0777);

      // Attach the shared memory segment to the process
      shminfo.shmaddr = image->data = shmat (shminfo.shmid, 0, 0);


      // Reading and writing to the shm will be made possible
      shminfo.readOnly = False;

      if (!XShmAttach (display, &shminfo)) {
	printf("Warning: shared memory extension is available, but allocation of \n shared memory segment failed... Reverting to private memory. \n This is not problematic, but it will be a bit slower.\n");
	shm=0;

      } else {

	printf("Successfully prepared for using shared memory.\n");
      }

    }
#endif


  }
  if (movie_data) {
    // reallocate moviedata
    free(movie_data);
    movie_data=(unsigned char *)malloc(xfield*yfield*sizeof(unsigned char));
  }
}

void X11Graphics::Write(char *fname, int quality) {

  // NB quality is dummy parameter for compatibility with
  // QtGraphics. No need to supply it. This method can only write PNG.

  // based on code borrowed from Cash2003, png.c

  string name(fname);
  if (name.find("png")==string::npos) {
    throw("X11Graphics::Write: Sorry, only PNG writing is implemented");
  }

  cerr << "Writing a PNG picture\n";


  // cout << "Still continues" << endl;
  int i,j;

  FILE *fp;
  fp = fopen(fname,"wb");
  if (fp==0) {
    perror(fname);
    throw("X11Graphics::Write: File error\n");
  }
    // cout << "Still continues 2" << endl;
  png_structp png_ptr = png_create_write_struct(PNG_LIBPNG_VER_STRING,
						(png_voidp)NULL,
						(png_error_ptr)NULL,
						(png_error_ptr)NULL);
  png_infop info_ptr = png_create_info_struct (png_ptr);
  png_init_io(png_ptr, fp);
  png_set_IHDR(png_ptr, info_ptr, xfield, yfield,
	       8, PNG_COLOR_TYPE_RGB, PNG_INTERLACE_NONE,
	       PNG_COMPRESSION_TYPE_BASE, PNG_FILTER_TYPE_BASE);
  png_write_info(png_ptr,info_ptr);
 // cout<< "Still continues 3" << endl;
  // data to hold true colour image
  unsigned char *png_image =
    (unsigned char *)malloc(3*xfield*yfield*sizeof(unsigned char));

  int colormap_size=256;
  static XColor *png_colors=0;
  if (!png_colors) {
    // cout<< "Still continues 3a" << endl;
    // We allocate colors upon the first call only
    // so do not free png_colors!
    if ((png_colors = (XColor *)malloc(colormap_size*sizeof(XColor))) == NULL) {
      throw("X11Graphics::Write: No memory for setting up colormap");
    }
    // cout<< "Still continues 3b" << endl;
    for (i=0; i < colormap_size; i++) {
      png_colors[i].pixel = i;
      png_colors[i].flags = DoRed | DoGreen | DoBlue;
    }
    // cout<< "Still continues 3c" << endl;
    ReadColorTable(png_colors);
    // cout<< "Still continues 3d" << endl;


  }
  // cout << "Still continues 4" << endl;
    for (j=0; j < yfield; j++) {
      for (i=0; i < xfield; i++) {
	XColor col;
	col=png_colors[movie_data[i+j*xfield]];
  // cout << "col is " << col.red << " " << col.green << " " << col.blue << endl;

	png_image[j*3*xfield + i*3] = col.red;///256.;
	png_image[j*3*xfield + i*3 + 1] = col.green;///256.;
	png_image[j*3*xfield + i*3 + 2] = col.blue;///256.;
    }
    png_bytep ptr = png_image + j*3*xfield;
    png_write_rows(png_ptr, &ptr, 1);
    }
    png_write_end(png_ptr, info_ptr);
    png_destroy_write_struct(&png_ptr,(png_infopp)NULL);
    free(png_image);
    fclose(fp);
}


==> anc/src/x11graph.h <==
/*

Copyright 1996-2006 Roeland Merks

This file is part of Tissue Simulation Toolkit.

Tissue Simulation Toolkit is free software; you can redistribute
it and/or modify it under the terms of the GNU General Public
License as published by the Free Software Foundation; either
version 2 of the License, or (at your option) any later version.

Tissue Simulation Toolkit is distributed in the hope that it will
be useful, but WITHOUT ANY WARRANTY; without even the implied
warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with Tissue Simulation Toolkit; if not, write to the Free
Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA
02110-1301 USA

*/

/*! \class X11Graphics

\brief X-Windows implementation of Graphics interface.

For API see documentation of base class Graphics.

Has a number extra features: see below.
*/


#ifndef _XGRAPH_H_
#define _XGRAPH_H_

#include <X11/Xlib.h>
#include <X11/Xutil.h>
#include <X11/keysym.h>
#include <X11/cursorfont.h>
#include "graph.h"

// Shared memory extensions

#ifdef USE_XSHM
#include <sys/ipc.h>
#include <sys/shm.h>
#include <X11/extensions/XShm.h>
#endif

//


#define OUTFILE "beestje.mov"
#define CFILE "sticky.ctb"

#define VERBOSE 1
#define RESIZE -20
#define MOTION -21


typedef struct li {

  int x1;
  int y1;
  int x2;
  int y2;

} LineType;

typedef struct co {
  long x;
  long y;
} Coordinate;


class X11Graphics : public Graphics {

public:
  X11Graphics(int xfield, int yfield, const char *movie_file=0);
  virtual ~X11Graphics(void);
  virtual void BeginScene(void);
  virtual void EndScene(void);

  //! \brief Flushes scene to window. Normally called by EndScene().
  inline void Flush(void) {
    XFlush(display);
  }

  virtual void Point( int color, int x, int y);
  virtual void Line ( int x1, int y1,int x2,int y2,int colour );
  virtual void Arrow( int x1, int y1,int x2,int y2,int colour );
  void Field (const int **r, int mag=1);

  virtual int GetXYCoo(int *X,int *Y);

  /*! \brief Changes the title bar of the Graphics window.

  \param message: Text to display in title bar.
  */
  char *ChangeTitle (const char *message);


  //! \brief Recovers the title prior to the last call of ChangeTitle().
  void RecoverTitle(void);

  /*! \brief Returns the upper left and lower right coordinates of the area occupied by cells.

  \return Bounding box as a LineType structure {int x1,int y1,int x2,int y2}.

  Warning: Assumes the window only displays cells (i.e. no PDE fields
  etc.). If you need this, better implement it as a member function of
  class CellularPotts.
  */
  LineType CropSize(void);

  /*! \brief This member function was part of functionality that
    enables interactive resizing of the Window and CPM field, and
    followed by interactive replacement of the Dish's contents. The
    current version of CPM does not contain such functionality.
  */

Coordinate ReplaceBeast(Coordinate old_size,Coordinate new_size);

virtual inline int XField(void) const {return xfield;}

virtual inline int YField(void) const {return yfield;}

virtual void Write(char *fname, int quality=-1);

/*! \brief Clears all pixels in the Image.

*/
inline void ClearImage(void) {

    for (int x=0;x<xfield;x++) {
	for (int y=0;y<yfield;y++) {
	  Point(0,x,y);
	}
    }
  }
  virtual void TimeStep(void);
private:
  void InitGraphics(int xfield, int yfield);
  void CloseGraphics();
  void InitStore(void);
  int DetectControl();
  void StoreCompPict(void);
  void SendScene();
  void receiveScene(int machineindex, int beastindex, int ndish);
  void receiveScene1(int machineindex, int beastindex, int ndish);
  void KillCell(struct creature *beast);
  int ResizeField(struct creature *beast);
  void ReceiveScene(int machineindex, int beastindex, int ndish);
  void ReceiveScene1(int machineindex, int beastindex, int ndish);
  void ReadColorTable(XColor *colors);
  void MakeColorMap();
  int XExposep();
  int GetHeight(Window w);
  // Data members
  int LineClearP(char direction, int pos, int cropcol=0);
  void Resize(void);

private:

#ifdef USE_XSHM
  int shm=0;
  XShmSegmentInfo shminfo;
#endif
  unsigned char *film;
  long count;
  int xfield,yfield;
  int dosendscene;
  /* int divided=0; */

  int hsize,vsize;
  char *title;
  Display *display;
  char *server;
  Window window;
  XImage *image;
  GC windowGC;
  XEvent event;
  XSizeHints hint;
  XWindowAttributes attributes;
  XSetWindowAttributes setattributes;
  int screen;
  int colourclass,color_screen;
  int depth;
  Visual *visual;
  unsigned long white, black, foreground, background;
  XColor *colors;
  Colormap new_colormap;
  char *image_data;
  unsigned char *movie_data;
  char *movie_file_name;
  bool compressed_movie_p;
  FILE *movie_fp;

  bool store;

  char *old_window_name;

  int pseudoCol8;
  XVisualInfo visual_info;
  XVisualInfo *visual_list;


};
#define TIMESTEP void X11Graphics::TimeStep(void)
#endif

